Robustness of Magic and Symmetries of the Stabiliser Polytope

We give a new algorithm for computing the robustness of magic - a measure of the utility of quantum states as a computational resource. Our work is motivated by the magic state model of fault-tolerant quantum computation. In this model, all unitaries belong to the Clifford group. Non-Clifford operations are effected by injecting non-stabiliser states, which are referred to as magic states in this context. The robustness of magic measures the complexity of simulating such a circuit using a classical Monte Carlo algorithm. It is closely related to the degree negativity that slows down Monte Carlo simulations through the infamous sign problem. Surprisingly, the robustness of magic is submultiplicative. This implies that the classical simulation overhead scales subexponentially with the number of injected magic states - better than a naive analysis would suggest. However, determining the robustness of n copies of a magic state is difficult, as its definition involves a convex optimisation problem in a 4^n-dimensional space. In this paper, we make use of inherent symmetries to reduce the problem to n dimensions. The total run-time of our algorithm, while still exponential in n, is super-polynomially faster than previously published methods. We provide a computer implementation and give the robustness of up to 10 copies of the most commonly used magic states. Guided by the exact results, we find a finite hierarchy of approximate solutions where each level can be evaluated in polynomial time and yields rigorous upper bounds to the robustness. Technically, we use symmetries of the stabiliser polytope to connect the robustness of magic to the geometry of a low-dimensional convex polytope generated by certain signed quantum weight enumerators. As a by-product, we characterised the automorphism group of the stabiliser polytope, and, more generally, of projections onto complex projective 3-designs.

==> anc/code/Makefile <==
SRCDIR=src
OBJDIR=obj
INCDIR=inc
BINDIR=bin

CC=gcc
CXX=g++
RM=rm -f
CPPFLAGS=-O3 -I$(INCDIR)
LDFLAGS=
LDLIBS=-lglpk -lm


all: proj_stabilisers l1_minimisation hierarchy_vertices

proj_stabilisers: $(OBJDIR)/proj_stabilisers.o $(OBJDIR)/stabiliser.o $(OBJDIR)/utilities.o $(OBJDIR)/symplectic.o $(OBJDIR)/GLPKFormat.o $(OBJDIR)/GLPKConvexSeparation.o
	$(CXX) -o $(BINDIR)/$@ $^ $(CPPFLAGS) $(LDFLAGS) $(LDLIBS)

l1_minimisation: $(OBJDIR)/l1_minimisation.o $(OBJDIR)/utilities.o $(OBJDIR)/stabiliser.o $(OBJDIR)/symplectic.o $(OBJDIR)/GLPKFormat.o $(OBJDIR)/GLPKL1Minimisation.o
	$(CXX) -o $(BINDIR)/$@ $^ $(CPPFLAGS) $(LDFLAGS) $(LDLIBS)

hierarchy_vertices: $(OBJDIR)/hierarchy_vertices.o $(OBJDIR)/stabiliser.o $(OBJDIR)/utilities.o $(OBJDIR)/symplectic.o $(OBJDIR)/GLPKFormat.o $(OBJDIR)/GLPKConvexSeparation.o
	$(CXX) -o $(BINDIR)/$@ $^ $(CPPFLAGS) $(LDFLAGS) $(LDLIBS)



$(OBJDIR)/proj_stabilisers.o: $(SRCDIR)/proj_stabilisers.cpp $(INCDIR)/stabiliser.h $(INCDIR)/GLPKConvexSeparation.h
	$(CXX) -c -o $@ $< $(CPPFLAGS)

$(OBJDIR)/l1_minimisation.o: $(SRCDIR)/l1_minimisation.cpp $(INCDIR)/stabiliser.h $(INCDIR)/GLPKL1Minimisation.h
	$(CXX) -c -o $@ $< $(CPPFLAGS)

$(OBJDIR)/hierarchy_vertices.o: $(SRCDIR)/hierarchy_vertices.cpp $(INCDIR)/stabiliser.h $(INCDIR)/GLPKConvexSeparation.h
	$(CXX) -c -o $@ $< $(CPPFLAGS)

$(OBJDIR)/stabiliser.o: $(SRCDIR)/stabiliser.cpp $(INCDIR)/stabiliser.h $(INCDIR)/symplectic.h $(INCDIR)/utilities.h
	$(CXX) -c -o $@ $< $(CPPFLAGS)

$(OBJDIR)/utilities.o: $(SRCDIR)/utilities.cpp $(INCDIR)/utilities.h
	$(CXX) -c -o $@ $< $(CPPFLAGS)

$(OBJDIR)/symplectic.o: $(SRCDIR)/symplectic.cpp $(INCDIR)/symplectic.h $(INCDIR)/utilities.h
	$(CXX) -c -o $@ $< $(CPPFLAGS)

$(OBJDIR)/GLPKFormat.o:  $(SRCDIR)/GLPKFormat.cpp $(INCDIR)/GLPKFormat.h $(INCDIR)/utilities.h
	$(CXX) -c -o $@ $< $(CPPFLAGS)

$(OBJDIR)/GLPKConvexSeparation.o: $(SRCDIR)/GLPKConvexSeparation.cpp $(INCDIR)/GLPKConvexSeparation.h $(INCDIR)/ConvexSeparation.h $(INCDIR)/utilities.h $(INCDIR)/PointGenerator.h
	$(CXX) -c -o $@ $< $(CPPFLAGS)

$(OBJDIR)/GLPKL1Minimisation.o: $(SRCDIR)/GLPKL1Minimisation.cpp $(INCDIR)/GLPKL1Minimisation.h $(INCDIR)/L1Minimisation.h $(INCDIR)/GLPKFormat.h $(INCDIR)/utilities.h
	$(CXX) -c -o $@ $< $(CPPFLAGS)




clean:
	$(RM) $(OBJDIR)/*

distclean: clean
	$(RM) $(BINDIR)/*

==> anc/code/README <==
This tarball contains the program code that was used in the paper

"Robustness of Magic and Symmetries of the Stabiliser Polytope"
   Markus Heinrich and David Gross,
   University of Cologne

Contact: markus.heinrich@uni-koeln.de


Contents:
---------
	|-- bin
	|	 (some bash scripts and executables)
	|-- inc 
	|	 (C++ header files)
	|-- src
	     (C++ source files)
	  

Instructions:
-------------

Code is written in C++ and tested with g++ 7.3.0

Requirements:
	- GNU Linear Programming Kit (GLPK) library, tested with version 4.65
	- TCLAP header-only library (Templatized command-line argument parser for C++), tested with version 1.2.2
	- GNU compiler which supports C++14 (Version >= 5). Should in principle also work with other compilers with the following changes: Change the functions popcount() and parity() in inc/symplectic.h to use other compiler-dependent functions or CPU instructions directly.

Compile using make in the main directory.

==> anc/code/bin/hierarchy_vertices.sh <==
#!/bin/bash

for i in `seq 1 26`; do
	./bin/hierarchy_vertices -s T -q ${i} -e -o data/stabiliser/hierarchy_lvl2_T/pr_states &> data/stabiliser/hierarchy_lvl2_T/log/pr_${i}.log
done



==> anc/code/bin/l1_minimisation.sh <==
#!/bin/bash

for i in `seq 1 9`; do
	./bin/l1_minimisation -S H -f data/stabiliser/test/pr_states${i} -o data/stabiliser/vertices_H/rom/rom_${i}.dat &> data/stabiliser/vertices_H/log/l1_${i}.log
done



==> anc/code/bin/l1_minimisation_hierarchy.sh <==
#!/bin/bash

for i in `seq 1 26`; do
	./bin/l1_minimisation -s H -f data/stabiliser/hierarchy_lvl2_H/pr_states${i} -o data/stabiliser/hierarchy_lvl2_H/rom/rom_${i}.dat &> data/stabiliser/hierarchy_lvl2_H/log/l1_${i}.log
done



==> anc/code/bin/proj_stabilisers.sh <==
#!/bin/bash

for i in `seq 1 8`; do
	./bin/proj_stabilisers -s H -p -f data/LCgraphs/vncorbits${i}.g6 -o data/stabiliser/vertices_H/pr_states &> data/stabiliser/vertices_H/log/pr_${i}.log
done



==> anc/code/inc/ConvexSeparation.h <==
#ifndef CONVEXSEPERATION_H
#define CONVEXSEPERATION_H
#include <string>
#include <vector>

using namespace std;

#ifndef POINTGENERATOR_H
#include "PointGenerator.h"
#endif


// ---------------------------------------
// ----- Abstract convex seperation class
// ---------------------------------------


class ConvexSeparation {
protected:
	// size parameters
	// unsigned _nvertices = 0;
	unsigned _dim = 0;

public:

	// Constructors
	ConvexSeparation() { }

	// Destructor
	virtual ~ConvexSeparation() { }

	// abstract methods

	// reading & allocation method
	virtual int read_vertex_matrix(const string cmatrix_file) = 0; 

	// single point checking method
	virtual int check_point(const vector<double> &y) = 0;

	// given a 1-parameter family of points, y(p), compute the threshold value p = p_th for which the curve of points intersects the polytope and returns it
	virtual double check_family(const PointGenerator &y) = 0;

	// write solution to outfile
	virtual void write_sol(const string outfile) = 0;

	virtual double get_obj_value() = 0;

	virtual int get_status() = 0;
};


#endif

==> anc/code/inc/GLPKConvexSeparation.h <==
#ifndef GLPKCONVEXSEPERATION_H
#define GLPKCONVEXSEPERATION_H
#include <glpk.h>
#include <fstream>
#include <iostream>
#include <string>
#include <vector>
#include <cassert>
#include <stdexcept>
#include <algorithm>

#ifndef UTILITIES_H
#include "utilities.h"
#endif

#ifndef GLPKFORMAT_H
#include "GLPKFormat.h"
#endif

#ifndef CONVEXSEPERATION_H
#include "ConvexSeparation.h"
#endif

#ifndef POINTGENERATOR_H
#include "PointGenerator.h"
#endif

using namespace std;


// ---------------------------------------
// ----- GLPK specialisation header
// ---------------------------------------

class GLPKConvexSeparation: public ConvexSeparation {
protected:
	// size parameters
	// unsigned _nvertices; 
	unsigned _dim;
	
	// coordinates of a point to check
	vector<double> _y;

	// GLPK variables
	glp_prob *_lp = nullptr;
	glp_smcp _parm;
	int _glp_ret = 0;
	vector<int> _ind;
	string _method = "simplex";

	// interval division parameters
	double _lbnd = 0;
	double _ubnd = 1;
	unsigned _max_iter = 50;
	double _precision = 1e-6;

	// optional vector of strings that identify the vertices 
	vector<string> _labels;

	// output
	unsigned _verbose = 2;

	// this updates the GLPK problem using the GLPKFormat struct data
	void update_problem(GLPKFormat& data);

public:
	GLPKConvexSeparation();
	GLPKConvexSeparation(const unsigned dimension);
	GLPKConvexSeparation(const string cmatrix_file);
	GLPKConvexSeparation(const vector<vector<int>>& cmatrix);
	GLPKConvexSeparation(const vector<LabelledState>& cmatrix);

	// Copy constructor
	GLPKConvexSeparation(const GLPKConvexSeparation& other);

	// Copy assignment via copy-and-swap
	GLPKConvexSeparation& operator=(GLPKConvexSeparation rhs);

	// Move constructor
	GLPKConvexSeparation(GLPKConvexSeparation&& other);

	// Move assignment
	GLPKConvexSeparation& operator=(GLPKConvexSeparation&& rhs);

	// Destructor
	~GLPKConvexSeparation();

	// input
	int read_vertex_matrix(const string cmatrix_file);
	int read_vertex_matrix(const vector<vector<int>>& cmatrix);
	int read_vertex_matrix(const vector<LabelledState>& cmatrix);

	// operations
	int check_point(const vector<double> &y);
	int check_point(const vector<int> &y);
	double check_family(const PointGenerator &y);
	void delete_point(const unsigned number);
	int delete_redundant_points(const unsigned max_loops=1);
	int add_vertex(const vector<double> &v, const string label="");
	int add_vertex(const vector<int> &v, const string label="");
	int add_vertex(const LabelledState& v);

	// performs Dula-Helgason algorithm to delete redundant points
	// points have to be inputted in lexicographical order for this to succeed! duplicate points are not allowed!
	// returns the indices of points that are extremal
	vector<unsigned> add_vertices(const vector<LabelledState>& points);
	void set_labels(const vector<string>& labels);

	// get methods
	double get_obj_value();
	vector<double> get_solution();
	vector<double> get_vertex(const unsigned i);
	vector<int> iget_vertex(const unsigned i);
	int get_status();
	unsigned get_nvertices();
	unsigned get_dimension();
	unsigned get_nnz();
	vector<string> get_labels();
	vector<vector<double>> get_vertices();
	vector<vector<int>> iget_vertices();
	vector<LabelledState> iget_labelled_vertices();

	// set methods
	void set_verbosity(unsigned level);
	int set_parameters(double lbnd = 0, double ubnd = 1, unsigned max_iter = 50, double precision = 1e-6);

	// output methods
	void write_glpk_output(const string outfile);
	void write_sol(const string outfile);
	void write_constraint_matrix(const string outfile);
	void write_dense_constraint_matrix(const string outfile);
	void write_labels(const string outfile);
	void print_parameters(bool all=false);
};






#endif

==> anc/code/inc/GLPKFormat.h <==
#ifndef GLPKFORMAT_H
#define GLPKFORMAT_H
#include <fstream>
#include <iostream>
#include <vector>


#ifndef UTILITIES_H
#include "utilities.h"
#endif

using namespace std;

// ----- GLPK utilities

// data struct for GLPK
struct GLPKFormat {
	vector<int> rows;
	vector<int> cols;
	vector<double> values;
	unsigned non_zeros;
	unsigned nrows;
	unsigned ncols;
};

// reads sparse matrix in COO format and saves to struct
GLPKFormat to_GLPK_format(const string cmatrix_file, bool transpose=false);

// reads dense list of row vectors and saves to struct
GLPKFormat to_GLPK_format(const vector<vector<int>>& matrix,  bool transpose=false);
GLPKFormat to_GLPK_format(const vector<LabelledState>& matrix, bool transpose=false);

void print(const GLPKFormat& data);

#endif

==> anc/code/inc/GLPKL1Minimisation.h <==
#ifndef GLPKL1MINIMISATION_H
#define GLPKL1MINIMISATION_H
#include <string>
#include <vector>
#include <glpk.h>
#include <cassert>

#ifndef GLPKFORMAT_H
#include "GLPKFormat.h"
#endif

#ifndef UTILITIES_H
#include "utilities.h"
#endif

#ifndef L1MINIMISATION_H
#include "L1Minimisation.h"
#endif

using namespace std;


// ---------------------------------------
// ----- GLPK specialisation header
// ---------------------------------------


class GLPKL1Minimisation: public L1Minimisation {
protected:
	// size parameters
	// unsigned _nvertices; 
	unsigned _dim;
	

	// GLPK variables
	glp_prob *_lp = nullptr;
	glp_smcp _parm;
	int _glp_ret = 0;
	string _method = "simplex";

	// optional vector of strings that identify the vertices 
	vector<string> _labels;

	// output
	unsigned _verbose = 2;


	// this updates the GLPK problem using the GLPKFormat struct data
	void update_problem(GLPKFormat& data);

public:
	GLPKL1Minimisation();
	GLPKL1Minimisation(string cmatrix_file);
	GLPKL1Minimisation(vector<vector<int>>& cmatrix);
	GLPKL1Minimisation(vector<LabelledState>& cmatrix);

	// Destructor
	~GLPKL1Minimisation();

	// input
	int read_vertex_matrix(string cmatrix_file);
	int read_vertex_matrix(vector<vector<int>>& cmatrix);
	int read_vertex_matrix(vector<LabelledState>& cmatrix);

	// operations
	int check_point(vector<double> &y);

	// get methods
	double get_obj_value() ;
	int get_status();
	unsigned get_nvertices();
	unsigned get_dimension();
	unsigned get_nnz();

	// set methods
	void set_verbosity(unsigned level);
	void set_method(string s);

	// output methods
	void write_glpk_output(string outfile);
	void write_sol(string outfile);
	void print_parameters();
	void write_constraint_matrix(string outfile);
};


#endif

==> anc/code/inc/L1Minimisation.h <==
#ifndef L1MINIMISATION_H
#define L1MINIMISATION_H
#include <string>
#include <vector>

using namespace std;


// ---------------------------------------
// ----- Abstract convex seperation class
// ---------------------------------------


class L1Minimisation {
protected:
	// size parameters
	// unsigned _nvertices = 0;
	unsigned _dim = 0;

public:

	// Constructors
	L1Minimisation() { }

	// Destructor
	virtual ~L1Minimisation() { }

	// abstract methods

	// reading & allocation method
	virtual int read_vertex_matrix(string cmatrix_file) = 0; 

	// single point checking method
	virtual int check_point(vector<double> &y) = 0;

	// write solution to outfile
	virtual void write_sol(string outfile) = 0;

	virtual double get_obj_value() = 0;

	virtual int get_status() = 0;
};


#endif

==> anc/code/inc/PointGenerator.h <==
#ifndef POINTGENERATOR_H
#define POINTGENERATOR_H
#include <string>
#include <vector>

using namespace std;

// ---------------------------------
// ----- Abstract generator classes
// ---------------------------------

class PointGenerator {
public:
	virtual vector<double> operator() (double p) const = 0;
};

class PSDistributionGenerator {
protected:
	unsigned _length;
public:
	virtual vector<double> operator() (double p) const = 0;

	unsigned get_length() {
		return _length;
	}
};

class PSDistributionGeneratorReal : public PSDistributionGenerator {};
class PSDistributionGeneratorFourier : public PSDistributionGenerator {};

#endif

==> anc/code/inc/stabiliser.h <==
#ifndef STABILISER_H
#define STABILISER_H
#include <initializer_list>
#include <vector>
#include <string>
#include <cmath>
#include <cassert>
#include <algorithm>
#include <set>
#include <fstream>
#include <utility>
#include <cstdio>
#include <sstream>
#include <functional>

#ifndef SYMPLECTIC_H
#include "symplectic.h"
#endif

#ifndef UTILITIES_H
#include "utilities.h"
#endif


// -----------------------------------
// ---- Helper functions
// -----------------------------------

// computes purity of state in Fock basis, with identity component omitted
// this is not the actual purity, since we multiplied it with an overall 2^(-n) for numerical reasons
double purity(const vector<int>& state);
double purity(const LabelledState& state);

// -----------------------------------
// ---- Magic state representation
// -----------------------------------

vector<double> H_state(const unsigned n, const double p = 0);

// H state in the (renormalised) number / Fock basis
vector<double> H_state_nb(const unsigned n, const double p = 0);
vector<double> T_state_nb(const unsigned n, const double p = 0);


// -----------------------------------
// ---- Stabiliser generation
// -----------------------------------

// --- graph routines

// read graph6 format and returns the adjacency matrix in as a vector of bitstrings representing the rows
// IMPORTANT: this implementation is quick and dirty and hence only works for graphs with less than 63 vertices (fine for me)
vector<binvec> graph6_to_adj_mat(const string g6);

// inverse operation
string adj_mat_to_graph6(const vector<binvec> &A);
unsigned get_order(const string g6);
unsigned get_order_from_file(const string file);


// --- graph states

// represents generator matrix of a graph state
vector<binvec> graph_Lagrangian(const vector<binvec> &A, const unsigned n);


// --- stabilisers 

bool in_Lagrangian(const binvec &x, const vector<binvec> &B, const unsigned n);
vector<double> stabiliser_state(const vector<binvec> &B, const unsigned s);

// ---- I/O of the generated states

int write_states(const vector<LabelledState> &states, string states_file, string labels_file="");
int write_con_states(const vector<LabelledState> &states, string states_file, string labels_file);
int get_states(vector<LabelledState> &states, string states_file, string labels_file="");


// ---- LC coset generators

// representatives of the left cosets Sp(2,Z_2)/S (where S is the symplectic representation of the phase gate, S = (11,01))
vector<LabelledObject<symplectic_matrix>> S_cosets(unsigned n);

// representatives of the left cosets Sp(2,Z_2)/SH (where SH is the symplectic representation of the phase gate x Hadamard, SH = (11,10))
vector<LabelledObject<symplectic_matrix>> SH_cosets(unsigned n);
vector<LabelledObject<symplectic_matrix>> local_symplectic_group(unsigned n);


// ---- projections

struct proj_helper {
	binvec a;
	unsigned fock_index;
	char pauli_component;

	proj_helper(binvec aa, unsigned f, char p) : a(aa), fock_index(f), pauli_component(p) {
	}
};


// ---- routines that rely on connectedness

// This assumes that the input are representatives of isomorphism and local complementation orbits of graphs. To get the full set of projected stabilisers, we have the following orbits of these representatives:
//	1. W.r.t. to the cosets of Sp(2,Z_2) / <S>  (where S is the symplectic representation of the phase gate, S = (11,01))
//  2. W.r.t. to the signs of the n generators
//
// The cosets are represented by {I,H,HS} and S can be effectively implemented by switching the representative diagonal entry of the adjacency matrix of the graph from 0 to 1.
int projected_states_H(const string file, vector<LabelledState> &states);
int projected_states_T(const string file, vector<LabelledState> &states);


// ---- computes the projections of product states


// the coordinates of the projection of product state \rho \otimes \sigma can be expressed by their individual projections only. If A_k(.) denotes the k-th coordinate, i.e. the k-th signed weight enumerator, then
// A_k( \rho\otimes\sigma ) = \sum_{i=0}^k A_i(\rho) A_{k-i}(\sigma).
vector<int> pr_product_state(const vector<int>& rho, const vector<int>& sigma);
string pr_product_label(const string label1, const string label2);
LabelledState pr_product_state(const LabelledState& rho, const LabelledState& sigma);


// filename templates are assumed to contain placeholder like %d for system size
int pr_product_states(unsigned n, vector<LabelledState> &states, string states_file_tpl, string labels_file_tpl="");


// ---- 2nd level of the hierarchy

vector<int> pr_allplus (unsigned n);
string pr_allplus_label (unsigned n);
vector<int> pr_allminus (unsigned n);
string pr_allminus_label (unsigned n);

int bipartite_states_H(const unsigned n, vector<LabelledState> &states);
int bipartite_states_T(const unsigned n, vector<LabelledState> &states);


#endif

==> anc/code/inc/symplectic.h <==
#ifndef SYMPLECTIC_H
#define SYMPLECTIC_H
#include <initializer_list>
#include <vector>
#include <string>
#include <cmath>
#include <fstream>
#include <iostream>
#include <cassert>
#include <algorithm>
#include <set>
#include <cstdint>

#ifndef UTILITIES_H
#include "utilities.h"
#endif

using namespace std;

// ---------------------------------------------------
// ------ Header file for phase space functions ------
// ---------------------------------------------------
//
// Throughout this code, binary vectors in the n-qubit phase space Z_2^{2n} are represented as unsigned integers using their binary representation, e.g.
// 		(1,0,0,1) \in Z_2^4 ----> 1001 = 9
// We use the coordinate convention (z_1,x_1,z_2,x_2,...,z_n,x_n) in phase space such that Z_2^{2n} decomposes into a direct sum of 1-qubit phase spaces.
// Matrices are represented as a vector of unsigned integers, where every entry of this vector corresponds to a row of the matrix.

// Caution!
// --------
// 	Due to the use of __builtin_popcount(), this code can only be used with the GNU compiler suite!
// 	Furthermore, the code uses at least the C++14 standard.


// ---- typedefs

// type that is used to represent binary vectors in phase space
// note that for n qubits, the binary vector corresponds to a sequence of 2n bits, so we use by default uint64_t which can represent 64 bits, so works definitely for up to n=32
typedef uint64_t binvec;
typedef vector<binvec> symplectic_matrix; 


// ----- bit manipulation for operating on binary vectors

inline unsigned popcount(unsigned i) {
	return __builtin_popcount(i);
}

inline unsigned parity(unsigned i) {
	return __builtin_parity(i);
}


// get j-th bit of b, counted from the end of the bitstring, i.e. from the left
inline binvec get_bit(binvec b, unsigned j, unsigned n) {
	return ((b >> ((n)-(j)-1U)) & 1U);
}

// get j-th bit of b, counted from the from the right
inline binvec get_bit2(binvec b, unsigned j) {
	return ((b >> j) & 1U);
}

inline binvec get_bits(binvec b, unsigned j, unsigned k, unsigned n) {
	return ((b >> (n-k-1U)) & ((1U << (k-j+1U))-1));
}


inline binvec set_bit(binvec b, unsigned j, unsigned n) {
	return (b | (1 << (n-j-1U)));
}

inline binvec reset_bit(binvec b, unsigned j, unsigned n) {
	return (b & (~(1 << (n-j-1U))));
}

string write_bits(binvec b, unsigned n);
string write_trits(binvec t, unsigned n);
binvec invert_bits(const binvec b, const unsigned n);

// ---- For working on finite fields

// actually returns the modulus instead of remainder
// e.g mod(-2,3) == 1 instead of (-2)%3 = -2
inline int mod(int x, int m) {
    return (x%m + m)%m;
}

// ---- Phase space methods

unsigned eta(const binvec a, const binvec b, const unsigned n);
int phi(const binvec a, const binvec b, const unsigned n);
int phi(const vector<binvec> &a, const unsigned n);

inline unsigned symplectic_form(const binvec a, const binvec b, const unsigned n) {
	return ( eta(a,b,n) + eta(b,a,n) )%2;
}

// This is the convolution p3 = p1 * p2 in (Z_2)^N (addition mod 2)
int convolve_mod2(double *p1, double *p2, double *p3, const unsigned N);
binvec matrix_vector_prod_mod2(const binvec *A, const binvec x, const unsigned N);
binvec matrix_vector_prod_mod2(const vector<binvec> &A, const binvec x);
vector<binvec> direct_sum(const vector<binvec> &A1, const vector<binvec> &A2);
vector<binvec> direct_sum(const vector<vector<binvec>> &Alist);
vector<binvec> ut_to_dense_matrix(const binvec A, unsigned n);
binvec dense_to_ut_matrix(vector<binvec> &A);

// direct sum of two upper triangle matrices
binvec direct_sum_ut(const binvec A1, const unsigned n1, const binvec A2, const unsigned n2);
void symplectic_transform(double *pin, double *pout, const binvec *S, const unsigned n);
binvec transvection(const binvec h, const binvec x, const binvec n);
vector<binvec> coord_matrix(const unsigned n);
binvec zx_to_product_coordinates(const binvec x, const unsigned n);

// counts weights of the Pauli operator that corresponds to the phase space point a
// note that the order is 1,X,Z,Y
vector<unsigned> count_weights(const binvec a, const unsigned n);


// ---- Symplectic group generation

int phase_function(const binvec a, const binvec *S, const unsigned n);
int phase_function(const binvec a, const vector<binvec> &S);
vector<binvec> find_transvection(const binvec x, const binvec y, const unsigned n);
vector<binvec> generate_symplectic_matrix(const binvec i, const unsigned n);
vector<int> liouville_matrix(const vector<binvec> &S, const binvec c=0);


#endif

==> anc/code/inc/utilities.h <==
#ifndef UTILITIES_H
#define UTILITIES_H
#include <initializer_list>
#include <vector>
#include <string>
#include <cmath>
#include <fstream>
#include <iostream>
#include <random>
#include <tuple>
#include <cblas.h>
#include <cstdint>
#include <algorithm>
#include <numeric>


using namespace std;

// ---------------------------------------------------
// ------ Utilities header file ------
// ---------------------------------------------------


// --- data type for points
template <class T>
struct LabelledObject {
	T object;
	string label;

	LabelledObject() {};

	bool operator<(const LabelledObject<T>& rhs)
    {
        return this->object < rhs.object;
    }

    bool operator==(const LabelledObject<T>& rhs)
    {
        return this->object == rhs.object;
    }

    inline bool operator> (const LabelledObject<T>& rhs){ return rhs < (*this); }
	inline bool operator<=(const LabelledObject<T>& rhs){ return !((*this) > rhs); }
	inline bool operator>=(const LabelledObject<T>& rhs){ return !((*this) < rhs); }

};

// --- data type for states
struct LabelledState : public LabelledObject<vector<int>> {

	LabelledState() {}

	LabelledState(unsigned n) {
		this->object = vector<int>(n,0);
	}

	LabelledState(initializer_list<int> list, string lab) {
		this->object.assign(list);
		this->label = lab;
	}

	LabelledState(vector<int> vec, string lab) {
		this->object = vec;
		this->label = lab;
	}

	unsigned size() const {
		return this->object.size();
	}

	void clear() {
		this->object.assign(this->object.size(),0);
		this->label.clear();
	}
};



// ----- helpers


// get all descending partitions of a positive number n, i.e. a list { (n), (n-1,1), ... } of a list of positive integers l_i such that 
// n = l_1 + ... + l_m (m=1,...,n), and
// n >= l_1 >= l_2 >= ... >= l_m >= 1
// The first element is n itself.
vector<vector<unsigned>> get_partitions(unsigned n);
unsigned factorial(const unsigned n);
unsigned binomial_coeff(const unsigned n, const unsigned k);

// ----- indexing routines

/* Computes the multi index for a given linear index assuming row-major order 
	The array dimensions are assumed to be N_1 x N_2 x ... x N_k and are specified by arr_dim = k and the array arr_ranges = {N_1, ..., N_k}. The result is stored in indices (should be allocated before the use of this function!)
*/
unsigned get_multi_index(const unsigned arr_dim, const unsigned* arr_ranges, const unsigned index, unsigned* indices);
unsigned get_multi_index(const vector<unsigned> &arr_ranges, const unsigned index, vector<unsigned> &indices);

// overload where all N_i are assumed to be the same
unsigned get_multi_index(const unsigned arr_dim, const unsigned arr_range, const unsigned index, unsigned* indices);
unsigned get_multi_index(const unsigned arr_dim, const unsigned arr_range, const unsigned index, vector<unsigned> &indices);

// inverse stuff

unsigned get_linear_index(const unsigned arr_dim, const unsigned* arr_ranges, const unsigned* indices);
unsigned get_linear_index(const unsigned arr_dim, const unsigned* arr_ranges, const initializer_list<unsigned> &indices);
unsigned get_linear_index(const unsigned arr_dim, const initializer_list<unsigned> &arr_ranges, const initializer_list<unsigned> &indices);

// overloads where all N_i are assumed to be the same
unsigned get_linear_index(const unsigned arr_dim, const unsigned arr_range, const unsigned* indices);
unsigned get_linear_index(const unsigned arr_dim, const unsigned arr_range, const initializer_list<unsigned> &indices);


// indexing for symmetric matrices, upper triangle storage
inline unsigned get_ut_index(const unsigned i, const unsigned j, const unsigned n) {
	return ( (n*(n-1)/2) - (n-i)*((n-i)-1)/2 + j - i - 1 );
}

inline unsigned get_ut_row(const unsigned k, const unsigned n) {
	return n - 2 - floor(sqrt(-8*k + 4*n*(n-1)-7)/2.0 - 0.5);
}

inline unsigned get_ut_col(const unsigned i, const unsigned k, const unsigned n) {
	return k + i + 1 - n*(n-1)/2 + (n-i)*((n-i)-1)/2;
}

// this is for column-wise storage
inline unsigned get_ut_index2(const unsigned i, const unsigned j, const unsigned n) {
	return ( i + j*(j-1)/2 );
}

unsigned get_ut_col2(const unsigned k, const unsigned n);

inline unsigned get_ut_row2(const unsigned j, const unsigned k, const unsigned n) {
	return (k - j*(j-1)/2);
}


// ----- input / output

unsigned get_number_of_lines(string filename);

#endif

==> anc/code/src/GLPKConvexSeparation.cpp <==
#ifndef GLPKCONVEXSEPERATION_H
#include "GLPKConvexSeparation.h"
#endif

using namespace std;


// ---------------------------------------
// ----- GLPK specialisation
// ---------------------------------------


// this updates the GLPK problem using the GLPKFormat struct data
void GLPKConvexSeparation::update_problem(GLPKFormat& data) {
	// ----- create GLPK problem 

	unsigned nnz = data.non_zeros;
	unsigned nvertices = data.nrows;
	_dim = data.ncols;

	// create new problem
	if(_lp != nullptr) {
		glp_erase_prob(_lp);
	}
	else {
		_lp = glp_create_prob();
	}

	// set up problem parameters
	glp_set_prob_name(_lp, "Polytope membership");
	glp_set_obj_dir(_lp, GLP_MAX);

	string s;

	// setting up rows
	glp_add_rows(_lp, nvertices+1);

	glp_set_row_name(_lp, 1, "q");
	glp_set_row_bnds(_lp, 1, GLP_UP, 0.0, 1.0);
	for(int i=1; i<=nvertices; i++) {
		s = "p" + to_string(i);
		glp_set_row_name(_lp, i+1, s.c_str());
		glp_set_row_bnds(_lp, i+1, GLP_UP, 0.0, 0.0);
	}
	

	// setting up cols 
	glp_add_cols(_lp, _dim+1);
	for(int j=1; j<=_dim; j++) {
		s = "x" + to_string(j);
		glp_set_col_name(_lp, j, s.c_str());
		glp_set_col_bnds(_lp, j, GLP_FR, 0.0, 0.0);
	}
	s = "x0";
	glp_set_col_name(_lp, _dim+1, s.c_str());
	glp_set_col_bnds(_lp, _dim+1, GLP_FR, 0.0, 0.0);

	// setting up constraint matrix
	vector<int> rows = data.rows;
	for(unsigned i=0; i<rows.size(); i++){
		++rows.at(i); // vertex matrix starts at row #2
	}
	glp_load_matrix(_lp, nnz, rows.data(), data.cols.data(), data.values.data());

	// setting last column
	vector<int> ind (nvertices+2);
	vector<double> c (nvertices+2);
	// ind.at(0) = 0;
	for(int i=1; i<=nvertices+1; i++) {
		ind.at(i) = i;
		c.at(i) = -1.;
	}
	glp_set_mat_col(_lp, _dim+1, nvertices+1, ind.data(), c.data());


	// ----- additional preparation

	// preparing coordinates of the point to check
	_y.resize(_dim+2);
	_y.at(_dim+1) = -1.;

	// some helper stuff for GLPK
	_ind.resize(_dim+2);
	for(int i=0; i<=_dim+1; i++)
		_ind.at(i) = i;

	// set some empty labels
	_labels.assign(nvertices, "");
}

// constructors
GLPKConvexSeparation::GLPKConvexSeparation() {
	// setting parameter struct to default values
	glp_init_smcp(&_parm);
}

GLPKConvexSeparation::GLPKConvexSeparation(const unsigned dimension) {
	// setting parameter struct to default values
	glp_init_smcp(&_parm);

	// ----- create empty GLPK problem of required dimension
	_dim = dimension;

	// create new problem
	if(_lp != nullptr) {
		glp_erase_prob(_lp);
	}
	else {
		_lp = glp_create_prob();
	}

	// set up problem parameters
	glp_set_prob_name(_lp, "Polytope membership");
	glp_set_obj_dir(_lp, GLP_MAX);

	string s;

	// setting up rows
	glp_add_rows(_lp, 1);
	glp_set_row_name(_lp, 1, "q");
	glp_set_row_bnds(_lp, 1, GLP_UP, 0.0, 1.0);

	// setting up cols 
	glp_add_cols(_lp, _dim+1);
	for(int j=1; j<=_dim; j++) {
		s = "x" + to_string(j);
		glp_set_col_name(_lp, j, s.c_str());
		glp_set_col_bnds(_lp, j, GLP_FR, 0.0, 0.0);
	}
	s = "x0";
	glp_set_col_name(_lp, _dim+1, s.c_str());
	glp_set_col_bnds(_lp, _dim+1, GLP_FR, 0.0, 0.0);


	// ----- additional preparation

	// preparing coordinates of the point to check
	_y.resize(_dim+2);
	_y.at(_dim+1) = -1.;

	// some helper stuff for GLPK
	_ind.resize(_dim+2);
	for(int i=0; i<=_dim+1; i++)
		_ind.at(i) = i;
}

GLPKConvexSeparation::GLPKConvexSeparation(const string cmatrix_file) {
	// reading vertex coordinates and parameters
	if(read_vertex_matrix(cmatrix_file) != 0) {
		exit (EXIT_FAILURE);
	}

	// setting parameter struct to default values
	glp_init_smcp(&_parm);

}

GLPKConvexSeparation::GLPKConvexSeparation(const vector<vector<int>>& cmatrix) {
	// reading vertex coordinates and parameters
	if(read_vertex_matrix(cmatrix) != 0) {
		exit (EXIT_FAILURE);
	}

	// setting parameter struct to default values
	glp_init_smcp(&_parm);

}

GLPKConvexSeparation::GLPKConvexSeparation(const vector<LabelledState>& cmatrix) {
	// reading vertex coordinates and parameters
	if(read_vertex_matrix(cmatrix) != 0) {
		exit (EXIT_FAILURE);
	}

	// setting parameter struct to default values
	glp_init_smcp(&_parm);

	// setting labels
	for(unsigned i=0; i<get_nvertices(); i++) {
		_labels.at(i) = cmatrix.at(i).label;
	}
}

// Copy constructor
GLPKConvexSeparation::GLPKConvexSeparation(const GLPKConvexSeparation& other) :
	_dim(other._dim),
	_y(other._y),
	_parm(other._parm),
	_glp_ret(other._glp_ret),
	_ind(other._ind),
	_method(other._method),
	_lbnd(other._lbnd),
	_ubnd(other._ubnd),
	_max_iter(other._max_iter),
	_precision(other._precision),
	_labels(other._labels),
	_verbose(other._verbose) 
	{
		// copy GLPK object
		glp_copy_prob(_lp, other._lp, GLP_ON);
} 

// Copy assignment via copy-and-swap
GLPKConvexSeparation& GLPKConvexSeparation::operator=(GLPKConvexSeparation rhs) {
	swap(_dim, rhs._dim);
	swap(_y, rhs._y);
	swap(_parm, rhs._parm);
	swap(_glp_ret, rhs._glp_ret);
	swap(_ind, rhs._ind);
	swap(_method, rhs._method);
	swap(_lbnd, rhs._lbnd);
	swap(_ubnd, rhs._ubnd);
	swap(_max_iter, rhs._max_iter);
	swap(_precision, rhs._precision);
	swap(_labels, rhs._labels);
	swap(_verbose, rhs._verbose);
	swap(_lp, rhs._lp);

	return *this;
}

// Move constructor
GLPKConvexSeparation::GLPKConvexSeparation(GLPKConvexSeparation&& other) :
	_dim(other._dim),
	_y(other._y),
	_parm(other._parm),
	_glp_ret(other._glp_ret),
	_ind(other._ind),
	_method(other._method),
	_lbnd(other._lbnd),
	_ubnd(other._ubnd),
	_max_iter(other._max_iter),
	_precision(other._precision),
	_labels(other._labels),
	_verbose(other._verbose),
	_lp(other._lp)
	{
		// leave other object in a good state
		other._lp = nullptr;
} 

// Move assignment
GLPKConvexSeparation& GLPKConvexSeparation::operator=(GLPKConvexSeparation&& rhs) {
	if(&rhs == this) {
		return *this;
	}

	// copy members
	_dim = rhs._dim;
	_y = rhs._y;
	_parm = rhs._parm;
	_glp_ret = rhs._glp_ret;
	_ind = rhs._ind;
	_method = rhs._method;
	_lbnd = rhs._lbnd;
	_ubnd = rhs._ubnd;
	_max_iter = rhs._max_iter;
	_precision = rhs._precision;
	_labels = rhs._labels;
	_verbose = rhs._verbose;

	// delete data that is held
	glp_delete_prob(_lp);

	// steal rhs data
	_lp = rhs._lp;
	rhs._lp = nullptr;

	return *this;
}

// Destructor
GLPKConvexSeparation::~GLPKConvexSeparation() {
	glp_delete_prob(_lp);
}

// input
int GLPKConvexSeparation::read_vertex_matrix(const string cmatrix_file) {
	GLPKFormat data = to_GLPK_format(cmatrix_file);
	update_problem(data);
	return 0;
}

int GLPKConvexSeparation::read_vertex_matrix(const vector<vector<int>>& cmatrix) {
	GLPKFormat data = to_GLPK_format(cmatrix);
	update_problem(data);
	return 0;
}

int GLPKConvexSeparation::read_vertex_matrix(const vector<LabelledState>& cmatrix) {
	GLPKFormat data = to_GLPK_format(cmatrix);
	update_problem(data);
	return 0;
}

// operations
int GLPKConvexSeparation::check_point(const vector<double> &y) {
	assert(y.size() == _dim);
		
	// copying y
	copy(y.begin(), y.end(), _y.begin()+1);

	// make sure last element is -1
	_y.at(_dim+1) = -1.;

	// replacing the first row of the constraint matrix
	glp_set_mat_row(_lp, 1, _dim+1, _ind.data(), _y.data());

	// setting up objective function
	for(int j=1; j<=_dim+1; j++) 
		glp_set_obj_coef(_lp, j, _y.at(j));


	// changes in the constraint matrix generally invalides the basis factorization
	//if(glp_bf_exists(_lp) == 0)
	//	glp_factorize(_lp);
	// glp_warm_up(_lp);
	glp_std_basis(_lp);
	
	// solve
	_glp_ret = glp_simplex(_lp, &_parm);

	return _glp_ret;
}

int GLPKConvexSeparation::check_point(const vector<int> &y) {
	assert(y.size() == _dim);
		
	// copying y
	copy(y.begin(), y.end(), _y.begin()+1);

	// make sure last element is -1
	_y.at(_dim+1) = -1.;

	// replacing the first row of the constraint matrix
	glp_set_mat_row(_lp, 1, _dim+1, _ind.data(), _y.data());

	// setting up objective function
	for(int j=1; j<=_dim+1; j++) {
		glp_set_obj_coef(_lp, j, _y.at(j));
	}


	// changes in the constraint matrix generally invalides the basis factorization
	//if(glp_bf_exists(_lp) == 0)
	//	glp_factorize(_lp);
	// glp_warm_up(_lp);
	glp_std_basis(_lp);
	
	// solve
	_glp_ret = glp_simplex(_lp, &_parm);

	return _glp_ret;
}

double GLPKConvexSeparation::check_family(const PointGenerator &y) {
	// Note: This function should check for the correct "search direction" first. I.e. it has to identify which endpoint of the curve lies inside the polytope and which one lies outside. This is needed in order to correctly search of the intersection point parameter in the search interval [_lbnd, _ubnd].
	// Another note: There is certainly a smarter way to do this, too. This method can only handle a curve which starts outside the polytope, ends in the polytope and has only one intersection point with its boundary. That's enough for now, but for more general scenarios, this strategy has to be changed (e.g. starting from one endpoint and approaching the intersection point. As soon as it is passed, start interval division to find the precise location.)

	// initialize variables for interval division method
	double p1r = _ubnd;
	double p1l = _lbnd;
	double p0m = 0;
	double p1m = fabs(_ubnd + _lbnd)/2.;
	unsigned iter_counter = 0;
	vector<double> yy;

	// loop until desired accuracy is reached
	while( fabs(p1m-p0m) > _precision && iter_counter < _max_iter ) {
		
		if(_verbose >= 2)
			cout << "Solving convex seperation problem for y(p) with p = " << p1m << endl;

		// generate and check point
		yy = y(p1m);
		check_point(yy);

		// set new interval
		if(get_obj_value() > 0) {
			// left of the optimal value
			p1l = p1m;
			p0m = p1m;
			p1m = fabs(p1r + p1l)/2.;

		} else {
			// right of the optimal value
			p1r = p1m;
			p0m = p1m;
			p1m = fabs(p1r + p1l)/2.;
		}

		++iter_counter;

		if(_verbose >= 2)
			cout << "-------------------------------------------------------------------" << endl;
	}

	if(iter_counter == _max_iter) {
		if(_verbose >= 1)
			cerr << "Maximum number of iterations reached (max = " << _max_iter << ")" << endl;
	}
	else if(fabs(p1m-p0m) > _precision) {
		if(_verbose >= 1)
			cerr << "Could not achieve required precision. Precision estimate = " << fabs(p1m-p0m) << endl;
	}
	else{
		if(_verbose >= 2)
			cout << "Converged to required precision." << endl;
	}

	return p1m;
}

void GLPKConvexSeparation::delete_point(const unsigned number) {
	assert(number < get_nvertices());

	const int nums[] = {0, (int)(number+2)};
	glp_del_rows(_lp, 1, nums);

	// delete the label, too
	// cout << "Delete point with label " << _labels.at(number) << endl;
	_labels.erase(_labels.begin()+number);
}

int GLPKConvexSeparation::delete_redundant_points(const unsigned max_loops) {
	// Checks the generating set of the polytope for redundant points and deletes them. The remaining set consists of the vertices.
	//
	// If the parameter max_loops is given, the elimination procedure is repeated up to max_loops times until the number of points stabilises. This is just for testing purposes, since the algorithm should give the correct set of points after the first run.

	// indexing vars
	unsigned index;
	unsigned point;
	unsigned nvertices_tmp;
	unsigned nvertices_init = get_nvertices();
	unsigned cnt = 0;
	int ret;
	unsigned elim_count = 1;


	// used to temporarily save the coordinates of a point 
	vector<double> y (_dim, 0.);

	do {
		nvertices_tmp = get_nvertices();
		point = 0;

		while (point < get_nvertices()) {
			
			y = get_vertex(point);

			// temporarily set the i-th row to zero (remove the constraint corresponding to the vertex candidate)
			glp_set_mat_row(_lp, point+2, 0, NULL, NULL);


			// now check if our point is in the convex hull of all the other points
			ret = check_point(y);

			// note that the member _y now contains the row corresponding to y

			if(ret != 0) {
				if(_verbose >= 1) {
					cerr << "Error: LP solving process was not successful for point #" << point << endl;
				}

				// restore row
				glp_set_mat_row(_lp, point+2, _dim+1, _ind.data(), _y.data());

				// return ret;
				++point;
				continue;
			}

			ret = get_status();
			if((ret != GLP_FEAS) && (ret != GLP_OPT)) {
				if(_verbose >= 1) {
					cerr << "Error: Couldn't find a feasible solution for point #" << point << endl;
				}

				// restore row
				glp_set_mat_row(_lp, point+2, _dim+1, _ind.data(), _y.data());

				// return ret;
				++point;
				continue;
			}

			// check result and delete if necessary
			if(get_obj_value() > 0){
				// it is not redundant, restore row
				glp_set_mat_row(_lp, point+2, _dim+1, _ind.data(), _y.data());	

				// check the next point in the next loop
				++point;
			} 
			else {
				// it is redundant
				delete_point(point);

				++elim_count;

				// testing
				// cerr << "Deleted point #" << point << " with objective value " << scientific << get_obj_value() << endl;

				// do not increase point, since it refers now to the next index
				if(_verbose >= 2){
					cout << "Deleted point #" << point << endl;
				}
			}

			if( (elim_count%1000 == 0) && (_verbose >= 1) ) {
				cout << "Deleted " << elim_count-1 << " points." << endl;
			}
		}

		++cnt;

		// cout << "Reduced number of vertices: " << get_nvertices() << endl;

	} while( (nvertices_tmp != get_nvertices()) && (cnt < max_loops) );

	if(cnt >= max_loops && max_loops > 1 && _verbose >= 1) {
		cerr << "Warning: Reached maximum number of iterations." << endl;
	}


	return elim_count-1;
}

int GLPKConvexSeparation::add_vertex(const vector<double> &v, const string label) {
	// returns 0 if vertex was added and 1 otherwise

	// check if vertex is not already in the convex hull
	check_point(v);
	if(get_obj_value() > 0) {
		// adding a row
		unsigned i = get_nvertices()+1;
		string s = "p" + to_string(i);

		glp_add_rows(_lp, 1);		
		glp_set_row_name(_lp, i+1, s.c_str());
		glp_set_row_bnds(_lp, i+1, GLP_UP, 0.0, 0.0);

		// adding data
		vector<double> row(_dim+2);

		copy(v.begin(), v.end(), row.begin()+1);
		row.at(_dim+1) = -1.;

		// replacing the (i+2)-th row of the constraint matrix
		glp_set_mat_row(_lp, i+2, _dim+1, _ind.data(), row.data());

		// adding the label
		_labels.push_back(label);

		return 0;
	}
	else {
		return 1;
	}
}

int GLPKConvexSeparation::add_vertex(const vector<int> &v, const string label) {
	// returns 0 if vertex was added and 1 otherwise

	// check if vertex is not already in the convex hull
	check_point(v);
	if(get_obj_value() > 0) {
		// adding a row
		unsigned i = get_nvertices();
		string s = "p" + to_string(i+1);

		glp_add_rows(_lp, 1);		
		glp_set_row_name(_lp, i+2, s.c_str());
		glp_set_row_bnds(_lp, i+2, GLP_UP, 0.0, 0.0);

		// adding data
		vector<double> row(_dim+2);
		copy(v.begin(), v.end(), row.begin()+1);
		row.at(_dim+1) = -1.;

		// replacing the (i+2)-th row of the constraint matrix
		glp_set_mat_row(_lp, i+2, _dim+1, _ind.data(), row.data());

		// adding the label
		_labels.push_back(label);

		return 0;
	}
	else {
		return 1;
	}
}

int GLPKConvexSeparation::add_vertex(const LabelledState& v) {

	// adding a row
	unsigned i = get_nvertices();
	string s = "p" + to_string(i+1);

	glp_add_rows(_lp, 1);		
	glp_set_row_name(_lp, i+2, s.c_str());
	glp_set_row_bnds(_lp, i+2, GLP_UP, 0.0, 0.0);

	// adding data
	vector<double> row(_dim+2,0);
	copy(v.object.begin(), v.object.end(), row.begin()+1);
	row.at(_dim+1) = -1.;

	// replacing the (i+2)-th row of the constraint matrix
	glp_set_mat_row(_lp, i+2, _dim+1, _ind.data(), row.data());

	// adding the label
	_labels.push_back(v.label);

	return 0;
}

// performs Dula-Helgason algorithm to delete redundant points
// points have to be inputted in lexicographical order for this to succeed! duplicate points are not allowed!
// returns the indices of points that are extremal
vector<unsigned> GLPKConvexSeparation::add_vertices(const vector<LabelledState>& points) {
	assert(points.at(0).size() == get_dimension());

	unsigned N = points.size();
	unsigned ret;
	vector<unsigned> idx_list ({0});
	bool flag;

	vector<double> z;
	unsigned max_idx;
	double prod, max_prod;

	// add the lexicographically smallest point
	add_vertex(points.at(0));
	
	for(unsigned i=1; i<N; i++) {
		// check if the i-th point was already added
		if( find(idx_list.begin(), idx_list.end(), i) == idx_list.end() ) {

			flag = false;

			// repeat the following as long as the i-th point is not in the interior
			while( flag == false ) {
				
				ret = check_point( points.at(i).object );

				// handle LP status
				if(ret != 0) {
					if(_verbose >= 1) {
						cerr << "Error: LP failed with return value " << ret << " for point #" << i << endl;
					}
					break;
				}

				ret = get_status();
				if((ret != GLP_FEAS) && (ret != GLP_OPT)) {
					if(_verbose >= 1) {
						cerr << "Error: Couldn't find a feasible solution for point #" << i << endl;
					}
					break;
				}

				// check result
				if(get_obj_value() > 0) {
					// we found a separating hyperplane, get the normal vector
					auto x = get_solution();
					
					// search for the first point with index j >= i that minimises the inner the inner product with x

					// compute all inner products with x 
					prod = inner_product( points.at(i).object.begin(), points.at(i).object.end(), x.begin(), 0 );
					max_prod = prod;
					max_idx = i;

					for(unsigned j=i+1; j<N; j++) {
						prod = inner_product( points.at(j).object.begin(), points.at(j).object.end(), x.begin(), 0 );

						if(prod > max_prod && find(idx_list.begin(), idx_list.end(), j) == idx_list.end()) {
							max_prod = prod;
							max_idx = j;
						}
					}

					// add vertex
					idx_list.push_back(max_idx);
					add_vertex(points.at(max_idx));

					if(i == max_idx) {
						flag = true;
					}

				} 
				else {
					// it is in the convex hull
					flag = true;
				}		

			}
		}	
	}

	return idx_list;
}

void GLPKConvexSeparation::set_labels(const vector<string>& labels) {
	assert(labels.size() == get_nvertices());
	_labels = labels;
}

// get methods
double GLPKConvexSeparation::get_obj_value() {
	return glp_get_obj_val(_lp);
}

vector<double> GLPKConvexSeparation::get_solution() {
	// write solution from GLPK object
	unsigned M = get_dimension()+1;
	vector<double> sol (M,0);

	for(unsigned i=1; i<=M; i++) {
		sol.at(i-1) = glp_get_col_prim(_lp, i);
	}
	return sol;
}

vector<double> GLPKConvexSeparation::get_vertex(const unsigned i) {
	// returns a dense vector containing the coordinates of the i-th vertex
	assert(i < get_nvertices());

	vector<double> v (_dim, 0.);

	int *ind = new int[_dim+2];
	double *val = new double[_dim+2];
	int len = glp_get_mat_row(_lp, i+2, ind, val);

	for(unsigned j=1; j<=len; j++){
		if(ind[j] <= _dim)
			v.at(ind[j]-1) = val[j];
	}

	delete[] ind;
	delete[] val;

	return v;
}

vector<int> GLPKConvexSeparation::iget_vertex(const unsigned i) {
	// returns a dense vector containing the coordinates of the i-th vertex
	assert(i < get_nvertices());

	vector<int> v (_dim, 0.);

	int *ind = new int[_dim+2];
	double *val = new double[_dim+2];
	int len = glp_get_mat_row(_lp, i+2, ind, val);

	for(unsigned j=1; j<=len; j++){
		if(ind[j] <= _dim)
			v.at(ind[j]-1) = (int)val[j];
	}

	delete[] ind;
	delete[] val;

	return v;
}

int GLPKConvexSeparation::get_status() {
	if(_method == "simplex")
		return glp_get_status(_lp);
	else
		return glp_ipt_status(_lp);
}

unsigned GLPKConvexSeparation::get_nvertices() {
	return glp_get_num_rows(_lp)-1;
}

unsigned GLPKConvexSeparation::get_dimension() {
	return _dim;
}

unsigned GLPKConvexSeparation::get_nnz() {
	return glp_get_num_nz(_lp);
}

vector<string> GLPKConvexSeparation::get_labels() {
	return _labels;
}

vector<vector<double>> GLPKConvexSeparation::get_vertices() {
	vector<vector<double>> ret (get_nvertices(), vector<double>(_dim));
	for(unsigned i=0; i<ret.size(); i++) {
		ret.at(i) = get_vertex(i);
	}

	return ret;
}

vector<vector<int>> GLPKConvexSeparation::iget_vertices() {
	vector<vector<int>> ret (get_nvertices(), vector<int>(_dim));
	for(unsigned i=0; i<ret.size(); i++) {
		ret.at(i) = iget_vertex(i);
	}

	return ret;
}

vector<LabelledState> GLPKConvexSeparation::iget_labelled_vertices() {
	vector<LabelledState> ret (get_nvertices());
	for(unsigned i=0; i<ret.size(); i++) {
		ret.at(i).object = iget_vertex(i);
		ret.at(i).label = _labels.at(i);
	}

	return ret;
}

// set methods
void GLPKConvexSeparation::set_verbosity(unsigned level) {
	// Sets verbosity level
	//   >= 2: All output
	//      1: Only errors
	//      0: No output 
	_verbose = level;
	if(_verbose == 0) {
		_parm.msg_lev = GLP_MSG_OFF;
	}
	else if(_verbose == 1) {
		_parm.msg_lev = GLP_MSG_ERR; // only error
	}
	else if(_verbose == 2) {
		_parm.msg_lev = GLP_MSG_ON;
	}
	else {
		_parm.msg_lev = GLP_MSG_ALL;
	}
}

int GLPKConvexSeparation::set_parameters(double lbnd, double ubnd, unsigned max_iter, double precision) {
	_lbnd = lbnd;
	_ubnd = ubnd;
	_max_iter = max_iter;
	_precision = precision;
}


// output methods
void GLPKConvexSeparation::write_glpk_output(const string outfile) {
	glp_print_sol(_lp, outfile.c_str());		
}

void GLPKConvexSeparation::write_sol(const string outfile) {
	// write solution from GLPK object
	ofstream fout (outfile);
	unsigned M = get_dimension()+1;

	if(fout.is_open()) {
		for(unsigned i=1; i<=M; i++) {
			fout << glp_get_col_prim(_lp, i) << endl;
		}
		fout.close();
	}
	else {
		cout << "Error in GLPKConvexSeparation::write_sol : Couldn't open file " + outfile + " for writing" << endl;
	}

}

void GLPKConvexSeparation::write_constraint_matrix(const string outfile) {
	ofstream fout (outfile);

	int *ind = new int[_dim+2];
	double *val = new double[_dim+2];
	int len;

	if(fout.is_open()) {
		for(unsigned i = 1; i <= get_nvertices(); i++) {
			// get row
			len = glp_get_mat_row(_lp, i+1, ind, val);

			for(unsigned j=1; j<=len; j++) {
				if(ind[j] <= _dim) {
					fout << i << " " << ind[j] << " " << val[j] << endl;
				}
			}
		}
		fout.close();
	}
	else {
		cout << "Error in GLPKConvexSeparation::write_constraint_matrix : Couldn't open file " + outfile + " for writing" << endl;
	}

	delete[] ind;
	delete[] val;
}

void GLPKConvexSeparation::write_dense_constraint_matrix(const string outfile) {
	ofstream fout (outfile);

	int *ind = new int[_dim+2];
	double *val = new double[_dim+2];
	int len;
	bool flag;

	if(fout.is_open()) {
		for(unsigned i = 1; i <= get_nvertices(); i++) {
			// get row
			len = glp_get_mat_row(_lp, i+1, ind, val);

			for(unsigned j=1; j<=_dim; j++) {
				flag = false;
				for(unsigned idx=1; idx<=len; idx++) {
					if(ind[idx] == j) {
						fout << val[idx] << " ";
						++idx;
						flag = true;
						break;
					}
				}
				
				if(flag == false) {
					fout << 0 << " ";
				}
			}
			fout << endl;
		}
		fout.close();
	}
	else {
		cout << "Error in GLPKConvexSeparation::write_dense_constraint_matrix : Couldn't open file " + outfile + " for writing" << endl;
	}

	delete[] ind;
	delete[] val;
}

void GLPKConvexSeparation::write_labels(const string outfile) {
	ofstream fout (outfile);

	if(fout.is_open()) {
		for(auto label : _labels) {
			fout << label << endl;
		}			
	}
	else {
		cout << "Error in GLPKConvexSeparation::write_labels : Couldn't open file " + outfile + " for writing" << endl;
	}
	fout.close();
}

void GLPKConvexSeparation::print_parameters(bool all) {
	cout << "---------------------------------------" << endl;
	cout << "GLPKConvexSeparation parameter output" << endl;
	// cout << "---------------------------------------" << endl;

	cout << "Problem parameters:" << endl;
	cout << "  Dimension: " << get_dimension() << endl;
	cout << "  Vertices: " << get_nvertices() << endl;
	cout << "  Non-Zeros in the constraint matrix: " << get_nnz() << endl;

	if(all == true) {
		cout << "Convex seperation parameters:" << endl;
		cout << "  Precision: " << _precision << endl;
		cout << "  Maximal iterations: " << _max_iter << endl;
		cout << "  Lower bound for interval division: " << _lbnd << endl;
		cout << "  Upper bound for interval division: " << _ubnd << endl;
	}
	cout << "---------------------------------------" << endl;
}

==> anc/code/src/GLPKFormat.cpp <==
#ifndef GLPKFORMAT_H
#include "GLPKFormat.h"
#endif

// ----- GLPK utilities

// reads sparse matrix in COO format and saves to struct
GLPKFormat to_GLPK_format(const string cmatrix_file, bool transpose) {
	GLPKFormat ret;

	// number of non-zero values
	ret.non_zeros = get_number_of_lines(cmatrix_file);

	// GLPK convention: data start at index 1
	ret.rows = vector<int> (ret.non_zeros+1,0);
	ret.cols = vector<int> (ret.non_zeros+1,0);
	ret.values = vector<double> (ret.non_zeros+1,0.);

	if(transpose == true) {
		// open file and read
		fstream fin(cmatrix_file, ios::in);
		int n = 1;
		if(fin.is_open()) {
			while(fin >> ret.cols[n] >> ret.rows[n] >> ret.values[n]) {
				++n;
			}
		} else {
			cerr << "Error: Couldn't open file " << cmatrix_file << endl;
		}
		fin.close();

		// save number of rows and columns
		ret.nrows = *max_element(ret.rows.begin(),ret.rows.end());
		ret.ncols = *max_element(ret.cols.begin(),ret.cols.end());
	}
	else {
		// open file and read
		fstream fin(cmatrix_file, ios::in);
		int n = 1;
		if(fin.is_open()) {
			while(fin >> ret.rows[n] >> ret.cols[n] >> ret.values[n]) {
				++n;
			}
		} else {
			cerr << "Error: Couldn't open file " << cmatrix_file << endl;
		}
		fin.close();

		// save number of rows and columns
		ret.nrows = ret.rows.at(ret.non_zeros);
		ret.ncols = *max_element(ret.cols.begin(),ret.cols.end());
	}

	return ret;
}

// reads dense list of row vectors and saves to struct
GLPKFormat to_GLPK_format(const vector<vector<int>>& matrix,  bool transpose) {
	GLPKFormat ret;

	if(transpose == false) {
		// save number of rows and columns
		ret.nrows = matrix.size();
		ret.ncols = matrix.at(0).size();

		// number of non-zero values
		ret.non_zeros = ret.nrows * ret.ncols;

		// GLPK convention: data start at index 1
		ret.rows = vector<int> (ret.non_zeros+1,0);
		ret.cols = vector<int> (ret.non_zeros+1,0);
		ret.values = vector<double> (ret.non_zeros+1,0.);

		// convert data
		for(unsigned i=0; i<ret.nrows; i++) {
			for(unsigned j=0; j<ret.ncols; j++) {
				ret.rows.at( ret.ncols*i + j + 1 ) = i+1;
				ret.cols.at( ret.ncols*i + j + 1 ) = j+1;
				ret.values.at( ret.ncols*i + j + 1 ) = (double)(matrix.at(i).at(j));
			}
		}	
	}
	else {
		// save number of rows and columns
		ret.ncols = matrix.size();
		ret.nrows = matrix.at(0).size();

		// number of non-zero values
		ret.non_zeros = ret.nrows * ret.ncols;

		// GLPK convention: data start at index 1
		ret.rows = vector<int> (ret.non_zeros+1,0);
		ret.cols = vector<int> (ret.non_zeros+1,0);
		ret.values = vector<double> (ret.non_zeros+1,0.);

		// convert data
		for(unsigned i=0; i<ret.nrows; i++) {
			for(unsigned j=0; j<ret.ncols; j++) {
				ret.rows.at( ret.ncols*i + j + 1 ) = i+1;
				ret.cols.at( ret.ncols*i + j + 1 ) = j+1;
				ret.values.at( ret.ncols*i + j + 1 ) = (double)(matrix.at(j).at(i));
			}
		}	

	}

	return ret;
}

GLPKFormat to_GLPK_format(const vector<LabelledState>& matrix, bool transpose) {
	GLPKFormat ret;

	if(transpose == false) {
		// save number of rows and columns
		ret.nrows = matrix.size();
		ret.ncols = matrix.at(0).size();

		// number of non-zero values
		ret.non_zeros = ret.nrows * ret.ncols;

		// GLPK convention: data start at index 1
		ret.rows = vector<int> (ret.non_zeros+1,0);
		ret.cols = vector<int> (ret.non_zeros+1,0);
		ret.values = vector<double> (ret.non_zeros+1,0.);

		// convert data
		for(unsigned i=0; i<ret.nrows; i++) {
			for(unsigned j=0; j<ret.ncols; j++) {
				ret.rows.at( ret.ncols*i + j + 1 ) = i+1;
				ret.cols.at( ret.ncols*i + j + 1 ) = j+1;
				ret.values.at( ret.ncols*i + j + 1 ) = (double)(matrix.at(i).object.at(j));
			}
		}	
	}
	else {
		// save number of rows and columns
		ret.ncols = matrix.size();
		ret.nrows = matrix.at(0).size();

		// number of non-zero values
		ret.non_zeros = ret.nrows * ret.ncols;

		// GLPK convention: data start at index 1
		ret.rows = vector<int> (ret.non_zeros+1,0);
		ret.cols = vector<int> (ret.non_zeros+1,0);
		ret.values = vector<double> (ret.non_zeros+1,0.);

		// convert data
		for(unsigned i=0; i<ret.nrows; i++) {
			for(unsigned j=0; j<ret.ncols; j++) {
				ret.rows.at( ret.ncols*i + j + 1 ) = i+1;
				ret.cols.at( ret.ncols*i + j + 1 ) = j+1;
				ret.values.at( ret.ncols*i + j + 1 ) = (double)(matrix.at(j).object.at(i));
			}
		}	
	}
	return ret;
}

void print(const GLPKFormat& data) {
	// GLPK = 1-based indexing
	unsigned k=1;
	for(unsigned i=1; i<=data.nrows; i++) {
		for(unsigned j=1; j<=data.ncols; j++) {
			if( (data.rows.at(k) == i) && (data.cols.at(k) == j) ) {
				cout << data.values.at(k) << " ";
				++k;
			}
			else{ 
				cout << 0 << " ";
			}
		}
		cout << endl;
	}
}

==> anc/code/src/GLPKL1Minimisation.cpp <==
#ifndef GLPKL1MINIMISATION_H
#include "GLPKL1Minimisation.h"
#endif

using namespace std;


// ---------------------------------------
// ----- GLPK specialisation
// ---------------------------------------


// this updates the GLPK problem using the GLPKFormat struct data
void GLPKL1Minimisation::update_problem(GLPKFormat& data) {
	// ----- create GLPK problem 

	unsigned nnz = data.non_zeros;
	unsigned nvertices = data.ncols;
	_dim = data.nrows;

	// create new problem
	if(_lp != nullptr) {
		glp_erase_prob(_lp);
	}
	else {
		_lp = glp_create_prob();
	}

	// set up problem parameters
	glp_set_prob_name(_lp, "L1 Minimisation");
	glp_set_obj_dir(_lp, GLP_MIN);

	string s;

	// setting up rows
	glp_add_rows(_lp, _dim + 2*nvertices + 1);
	for(int i=1; i<=_dim; i++) {
		s = "y" + to_string(i);
		glp_set_row_name(_lp, i, s.c_str());
		glp_set_row_bnds(_lp, i, GLP_FX, 0.0, 0.0); // fixed bound
	}
	for(int i=1; i<=nvertices; i++) {
		s = "r+" + to_string(i);
		glp_set_row_name(_lp, _dim+i, s.c_str());
		glp_set_row_bnds(_lp, _dim+i, GLP_UP, 0.0, 0.0); // upper bound 0
	}
	for(int i=1; i<=nvertices; i++) {
		s = "r-" + to_string(i);
		glp_set_row_name(_lp, _dim+nvertices+i, s.c_str());
		glp_set_row_bnds(_lp, _dim+nvertices+i, GLP_LO, 0.0, 0.0); // lower bound 0
	}

	// normalisation constraint
	s = "x norm.";
	glp_set_row_name(_lp, _dim+2*nvertices+1, s.c_str());
	glp_set_row_bnds(_lp, _dim+2*nvertices+1, GLP_FX, 1.0, 0.0); // fixed bound


	// setting up cols 
	glp_add_cols(_lp, 2*nvertices);
	for(int j=1; j<=nvertices; j++) {
		s = "x" + to_string(j);
		glp_set_col_name(_lp, j, s.c_str());
		glp_set_col_bnds(_lp, j, GLP_FR, 0.0, 0.0);
	}
	for(int j=1; j<=nvertices; j++) {
		s = "s" + to_string(j);
		glp_set_col_name(_lp, nvertices+j, s.c_str());
		glp_set_col_bnds(_lp, nvertices+j, GLP_FR, 0.0, 0.0);
	}

	// setting up objective function = 1^T.s
	vector<int> ind (nvertices+1, 1);
	for(int j=1; j<=nvertices; j++) 
		glp_set_obj_coef(_lp, nvertices+j, ind.at(j));


	// ----- setting up constraint matrix

	// load vertices
	glp_load_matrix(_lp, nnz, data.rows.data(), data.cols.data(), data.values.data());

	// setting up the rest
	ind = vector<int>(3,0);
	vector<double> val (3,0);
	val.at(1) = 1;

	for(int i=1; i<=nvertices; i++) {
		// cols to change
		ind.at(1) = i; 
		ind.at(2) = nvertices+i;

		// set row dim+i			
		val.at(2) = -1;
		glp_set_mat_row(_lp, _dim+i, 2, ind.data(), val.data());

		// set row dim+nvertices+i
		val.at(2) = 1;
		glp_set_mat_row(_lp, nvertices+_dim+i, 2, ind.data(), val.data());
	}

	// add another constraint such that the x's add up to 1
	ind = vector<int>(nvertices+1,0);
	val = vector<double>(nvertices+1,1);
	for(int i=1; i<=nvertices; i++) {
		ind.at(i) = i;
	}
	glp_set_mat_row(_lp, _dim+2*nvertices+1, nvertices, ind.data(), val.data());

	// set some empty labels
	_labels.assign(nvertices, "");
}

GLPKL1Minimisation::GLPKL1Minimisation() {
	// setting parameter struct to default values
	glp_init_smcp(&_parm);
}

GLPKL1Minimisation::GLPKL1Minimisation(string cmatrix_file) {
	// reading vertex coordinates and parameters
	if(read_vertex_matrix(cmatrix_file) != 0) {
		exit (EXIT_FAILURE);
	}

	// setting parameter struct to default values
	glp_init_smcp(&_parm);

}

GLPKL1Minimisation::GLPKL1Minimisation(vector<vector<int>>& cmatrix) {
	// reading vertex coordinates and parameters
	if(read_vertex_matrix(cmatrix) != 0) {
		exit (EXIT_FAILURE);
	}

	// setting parameter struct to default values
	glp_init_smcp(&_parm);

}

GLPKL1Minimisation::GLPKL1Minimisation(vector<LabelledState>& cmatrix) {
	// reading vertex coordinates and parameters
	if(read_vertex_matrix(cmatrix) != 0) {
		exit (EXIT_FAILURE);
	}

	// setting parameter struct to default values
	glp_init_smcp(&_parm);

	// setting labels
	for(unsigned i=0; i<get_nvertices(); i++) {
		_labels.at(i) = cmatrix.at(i).label;
	}

}


// Destructor
GLPKL1Minimisation::~GLPKL1Minimisation() {
	glp_delete_prob(_lp);
}

// input
int GLPKL1Minimisation::read_vertex_matrix(string cmatrix_file) {
	GLPKFormat data = to_GLPK_format(cmatrix_file, true);
	update_problem(data);
	return 0;
}

int GLPKL1Minimisation::read_vertex_matrix(vector<vector<int>>& cmatrix) {
	GLPKFormat data = to_GLPK_format(cmatrix, true);
	update_problem(data);
	return 0;
}

int GLPKL1Minimisation::read_vertex_matrix(vector<LabelledState>& cmatrix) {
	GLPKFormat data = to_GLPK_format(cmatrix, true);
	update_problem(data);
	return 0;
}


// operations
int GLPKL1Minimisation::check_point(vector<double> &y) {
	assert(y.size() == _dim);

	// setting bounds
	for(int i=1; i<=_dim; i++) {
		glp_set_row_bnds(_lp, i, GLP_FX, y.at(i-1), 0.0); // fixed bound
	}

	glp_std_basis(_lp);
	
	// solve
	_glp_ret = glp_simplex(_lp, &_parm);

	return _glp_ret;
}

// get methods
double GLPKL1Minimisation::get_obj_value() {
	return glp_get_obj_val(_lp);
	// if(_method == "simplex")
	// 	return glp_get_obj_val(_lp);
	// else
	// 	return glp_ipt_obj_val(_lp);
}

int GLPKL1Minimisation::get_status() {
	if(_method == "simplex")
		return glp_get_status(_lp);
	else
		return glp_ipt_status(_lp);
}

unsigned GLPKL1Minimisation::get_nvertices() {
	return (glp_get_num_rows(_lp)-_dim)/2;
}

unsigned GLPKL1Minimisation::get_dimension() {
	return _dim;
}

unsigned GLPKL1Minimisation::get_nnz() {
	return glp_get_num_nz(_lp);
}

// set methods
void GLPKL1Minimisation::set_verbosity(unsigned level) {
	// Sets verbosity level
	//   >= 2: All output
	//      1: Only errors
	//      0: No output 
	_verbose = level;
	if(_verbose == 0) {
		_parm.msg_lev = GLP_MSG_OFF;
	}
	else if(_verbose == 1) {
		_parm.msg_lev = GLP_MSG_ERR; // only error
	}
	else if(_verbose == 2) {
		_parm.msg_lev = GLP_MSG_ON;
	}
	else {
		_parm.msg_lev = GLP_MSG_ALL;
	}
}

void GLPKL1Minimisation::set_method(string s) {
	_method = s;
}


// output methods
void GLPKL1Minimisation::write_glpk_output(string outfile) {
	glp_print_sol(_lp, outfile.c_str());		
}

void GLPKL1Minimisation::write_sol(string outfile) {
	// write solution from GLPK object
	ofstream fout (outfile);
	unsigned M = get_nvertices();

	if(fout.is_open()) {
		for(unsigned i=1; i<=M; i++) {
			fout << glp_get_col_prim(_lp, i) << endl;
		}
		fout.close();
	}
	else {
		cout << "Error in GLPKL1Minimisation::write_sol : Couldn't open file " + outfile + " for writing" << endl;
	}

}

void GLPKL1Minimisation::print_parameters() {
	cout << "---------------------------------------" << endl;
	cout << "GLPKL1Minimisation parameter output" << endl;
	cout << "---------------------------------------" << endl;

	cout << "Problem parameters:" << endl;
	cout << "  Dimension: " << get_dimension() << endl;
	cout << "  Vertices: " << get_nvertices() << endl;
	cout << "  Non-Zeros in the constraint matrix: " << get_nnz() << endl;
	cout << "---------------------------------------" << endl;
}

void GLPKL1Minimisation::write_constraint_matrix(string outfile) {
	ofstream fout (outfile);

	int nrows = glp_get_num_rows(_lp);
	int nvertices = get_nvertices();

	int *ind = new int[nvertices+1];
	double *val = new double[nvertices+1];
	int len;

	if(fout.is_open()) {
		for(unsigned i = 1; i <= nrows; i++) {
			// get row
			len = glp_get_mat_row(_lp, i, ind, val);

			for(unsigned j=1; j<=len; j++) {
				fout << i << " " << ind[j] << " " << scientific << val[j] << endl;
			}
		}
		fout.close();
	}
	else {
		cout << "Error in GLPKL1Minimisation::write_constraint_matrix : Couldn't open file " + outfile + " for writing" << endl;
	}

	delete[] ind;
	delete[] val;
}

==> anc/code/src/extremal_pts.cpp <==
#include <iostream>
#include <fstream>
#include <tclap/CmdLine.h>
#include <stabiliser.h>

#include "GLPKConvexSeparation.h"

using namespace std;


int main(int argc, char** argv) {

// ----------------------------------
// ----- parse comand-line parameters
// ----------------------------------

string infile;
string outfile;
bool Quiet,mode;


try {

	TCLAP::CmdLine cmd("Program for eliminating redundant points from the convex hull of a set of points.", ' ', "0.1");

	// arguments

	TCLAP::ValueArg<string> input_arg ("f", "file", "Input file that contains the coordinates of the vertices ", true, " ", "string");
	cmd.add(input_arg);

	TCLAP::ValueArg<string> output_arg ("o", "outfile", "Output file name that will be used for writing the reduced constraint matrix", false, "out.dat", "string");
	cmd.add(output_arg);

	TCLAP::SwitchArg Quiet_arg ("Q","Quiet","Suppress detailed output to files", cmd, false);
	TCLAP::SwitchArg mode_arg ("m","mode","Use naive method to eliminate", cmd, false);

	cmd.parse(argc, argv);

	infile = input_arg.getValue();
	outfile = output_arg.getValue();
	Quiet = Quiet_arg.getValue();
	mode = mode_arg.getValue();


} catch (TCLAP::ArgException &e) { 
	cerr << "Error: " << e.error() << " for arg " << e.argId() << endl; 
}

cout << "#--------------------------------------------" << endl;
cout << "# Elimination of non-extremal points " << endl;
cout << "#--------------------------------------------" << endl;


// write program call to stdout
cout << endl;
cout << "# Program call" << endl;
cout << "#-------------" << endl;
cout << "   ";
for(unsigned i=0; i<argc; i++) {
	cout << argv[i] << " ";
}
cout << endl << endl;


// read 
vector<LabelledState> states;

if(get_states(states, infile+".mat", infile+".lab") == 0) {

	cout << "   Read " << states.size() << " points." << endl;
}
else {
	cout << "   Failed. Will now quit." << endl;
	return -1;
}

// ----------------------------------
// ----- elimination
// ----------------------------------


// ---- now perform elimination on the remaining points
unsigned dim = states.at(0).object.size();
sort(states.begin(), states.end());

GLPKConvexSeparation lp (dim);
lp.set_verbosity(1);


lp.add_vertices(states);
cout << "   Found " << lp.get_nvertices() << " extremal points." << endl;
lp.print_parameters();

if(mode == true) {
	lp.delete_redundant_points();
	cout << "   Found " << lp.get_nvertices() << " extremal points." << endl;
	lp.print_parameters();
}

states = lp.iget_labelled_vertices();

// add a "c" to the end
for(unsigned i=0; i<states.size(); i++) {
	states.at(i).label += " c";
}

write_states(states, outfile+".mat", outfile+".lab");

}

==> anc/code/src/hierarchy_vertices.cpp <==
#include <iostream>
#include <fstream>
#include <tclap/CmdLine.h>
#include <algorithm>
#include <chrono>

#ifndef STABILISER_H
#include "stabiliser.h"
#endif

#ifndef GLPKCONVEXSEPARATION_H
#include "GLPKConvexSeparation.h"
#endif

using namespace std;


/* Program to generate a sub-polytope of the projected stabiliser polytope which yields an approximate optimisation problem for RoM.

	The sub-polytope is spanned by product states made out of Bell-type factors and X eigenstates.

	Input to the program:
		(*) number of qubits 

*/



int main(int argc, char** argv) {

// ----------------------------------
// ----- parse comand-line parameters
// ----------------------------------

string outfile,state;
unsigned n;
bool elim,verbose;

try {

	TCLAP::CmdLine cmd("Generate the vertices of a sub-polytope of the projected stabiliser polytope spanned by projections of at most bipartite states.", ' ', "1.0");

	// arguments
	TCLAP::ValueArg<string> output_arg ("o", "outfile", "Output file name that will be used for writing the reduced constraint matrix", true, "out", "string");
	cmd.add(output_arg);

	TCLAP::ValueArg<unsigned> n_arg ("q", "qubits", "Number of qubits", true, 1, "Unsigned integer");
	cmd.add(n_arg);

	TCLAP::SwitchArg elim_arg ("e", "eliminate", "Flag which enables elimination of redundant points from the set, i.e. those points which are convex combinations of the others.", false);
	cmd.add(elim_arg);

	TCLAP::SwitchArg verb_arg ("v", "verbose", "Does what it promises.", false);
	cmd.add(verb_arg);

	vector<string> allowed_states = { "T", "H" };
	TCLAP::ValuesConstraint<string> state_con ( allowed_states );
	TCLAP::ValueArg<string> state_arg ("s", "state", "Which state to use: Either H or T", true, "H", &state_con);
	cmd.add(state_arg);

	cmd.parse(argc, argv);

	outfile = output_arg.getValue();
	n = n_arg.getValue();
	elim = elim_arg.getValue();
	state = state_arg.getValue();

} catch (TCLAP::ArgException &e) { 
	cerr << "Error: " << e.error() << " for arg " << e.argId() << endl; 
}


// ----------------------------------
// ------ generation of states
// ----------------------------------


// these will hold the states
vector<LabelledState> states;

cout << "----------------------------------------------------------------------" << endl;
cout << "Generate projected stabiliser sub-polytope for n = " << n << endl;
cout << "----------------------------------------------------------------------" << endl;


// write program call to stdout
cout << endl;
cout << "# Program call" << endl;
cout << "#-------------" << endl;
cout << "   ";
for(unsigned i=0; i<argc; i++) {
	cout << argv[i] << " ";
}
cout << endl << endl;


// timing
auto t1 = chrono::high_resolution_clock::now();

if(state == "H") {
	bipartite_states_H(n, states);
}
else {
	bipartite_states_T(n, states);
}

// timing
auto t2 = chrono::high_resolution_clock::now();
chrono::duration<double, milli> fp_ms = t2 - t1;

cout << "   Found " << states.size() << " bipartite entangled states." << endl;
cout << "   Generation took " <<  fp_ms.count() << " ms." << endl;



// ----------------------------------
// ----- final elimination round
// ----------------------------------

GLPKConvexSeparation lp (states);
if(verbose == false) {
	lp.set_verbosity(1);
}
else {
	lp.set_verbosity(2);
}

if(elim == true) {

	cout << endl;
	cout << "-------------------------------------------------" << endl;
	cout << "Eliminate redundant points from the total set" << endl;
	cout << "-------------------------------------------------" << endl;
	cout << endl;

	lp.print_parameters();
	int dels = lp.delete_redundant_points();
	cout << "   Deleted " << dels << " points." << endl;
	lp.print_parameters();

 	states = lp.iget_labelled_vertices();
}

// sort the list
sort(states.begin(), states.end());

// timing
auto t5 = chrono::high_resolution_clock::now();
chrono::duration<double, milli> fp_ms3 = t5 - t1;

cout << "Total runtime: " <<  fp_ms3.count() << " ms." << endl;


// ----------------------------------
// ----- write output
// ----------------------------------

write_states(states, outfile+to_string(n)+".mat", outfile+to_string(n)+".lab");

}

==> anc/code/src/l1_minimisation.cpp <==
#include <iostream>
#include <fstream>
#include <tclap/CmdLine.h>

#ifndef STABILISER_H
#include "stabiliser.h"
#endif

#ifndef GLPKL1MINIMISATION_H
#include "GLPKL1Minimisation.h"
#endif


using namespace std;

/* Program for computing the minimum l1 norm ||x||_1 over decompositions of a point y = sum_i x_i v_i in vertices v_i.

	input to the program:

	* constraint matrix consisting of the coordinates of the polytope vertices, specified in some data file

*/



int main(int argc, char** argv) {

// ----------------------------------
// ----- parse comand-line parameters
// ----------------------------------

string infile,outfile,state;
bool Quiet;

try {

	TCLAP::CmdLine cmd("Solve robustness problem with respect to some convex polytope. Specialised for Robustness of Magic of tensor powers of single-qubit magic states.", ' ', "1.0");

	// arguments

	TCLAP::ValueArg<string> input_arg ("f", "file", "Input file that contains the coordinates of the vertices as a sparse matrix with rows of the form i j a[i,j]", true, " ", "string");
	cmd.add(input_arg);

	TCLAP::ValueArg<string> output_arg ("o", "outfile", "Name that will be used for output files", false, "solution.dat", "string");
	cmd.add(output_arg);

	TCLAP::SwitchArg Quiet_arg ("Q","Quiet","Suppress detailed output to files", cmd, false);

	vector<string> allowed_states = { "T", "H" };
	TCLAP::ValuesConstraint<string> state_con ( allowed_states );
	TCLAP::ValueArg<string> state_arg ("s", "state", "Which state to use: Either H or T", true, "H", &state_con);
	cmd.add(state_arg);

	cmd.parse(argc, argv);

	infile = input_arg.getValue();
	outfile = output_arg.getValue();
	Quiet = Quiet_arg.getValue();
	state = state_arg.getValue();

} catch (TCLAP::ArgException &e) { 
	cerr << "Error: " << e.error() << " for arg " << e.argId() << endl; 
}

// ----------------------------------
// ----- prepare computation
// ----------------------------------


cout << "#-------------------------------------------------" << endl;
cout << "# l1-minimisation over projected stabiliser states" << endl;
cout << "# for tensor powers of the " << state << " state" << endl;
cout << "#-------------------------------------------------" << endl;



// write program call to stdout
cout << endl;
cout << "# Program call" << endl;
cout << "#-------------" << endl;
cout << "   ";
for(unsigned i=0; i<argc; i++) {
	cout << argv[i] << " ";
}
cout << endl << endl;


// read states
vector<LabelledState> states;

cout << endl;
cout << "# Read states from file" << endl;
cout << "#----------------------" << endl;
cout << endl;

// test for already exisiting file
if(get_states(states, infile+".mat", infile+".lab") == 0) {
	cout << "   Read " << states.size() << " states." << endl;
}
else {
	cout << "   Failed." << endl;
}

unsigned nqubits = states.at(0).size();

// cout << nqubits << endl;
GLPKL1Minimisation lp (states);
lp.set_verbosity(3);
lp.print_parameters();

// ----------------------------------
// ------ start computation
// ----------------------------------


// solve & write solution
vector<double> y;
if(state == "H") {
	y = H_state_nb(nqubits);
}
else {
	y = T_state_nb(nqubits);
}

int ret_status = lp.check_point(y);
double ROM = lp.get_obj_value();

cout << "ROM(" << state << "^" << nqubits << ") = " << scientific << ROM << endl;

// write solution
lp.write_glpk_output(outfile);
lp.write_sol(outfile+".sol");

}

==> anc/code/src/proj_stabilisers.cpp <==
#include <iostream>
#include <fstream>
#include <streambuf>
#include <tclap/CmdLine.h>
#include <algorithm>
#include <chrono>


#ifndef STABILISER_H
#include "stabiliser.h"
#endif

#ifndef GLPKCONVEXSEPERATION_H
#include "GLPKConvexSeparation.h"
#endif


using namespace std;



int main(int argc, char** argv) {

// ----------------------------------
// ----- parse comand-line parameters
// ----------------------------------

string outfile,infile,state;
bool elim,elim2,verbose,con,dis,save_proj;

try {

	TCLAP::CmdLine cmd("Generate the vertices of the projected stabiliser polytope with respect to the H/T symmetry group.", ' ', "1.0");

	// arguments
	TCLAP::ValueArg<string> input_arg ("f", "file", "Input file name that contains the adjacency matrices for the non-isomorphic non-LC-equivalent graphs with n vertices in graph6 format", true, "in.dat", "string");
	cmd.add(input_arg);

	TCLAP::ValueArg<string> output_arg ("o", "outfile", "Output file name that will be used for writing the reduced constraint matrix", true, "out", "string");
	cmd.add(output_arg);

	TCLAP::SwitchArg elim_arg ("e", "eliminate", "Flag which disables individual computation of extremal points of the sets of connected and product states.", true);
	cmd.add(elim_arg);

	TCLAP::SwitchArg elim2_arg ("E", "Eliminate", "Flag which disables final computation of extremal points of the set of all states.", true);
	cmd.add(elim2_arg);

	TCLAP::SwitchArg verb_arg ("v", "verbose", "Does what it promises.", false);
	cmd.add(verb_arg);

	TCLAP::SwitchArg con_arg ("c", "connected", "Flag which disables the generation of connected states. If the flag is set, the program will check for the existence of a file containing these states and read them if is found.", true);
	cmd.add(con_arg);

	TCLAP::SwitchArg dis_arg ("d", "disconnected", "Flag which disables the generation of disconnected, i.e. product, states. If the flag is set, the program will check for the existence of a file containing these states and read them if is found.", true);
	cmd.add(dis_arg);

	TCLAP::SwitchArg proj_arg ("p", "save_projections", "Save all projections of stabiliser orbits to hard drive (only those from connected graphs).", false);
	cmd.add(proj_arg);

	vector<string> allowed_states = { "T", "H" };
	TCLAP::ValuesConstraint<string> state_con ( allowed_states );
	TCLAP::ValueArg<string> state_arg ("s", "state", "Which state to use: Either H or T", true, "H", &state_con);
	cmd.add(state_arg);

	cmd.parse(argc, argv);

	outfile = output_arg.getValue();
	infile = input_arg.getValue();
	elim = elim_arg.getValue();
	elim2 = elim2_arg.getValue();
	verbose = verb_arg.getValue();
	con = con_arg.getValue();
	dis = dis_arg.getValue();
	save_proj = proj_arg.getValue();
	state = state_arg.getValue();

} catch (TCLAP::ArgException &e) { 
	cerr << "Error: " << e.error() << " for arg " << e.argId() << endl; 
}


// ----------------------------------
// ------ generation of states
// ----------------------------------

unsigned n = get_order_from_file(infile);

cout << "#--------------------------------------------" << endl;
cout << "# Generation of projected stabiliser states" << endl;
cout << "# from graph representatives for n = " << n << " qubits" << endl;
cout << "#--------------------------------------------" << endl;


// write program call to stdout
cout << endl;
cout << "# Program call" << endl;
cout << "#-------------" << endl;
cout << "   ";
for(unsigned i=0; i<argc; i++) {
	cout << argv[i] << " ";
}
cout << endl << endl;


// these will hold connected and product states
vector<LabelledState> con_states;
vector<LabelledState> prod_states;
bool read_con = false;
bool read_prod = false;



// timing
auto t1 = chrono::high_resolution_clock::now();

// ---- generate orbits of connected graphs
// ----------------------------------------

if(con == true) {
	cout << endl;
	cout << "# Generate orbits of connected graphs" << endl;
	cout << "#------------------------------------" << endl;
	cout << endl;

	if(state == "H") {
		if(projected_states_H(infile, con_states) != 0) {
			cout << "Couldn't read input file " << infile << endl;
			cout << "Will now hold." << endl;
			return 1;
		}
	}
	else {
		if(projected_states_T(infile, con_states) != 0) {
			cout << "Couldn't read input file " << infile << endl;
			cout << "Will now hold." << endl;
			return 1;
		}
	}

	// timing
	auto t2 = chrono::high_resolution_clock::now();
	chrono::duration<double, milli> fp_ms = t2 - t1;

	cout << "   Found " << con_states.size() << " images of connected graphs." << endl;
	cout << "   Generation took " <<  fp_ms.count() << " ms." << endl;

	// ---- save orbits
	if(save_proj == true) {
		write_states(con_states, outfile+to_string(n)+"_con_orbits.mat", outfile+to_string(n)+"_con_orbits.lab");
	}

	// ---- elimination of non-extremal connected states

	if(elim == true || elim2 == true) {

		cout << endl;
		cout << "# Eliminate redundant points from the connected set" << endl;
		cout << "#--------------------------------------------------" << endl;
		cout << endl;
		

		// ---- now perform elimination on the remaining points
		GLPKConvexSeparation lp (n);
		if(verbose == false) {
			lp.set_verbosity(1);
		}

		lp.add_vertices(con_states);
		cout << "   Found " << lp.get_nvertices() << " extremal points." << endl;
		lp.print_parameters();

		lp.delete_redundant_points();
		cout << "   Found " << lp.get_nvertices() << " extremal points." << endl;
		lp.print_parameters();

		con_states = lp.iget_labelled_vertices();
	}

	// write connected states
	write_states(con_states, outfile+to_string(n)+"_con.mat", outfile+to_string(n)+"_con.lab");
}
else { 
	cout << endl;
	cout << "# Try to read connected vertices from file" << endl;
	cout << "#-----------------------------------------" << endl;
	cout << endl;

	// test for already exisiting file
	if(get_states(con_states, outfile+to_string(n)+"_con.mat", outfile+to_string(n)+"_con.lab") == 0) {
		read_con = true;

		cout << "   Read " << con_states.size() << " connected vertices." << endl;
	}
	else {
		cout << "   Failed." << endl;
	}

}


// ---- generate product states of lower-dimensional extremal points, yielding disconnected states
// -----------------------------------------------------------------------------------------------

if(n > 1 && dis == true) {

	cout << endl;
	cout << "# Generate product states of lower-dimensional extremal points" << endl;
	cout << "#-------------------------------------------------------------" << endl;
	cout << endl;

	// timing
	auto t3 = chrono::high_resolution_clock::now();

	if( pr_product_states(n, prod_states, outfile+"%u_con_v.mat", outfile+"%u_con_v.lab") != 0 ) {
		cout << "Couldn't read vertices from lower-dimensional problems from files " << outfile+"%u_con.mat" << endl;
		cout << "Will now hold." << endl;
		return 1;
	}

	// timing
	auto t4 = chrono::high_resolution_clock::now();
	chrono::duration<double, milli> fp_ms2 = t4 - t3;
	
	cout << "   Found " << prod_states.size() << " images of product states." << endl;
	cout << "   Generation took " <<  fp_ms2.count() << " ms." << endl;

	// merge disconnected and connected states
	copy(prod_states.begin(), prod_states.end(), back_inserter(con_states));

	// free memory
	prod_states.clear();
	prod_states.resize(0);
	prod_states.shrink_to_fit();

	// sort the list
	sort(con_states.begin(), con_states.end());


	// ----------------------------------
	// ----- final elimination round
	// ----------------------------------

	if(elim2 == true) {

		cout << endl;
		cout << "# Eliminate redundant points from the total set" << endl;
		cout << "#----------------------------------------------" << endl;
		cout << endl;

		// ---- now perform elimination on the remaining points
		GLPKConvexSeparation lp (n);
		if(verbose == false) {
			lp.set_verbosity(1);
		}

		lp.add_vertices(con_states);
		cout << "   Found " << lp.get_nvertices() << " extremal points." << endl;
		lp.print_parameters();

		lp.delete_redundant_points();
		cout << "   Found " << lp.get_nvertices() << " extremal points." << endl;
		lp.print_parameters();

		con_states = lp.iget_labelled_vertices();
	}


	// timing
	auto t5 = chrono::high_resolution_clock::now();
	chrono::duration<double, milli> fp_ms3 = t5 - t1;

	cout << "Total runtime: " <<  fp_ms3.count() << " ms." << endl;
}

if(dis == true) {

	// ----------------------------------
	// ----- write output
	// ----------------------------------
	sort(con_states.begin(), con_states.end());
	write_states(con_states, outfile+to_string(n)+".mat", outfile+to_string(n)+".lab");
	write_con_states(con_states, outfile+to_string(n)+"_con_v.mat", outfile+to_string(n)+"_con_v.lab");
}

}

==> anc/code/src/stabiliser.cpp <==
#ifndef STABILISER_H
#include "stabiliser.h"
#endif


// -----------------------------------
// ---- Helper functions
// -----------------------------------

// computes purity of state in Fock basis, with identity component omitted
// this is not the actual purity, since we multiplied it with an overall 2^(-n) for numerical reasons
double purity(const vector<int>& state) {
	unsigned n = state.size();
	double ret = 1.;
	for(unsigned k=0; k<n; k++) {
		ret += (double)state.at(k) * (double)state.at(k) / ( pow(2., k+1) * (double)binomial_coeff(n,k+1) );
	}
	return ret;
}

double purity(const LabelledState& state) {
	return purity(state.object);
}


// -----------------------------------
// ---- Magic state representation
// -----------------------------------

// Representation of H state
vector<double> H = {1,1/sqrt(2),0,1/sqrt(2)};

vector<double> H_state(const unsigned n, const double p) {
	vector<double> ret (pow(4,n), 0.);
	vector<unsigned> ind (n);

	ret.at(0) = 1;

	for(unsigned i=1; i<pow(4,n); i++) {
		get_multi_index(n, 4, i, ind);
		ret.at(i) = 1-p;
		for(unsigned j=0; j<n; j++) {
			ret.at(i) *= H.at(ind.at(j));
		}
	}

	return ret;
}

// H state in the (renormalised) number / Fock basis
vector<double> H_state_nb(const unsigned n, const double p) {
	vector<double> ret (n);
	for(unsigned k=1; k<n+1; k++) {
		ret.at(k-1) = (1-p)*pow(sqrt(2),k)*binomial_coeff(n,k);
	}
	return ret;
}

vector<double> T_state_nb(const unsigned n, const double p) {
	vector<double> ret (n);
	for(unsigned k=1; k<n+1; k++) {
		ret.at(k-1) = (1-p)*pow(sqrt(3),k)*binomial_coeff(n,k);
	}
	return ret;
}


// -----------------------------------
// ---- Stabiliser generation
// -----------------------------------

// --- graph routines

// read graph6 format and returns the adjacency matrix in as a vector of bitstrings representing the rows
// IMPORTANT: this implementation is quick and dirty and hence only works for graphs with less than 63 vertices (fine for me)
vector<binvec> graph6_to_adj_mat(const string g6) {
	// The input string g6 is assumed to hold a graph6 representation of the graph in ASCII-encoded form, i.e. it's a sequence of ASCII characters

	// interprete g6 as integer
	unsigned n = (unsigned)g6.at(0)-63;
	unsigned l = g6.size();
	unsigned N = n*(n-1)/2;
	unsigned i,j;
	vector<binvec> ret (n,0);
	vector<binvec> x(l-1,0);

	if(N > 0) {
		for(i=1; i<l; i++) {
			x.at(i-1) = (binvec)(g6.at(i)-63);
		}

		// read out the bits and fill the adjacency matrix		
		for(unsigned k=0; k<N; k++) {
			if(get_bit(x.at(k/6), k%6, 6) == 1) {
				j = get_ut_col2(k,n);
				i = get_ut_row2(j,k,n);
				ret.at(i) = set_bit(ret.at(i), j, n);
				ret.at(j) = set_bit(ret.at(j), i, n);
			}
		}
	}

	return ret;
}

// inverse operation
string adj_mat_to_graph6(const vector<binvec> &A) {
	unsigned n = A.size();

	assert(n < 63);

	if(n == 0 || n == 1) {
		return string(1, 63+n);
	}

	// convert upper triangle of A to a column-wise ordered binary vector which is split in blocks of 6 bits each
	unsigned N = n*(n-1)/2;
	unsigned m = N/6;
	unsigned k;

	if(N%6 != 0) {
		++m;
	}
	vector<binvec> x(m,0);

	for(unsigned i=0; i<n; i++) {
		for(unsigned j=i+1; j<n; j++) {
			if(get_bit(A.at(i),j,n) == 1) {
				k = get_ut_index2(i,j,n);
				x.at(k/6) = set_bit(x.at(k/6), k%6, 6);
			}
		}
	}

	// now convert x to a string of ASCII characters
	// first character encodes n
	string ret (m+1, 63);	
	ret.at(0) = (char)(n+63);

	for(unsigned k=0; k<m; k++) {
		ret.at(k+1) = (char)( x.at(k) + 63 );
	}

	return ret;
}

unsigned get_order(const string g6) {
	return (unsigned)g6.at(0)-63;
}

unsigned get_order_from_file(const string file) {
	// open the file
	fstream fin(file, ios::in);
	string row;

	if(fin.is_open()) {
		fin >> row;
	} 
	else {
		cout << "Couldn't open file " << file << endl;
		return 1;
	}
	fin.close();

	return get_order(row);
}



// --- graph states

// represents generator matrix of a graph state
vector<binvec> graph_Lagrangian(const vector<binvec> &A, const unsigned n) {
	// This returns the representation of a graph state given in terms of a basis for the Lagrangian subspace. The graph of the graph state is specified by its adjacency matrix, given as a vector A of bitstring representing the row vectors in Z_2^n.
	// The basis vectors are given by the column vectors of the matrix
	// 			(  A  )
	// 		B = ( --- )			(in (z_1,...,z_n,x_1,...,x_n) coordinates)
	//			(  I  )
	// where A is the adjacency matrix, now interpreted as nxn symmetric matrix and I is the nxn identity matrix. Note that since we are working in product coordinates (z_1,x_1,z_2,x_2,...,z_n,x_n), the function will return a permuted version of these vectors.

	// reserve memory
	vector<binvec> B(n,0);
	unsigned N = n*(n-1)/2;
	vector<binvec> M = coord_matrix(n);

	// fill B 
	for(unsigned i=0; i<n; i++) {
		 // since A is symmetric, row vectors = column vectors, but we have to shift the bits by n because of the lower identity block
		B[i] = A[i] << n;
	}
	
	for(unsigned j=0; j<n; j++) {
		// identity matrix
		B[j] = set_bit(B[j], n+j, 2*n); 

		// change to product coordinates
		B[j] = matrix_vector_prod_mod2(M, B[j]);
	}

	return B;
}


// --- stabilisers 

bool in_Lagrangian(const binvec &x, const vector<binvec> &B, const unsigned n) {
	unsigned test = 0;
	for(binvec v : B) {
		test += symplectic_form(x,v,n);
	} 
	return (test == 0);
}

vector<double> stabiliser_state(const vector<binvec> &B, const unsigned s) {
	// Generates the stabiliser state rho(B,s) that corresponds to the Lagrangian with basis B and a choice of signs (-1)^{s_i} where the bits s_i \in \Z_2 are specified in the length-n-bitstring s.
	// The stabiliser state is given in the Pauli basis {W(a)|a\in\Z_2^{2n}} where the only non-vanishing components rho_a corresponds to points a in the Lagrangian subspace and can thus be written in the basis B = (b_1,...,b_n) as
	//		a = \sum_{i=1}^n a_i b_i.
	// These components are explicitly given as
	//		rho_a = (-1)^{\sum_{i=1}^n a_i s_i} i^{\phi(a_1 b_1,...,a_n b_n)},
	// where \phi is the phase function appearing in the composition law of Pauli operators (see above).

	unsigned n = B.size();
	vector<double> state (pow(4,n),0);
	vector<binvec> avec (n);
	unsigned phase, idx;

	// loop over all points a in the Lagrangian
	for(binvec a=0; a<pow(2,n); a++) {
		idx = 0;

		for(unsigned i=0; i<n; i++) {
			avec.at(i) = get_bit(a,i,n) * B.at(i);
			idx ^= avec.at(i); // this gives in the end the coordinates of a w.r.t. the canonical basis
		}

		// compute phi
		phase = mod(phi(avec,n),4);
		assert(phase==0 || phase==2);
		if(phase == 2) {
			phase = 1;
		}
		else {
			phase = 0;
		}

		phase += parity(a&s); // inner product of a and s

		state.at(idx) = pow(-1,phase);// / pow(2,n);
	}

	return state;
}


// ---- I/O of the generated states

int write_states(const vector<LabelledState> &states, string states_file, string labels_file) {
	// write the states
	fstream fout(states_file, ios::out);
	unsigned nstates = states.size();

	if(fout.is_open()) {
		for(unsigned i=0; i<nstates; i++) {
			for(auto c : states.at(i).object) {
				fout << c << " ";
			}
			fout << endl;
		}	
		fout.close();
	}
	else {
		cout << "Error in write_states : Couldn't open file " + states_file + " for writing" << endl;
		return 1;
	}

	if(labels_file != "") {
		fout.open(labels_file, ios::out);
		if(fout.is_open()) {
			for(auto s : states) {
				fout << s.label << endl;
			}	
		}
		else {
			cout << "Error in write_labels : Couldn't open file " + labels_file + " for writing" << endl;
			return 2;
		}
	}

	return 0;
}

int write_con_states(const vector<LabelledState> &states, string states_file, string labels_file) {
	// write the states
	fstream fout(states_file, ios::out);
	fstream fout2(labels_file, ios::out);
	unsigned nstates = states.size();

	if(fout.is_open() && fout2.is_open()) {
		for(unsigned i=0; i<nstates; i++) {
			if(states.at(i).label.back() == 'c') {
				fout2 << states.at(i).label << endl;

				for(auto c : states.at(i).object) {
					fout << c << " ";
				}
				fout << endl;
			}
		}	
		fout.close();
		fout2.close();
	}
	else {
		cout << "Error in write_states : Couldn't open file " + states_file + " for writing" << endl;
		return 1;
	}

	return 0;
}

int get_states(vector<LabelledState> &states, string states_file, string labels_file) {
	unsigned nstates = get_number_of_lines(states_file);
	
	fstream fin(states_file, ios::in);
	string line;

	if(fin.is_open()) {
		states.resize(nstates);
		unsigned i = 0;
		while(getline(fin,line)) {
			istringstream sl (line);
			string buf;

			while(sl >> buf) {
				states.at(i).object.push_back(stoi(buf));
			}

			++i;
		}
		fin.close();
	}
	else {
		cout << "Error in get_states : Couldn't open states file " + states_file + " for reading" << endl;
		return 1;
	}

	if(labels_file != "") {

		fin.open(labels_file, ios::in);

		if(fin.is_open()) {
			string buf;
			unsigned i = 0;
			while(getline(fin,buf) && i < nstates) {
				states.at(i).label = buf;
				++i;
			}
		}
		else {
			cout << "Error in get_labels : Couldn't open labels file " + labels_file + " for reading" << endl;
			return 2;
		}	
	}

	return 0;
}


// ---- LC coset generators

// representatives of the left cosets Sp(2,Z_2)/S (where S is the symplectic representation of the phase gate, S = (11,01))
vector<LabelledObject<symplectic_matrix>> S_cosets(unsigned n) {
	unsigned M = pow(3,n);

	vector<vector<binvec>> local_cosets = { vector<binvec>({0b10,0b01}), vector<binvec>({0b01,0b10}), vector<binvec>({0b01,0b11}) };
	vector<LabelledObject<symplectic_matrix>> LC_cosets (M);
	vector<vector<binvec>> Slist (n);

	vector<unsigned> trits(n, 0);
	for(binvec i=0; i<M; i++) {
		get_multi_index(n, 3, i, trits);		
		for(unsigned j=0; j<n; j++) {
			Slist.at(j) = local_cosets.at(trits.at(j));
			LC_cosets.at(i).label += to_string(trits.at(j));
		}
		LC_cosets.at(i).object = direct_sum(Slist);
	}

	return LC_cosets;
}

// representatives of the left cosets Sp(2,Z_2)/SH (where SH is the symplectic representation of the phase gate x Hadamard, SH = (11,10))
vector<LabelledObject<symplectic_matrix>> SH_cosets(unsigned n) {
	unsigned N = pow(2,n);

	vector<vector<binvec>> local_cosets = { vector<binvec>({0b10,0b01}), vector<binvec>({0b11,0b01}) };
	vector<LabelledObject<symplectic_matrix>> LC_cosets (N);
	vector<vector<binvec>> Slist (n);

	for(binvec i=0; i<N; i++) {
		for(unsigned j=0; j<n; j++) {
			Slist.at(j) = local_cosets.at( get_bit(i,j,n) );
		}
		LC_cosets.at(i).object = direct_sum(Slist);
		LC_cosets.at(i).label = write_bits(i,n);
	}

	return LC_cosets;
}

vector<LabelledObject<symplectic_matrix>> local_symplectic_group(unsigned n) {
	unsigned M = pow(6,n);

	vector<symplectic_matrix> local_cosets = { symplectic_matrix({0b10,0b01}), symplectic_matrix({0b01,0b10}), symplectic_matrix({0b11,0b01}), symplectic_matrix({0b01,0b11}), symplectic_matrix({0b11,0b10}), symplectic_matrix({0b10,0b11}) };
	vector<LabelledObject<symplectic_matrix>> LC_cosets (M);
	vector<symplectic_matrix> Slist (n);

	vector<unsigned> dits(n, 0);
	for(binvec i=0; i<M; i++) {
		get_multi_index(n, 6, i, dits);		
		for(unsigned j=0; j<n; j++) {
			Slist.at(j) = local_cosets.at(dits.at(j));
			LC_cosets.at(i).label += to_string(dits.at(j));
		}
		LC_cosets.at(i).object = direct_sum(Slist);
	}

	return LC_cosets;
}

// ---- projections


// ---- routines that rely on connectedness

// This assumes that the input are representatives of isomorphism and local complementation orbits of graphs. To get the full set of projected stabilisers, we have the following orbits of these representatives:
//	1. W.r.t. to the cosets of Sp(2,Z_2) / <S>  (where S is the symplectic representation of the phase gate, S = (11,01))
//  2. W.r.t. to the signs of the n generators
//
// The cosets are represented by {I,H,HS} and S can be effectively implemented by switching the representative diagonal entry of the adjacency matrix of the graph from 0 to 1.
int projected_states_H(const string file, vector<LabelledState> &states) {
	
	// open the file
	fstream fin(file, ios::in);

	vector<string> graphs;
	string row;

	if(fin.is_open()) {
		while(fin >> row) {
			graphs.push_back(row);
		}
	} 
	else {
		cout << "Couldn't open file " << file << endl;
		return 1;
	}

	fin.close();

	// get number of qubits
	unsigned n = get_order( graphs.at(0) );
	unsigned graph_len = graphs.size();

	// outer loop variables
	unsigned N = pow(2,n);
	unsigned M = pow(3,n);
	states.reserve(M); // estimated size
	vector<binvec> B (n);
	vector<binvec> SB (n);

	// identifies of the projected states. labels the orbits
	// labels.reserve(M);

	// inner Lagrangian loop variables
	LabelledState pr_state (n); // 0th component is ommited since it is forced to be 1 
	vector<proj_helper> Lagrangian_data;
	Lagrangian_data.reserve(N/2);
	vector<binvec> avec (n,0);
	vector<unsigned> weights (4,0);
	int phase;
	binvec aa;

	auto LC_cosets = S_cosets(n);

	// graph state loop
	cout << "  Compute projected stabiliser states for graph" << endl;

	for(unsigned g=0; g<graph_len; g++) {

		cout << "\r    #" << g+1 << " / " << graph_len << flush;
		B = graph_Lagrangian( graph6_to_adj_mat( graphs.at(g) ),n);

		// we have to take the local coset orbit of that Lagrangian
		for(binvec h=0; h<M; h++) {

			for(unsigned k=0; k<n; k++) {
				SB.at(k) = matrix_vector_prod_mod2(LC_cosets.at(h).object, B.at(k));
			}

			// loop over all points a in the Lagrangian SB (except 0) and fill the vector Lagrangian_data

			Lagrangian_data.clear();
			for(binvec a=1; a<N; a++) {
				aa = 0;

				// get coordinates w.r.t. the canonical basis
				for(unsigned i=0; i<n; i++) {
					avec.at(i) = get_bit(a,i,n) * SB.at(i);
					aa ^= avec.at(i); 
				}

				// Compute the weights. Only points with zero Z weight have to be considered
				weights = count_weights(aa,n);

				if(weights.at(2) == 0) {
					// compute Pauli component of the state corresponding to a, this is just given by a phase

					// compute the "Lagrangian" phase phi which is i^phi with phi=0,2,4,...
					// we will write it as i^phi = (-1)^(phi/2)
					phase = phi(avec,n); 
					phase /= 2; 

					// save for later
					Lagrangian_data.push_back(proj_helper(a, (weights.at(1)+weights.at(3)), (char)pow(-1,phase)));				
				}
			}

			// --- now, loop over phases and use the Lagrangian data computed before
			for(binvec s=0; s<N; s++) {
				// clear pr_state
				pr_state.clear();

				// note that this loop will only involve non-trivial components
				for(binvec i=0; i<Lagrangian_data.size(); i++) {

					// explicit stabiliser phase which is inner product of a and s 
					phase = parity(Lagrangian_data.at(i).a & s); 

					// add it to the right Fock component
					// cout << (unsigned)Lagrangian_data.at(i).fock_index << endl;
					pr_state.object.at(Lagrangian_data.at(i).fock_index - 1) += ( pow(-1,phase) * Lagrangian_data.at(i).pauli_component );		
				}

				// add a label
				pr_state.label = graphs.at(g)+" "+LC_cosets.at(h).label+" "+write_bits(s,n)+" c";

				// check if projected state pr_state already exists
				// to do that, we use binary search with std::lower_bound() which gives an iterator on the first element that is not less than pr_state
				// note that LabelledState has an overloaded < operator
				auto it = lower_bound(states.begin(), states.end(), pr_state);

				if(it == states.end() || pr_state < *it) {
					// element was not redundant, so add it to the list
					states.insert(it, pr_state);
				}
				// note that procedures preserves the ordering in states ... 
			}
		}
	}

	cout << endl;

	states.shrink_to_fit();

	return 0;
}

int projected_states_T(const string file, vector<LabelledState> &states) {
	
	// open the file
	fstream fin(file, ios::in);

	vector<string> graphs;
	string row;

	if(fin.is_open()) {
		while(fin >> row) {
			graphs.push_back(row);
		}
	} 
	else {
		cout << "Couldn't open file " << file << endl;
		return 1;
	}

	fin.close();

	// get number of qubits
	unsigned n = get_order( graphs.at(0) );
	unsigned graph_len = graphs.size();

	// outer loop variables
	unsigned N = pow(2,n);
	states.reserve(N); // estimated size
	vector<binvec> B (n);
	vector<binvec> SB (n);

	// identifies of the projected states. labels the orbits
	// labels.reserve(M);

	// inner Lagrangian loop variables
	LabelledState pr_state (n); // 0th component is ommited since it is forced to be 1 
	vector<proj_helper> Lagrangian_data;
	Lagrangian_data.reserve(N/2);
	vector<binvec> avec (n,0);
	vector<unsigned> weights (4,0);
	int phase;
	binvec aa;

	auto LC_cosets = SH_cosets(n);

	// graph state loop
	cout << "  Compute projected stabiliser states for graph" << endl;

	for(unsigned g=0; g<graph_len; g++) {

		cout << "\r    #" << g+1 << " / " << graph_len << flush;
		B = graph_Lagrangian( graph6_to_adj_mat( graphs.at(g) ),n);

		// we have to take the local coset orbit of that Lagrangian
		for(binvec h=0; h<N; h++) {

			for(unsigned k=0; k<n; k++) {
				SB.at(k) = matrix_vector_prod_mod2(LC_cosets.at(h).object, B.at(k));
			}

			// loop over all points a in the Lagrangian SB (except 0) and fill the vector Lagrangian_data

			Lagrangian_data.clear();
			for(binvec a=1; a<N; a++) {
				aa = 0;

				// get coordinates w.r.t. the canonical basis
				for(unsigned i=0; i<n; i++) {
					avec.at(i) = get_bit(a,i,n) * SB.at(i);
					aa ^= avec.at(i); 
				}

				// Compute the weights. 
				weights = count_weights(aa,n);

				// compute Pauli component of the state corresponding to a, this is just given by a phase

				// compute the "Lagrangian" phase phi which is i^phi with phi=0,2,4,...
				// we will write it as i^phi = (-1)^(phi/2)
				phase = phi(avec,n); 
				phase /= 2; 

				// save for later
				Lagrangian_data.push_back(proj_helper(a, (weights.at(1)+weights.at(2)+weights.at(3)), (char)pow(-1,phase)));				
			}

			// --- now, loop over phases and use the Lagrangian data computed before
			for(binvec s=0; s<N; s++) {
				// clear pr_state
				pr_state.clear();

				// note that this loop will only involve non-trivial components
				for(binvec i=0; i<Lagrangian_data.size(); i++) {

					// explicit stabiliser phase which is inner product of a and s 
					phase = parity(Lagrangian_data.at(i).a & s); 

					// add it to the right Fock component
					// cout << (unsigned)Lagrangian_data.at(i).fock_index << endl;
					pr_state.object.at(Lagrangian_data.at(i).fock_index - 1) += ( pow(-1,phase) * Lagrangian_data.at(i).pauli_component );		
				}

				// add a label
				pr_state.label = graphs.at(g)+" "+LC_cosets.at(h).label+" "+write_bits(s,n)+" c";

				// check if projected state pr_state already exists
				// to do that, we use binary search with std::lower_bound() which gives an iterator on the first element that is not less than pr_state
				// note that LabelledState has an overloaded < operator
				auto it = lower_bound(states.begin(), states.end(), pr_state);

				if(it == states.end() || pr_state < *it) {
					// element was not redundant, so add it to the list
					states.insert(it, pr_state);
				}
				// note that procedures preserves the ordering in states ... 
			}
		}
	}

	cout << endl;

	return 0;
}


// ---- computes the projections of product states


// the coordinates of the projection of product state \rho \otimes \sigma can be expressed by their individual projections only. If A_k(.) denotes the k-th coordinate, i.e. the k-th signed weight enumerator, then
// A_k( \rho\otimes\sigma ) = \sum_{i=0}^k A_i(\rho) A_{k-i}(\sigma).
vector<int> pr_product_state(const vector<int>& rho, const vector<int>& sigma) {
	unsigned n = rho.size();
	unsigned m = sigma.size();

	if(n == 0) {
		return sigma;
	}
	if(m == 0) {
		return rho;
	}

	vector<int> ret (n+m,0);
	vector<int> r (n+m+1,0);
	vector<int> s (n+m+1,0);

	// copy rho and sigma to r and s which are padded with zeros, to avoid headaches and bugs ;)
	copy(rho.begin(),rho.end(),r.begin()+1);
	copy(sigma.begin(),sigma.end(),s.begin()+1);
	r.at(0) = 1;
	s.at(0) = 1;

	for(unsigned k=1; k<=n+m; k++) {	
		for(unsigned i=0; i<=k; i++) {
			ret.at(k-1) += r.at(i)*s.at(k-i);
		}
	}

	return ret;
}

string pr_product_label(const string label1, const string label2) {
	if(label1.empty() || label1 == "") {
		return label2;
	}
	if(label2.empty() || label2 == "") {
		return label1;
	}

	// get the components of every label 
	vector<string> c1;
	vector<string> c2;

	istringstream ss (label1);
	string buf;

	while(ss >> buf) {
		c1.push_back(buf);
	}

	ss = istringstream(label2);
	while(ss >> buf) {
		c2.push_back(buf);
	}

	// get the graph6 representation of the product graph
	vector<binvec> A1 = graph6_to_adj_mat(c1.at(0));
	vector<binvec> A2 = graph6_to_adj_mat(c2.at(0));
	vector<binvec> A = direct_sum(A1, A2);

	string ret = adj_mat_to_graph6(A);

	// concatenate the operator and sign encoding
	ret += " "+c1.at(1)+c2.at(1);
	ret += " "+c1.at(2)+c2.at(2);
	ret += " d"; // for disconnected

	return ret;
}

LabelledState pr_product_state(const LabelledState& rho, const LabelledState& sigma) {
	unsigned n = rho.size();
	unsigned m = sigma.size();

	LabelledState ret (n+m);
	vector<int> r (n+m+1,0);
	vector<int> s (n+m+1,0);

	// copy rho and sigma to r and s which are padded with zeros, to avoid headaches and bugs ;)
	copy(rho.object.begin(),rho.object.end(),r.begin()+1);
	copy(sigma.object.begin(),sigma.object.end(),s.begin()+1);
	r.at(0) = 1;
	s.at(0) = 1;

	for(unsigned k=1; k<=n+m; k++) {	
		for(unsigned i=0; i<=k; i++) {
			ret.object.at(k-1) += r.at(i)*s.at(k-i);
		}
	}

	ret.label = pr_product_label(rho.label, sigma.label);

	return ret;
}


// filename templates are assumed to contain placeholder like %d for system size
int pr_product_states(unsigned n, vector<LabelledState> &states, string states_file_tpl, string labels_file_tpl) {

	//  get partitions of n
	auto partitions = get_partitions(n);

	// clear containers
	states.clear();

	// read vertices 
	vector<vector<LabelledState>> vertices (n-1);
	vector<unsigned> nvertices (n-1);

	for(unsigned i=0; i<n-1; i++) {
		char *fstate = new char [2*states_file_tpl.size()];
		char *flabel = new char [2*labels_file_tpl.size()];

		snprintf(fstate, 2*states_file_tpl.size(), states_file_tpl.c_str(), i+1);

		if(labels_file_tpl != "") {
			snprintf(flabel, 2*labels_file_tpl.size(), labels_file_tpl.c_str(), i+1);

			if(get_states(vertices.at(i), string(fstate), string(flabel)) != 0) {
				return 1;
			}
		}
		else {
			if(get_states(vertices.at(i), string(fstate)) != 0) {
				return 1;
			}
		}

		nvertices.at(i) = vertices.at(i).size();

		delete[] fstate;
		delete[] flabel;
	}

	LabelledState pr_state;

	for(auto p = partitions.begin()+1; p != partitions.end(); ++p) {
		
		unsigned L = p->size();
		unsigned N = 1;

		vector<unsigned> nv (L);

		// get total number of product states corresponding to that partition
		for(unsigned i=0; i<L; i++) {
			N *= nvertices.at( p->at(i)-1 );
			nv.at(i) = nvertices.at( p->at(i)-1 );
		}
		
		// build up all product states corresponding to tuples (i_1,...,i_L)
		vector<unsigned> ind (L);

		for(unsigned i=0; i<N; i++) {
			get_multi_index(nv, i, ind);

			pr_state = vertices.at( p->at(0)-1 ).at( ind.at(0) );

			for(unsigned k=1; k<L; k++) {
				pr_state = pr_product_state( pr_state, vertices.at( p->at(k)-1 ).at( ind.at(k) ) );
			}

			// check if state already exists in the list
			// to do that, we use binary search with std::lower_bound() which gives an iterator on the first element that is not less than state
			auto it = lower_bound(states.begin(), states.end(), pr_state);
			if(it == states.end() || pr_state < *it) {
				// element was not redundant, so also add it to the list
				states.insert(it, pr_state);
			}
		}
	}

	return 0;
}



// ---- 2nd level of the hierarchy

vector<int> pr_allplus (unsigned n) {
	vector<int> ret (n,0);
	for(unsigned k=1; k<=n; k++) {
		ret.at(k-1) = binomial_coeff(n,k);
	}
	return ret;
}

string pr_allplus_label (unsigned n) {
	if(n==0) {
		return "";
	}
	string ret = adj_mat_to_graph6(vector<binvec>(n,0));
	ret += " ";
	for(unsigned k=0; k<n; k++) {
		ret += "0";
	}
	ret += " ";
	for(unsigned k=0; k<n; k++) {
		ret += "0";
	}
	return ret;
}

vector<int> pr_allminus (unsigned n) {
	vector<int> ret (n,0);
	for(unsigned k=1; k<=n; k++) {
		ret.at(k-1) = binomial_coeff(n,k);
		if(k%2 != 0) {
			ret.at(k-1) *= -1;
		}
	}
	return ret;
}

string pr_allminus_label (unsigned n) {
	if(n==0) {
		return "";
	}
	string ret = adj_mat_to_graph6(vector<binvec>(n,0));
	ret += " ";
	for(unsigned k=0; k<n; k++) {
		ret += "0";
	}
	ret += " ";
	for(unsigned k=0; k<n; k++) {
		ret += "1";
	}
	return ret;
}

// ----- for building up product states for the H case

vector<int> pr_psiplus = {0, -2};
vector<int> pr_psiminus = {0, 2};
string pr_psiplus_label = "A_ 01 01";
string pr_psiminus_label = "A_ 01 11";

int bipartite_states_H(const unsigned n, vector<LabelledState> &states) {
	// get all partitions of n/2 of length 3: n/2 = k_1 + k_2 + k_3
	// then use k_1 psi+, k_2 psi- and 2*k_3 (+1) +/- states
	
	for(unsigned k1=0; k1<=n/2; k1++) {
		for(unsigned k2=0; k2<=n/2-k1; k2++) {
			unsigned k3 = n/2-k1-k2;

			vector<int> state;
			string label;

			for(unsigned i=0; i<k1; i++) {
				state = pr_product_state(pr_psiplus, state);
				label = pr_product_label(pr_psiplus_label, label);
			}
			for(unsigned i=0; i<k2; i++) {
				state = pr_product_state(pr_psiminus, state);
				label = pr_product_label(pr_psiminus_label, label);
			}

			vector<int> statem = state;
			string labelm = label;

			if(2*k3+n%2 != 0) {
				state = pr_product_state(pr_allplus(2*k3+n%2), state);
				label = pr_product_label(pr_allplus_label(2*k3+n%2), label);

				statem = pr_product_state(pr_allminus(2*k3+n%2), statem);
				labelm = pr_product_label(pr_allminus_label(2*k3+n%2), labelm);

				states.emplace_back(statem, labelm);
			}

			// append
			states.emplace_back(state, label);		
		}
	}
}

// ----- for building up product states for the T case
vector<int> pr_gammaminus = {0, -3};
vector<int> pr_gammaplus = {0, 3};
string pr_gammaminus_label = "A_ 01 11 c";
string pr_gammaplus_label = "A_ 00 00 c";

int bipartite_states_T(const unsigned n, vector<LabelledState> &states) {
	// get all partitions of n/2 of length 3: n/2 = k_1 + k_2 + k_3
	// then use k_1 psi+, k_2 psi- and 2*k_3 (+1) +/- states
	
	for(unsigned k1=0; k1<=n/2; k1++) {
		for(unsigned k2=0; k2<=n/2-k1; k2++) {
			unsigned k3 = n/2-k1-k2;

			vector<int> state;
			string label;

			for(unsigned i=0; i<k1; i++) {
				state = pr_product_state(pr_gammaplus, state);
				label = pr_product_label(pr_gammaplus_label, label);
			}
			for(unsigned i=0; i<k2; i++) {
				state = pr_product_state(pr_gammaminus, state);
				label = pr_product_label(pr_gammaminus_label, label);
			}

			vector<int> statem = state;
			string labelm = label;

			if(2*k3+n%2 != 0) {
				state = pr_product_state(pr_allplus(2*k3+n%2), state);
				label = pr_product_label(pr_allplus_label(2*k3+n%2), label);

				statem = pr_product_state(pr_allminus(2*k3+n%2), statem);
				labelm = pr_product_label(pr_allminus_label(2*k3+n%2), labelm);

				states.emplace_back(statem, labelm);
			}

			// append
			states.emplace_back(state, label);		
		}
	}
}

==> anc/code/src/symplectic.cpp <==
#ifndef SYMPLECTIC_H
#include "symplectic.h"
#endif

// ---------------------------------------------------
// ------ Header file for phase space functions ------
// ---------------------------------------------------
//
// Throughout this code, binary vectors in the n-qubit phase space Z_2^{2n} are represented as unsigned integers using their binary representation, e.g.
// 		(1,0,0,1) \in Z_2^4 ----> 1001 = 9
// We use the coordinate convention (z_1,x_1,z_2,x_2,...,z_n,x_n) in phase space such that Z_2^{2n} decomposes into a direct sum of 1-qubit phase spaces.
// Matrices are represented as a vector of unsigned integers, where every entry of this vector corresponds to a row of the matrix.

// Caution!
// --------
// 	Due to the use of __builtin_popcount(), this code can only be used with the GNU compiler suite!
// 	Furthermore, the code uses at least the C++14 standard.



// ----- bit manipulation for operating on binary vectors

string write_bits(binvec b, unsigned n) {
	string str;

	for(unsigned j=0; j<n; j++) {
		str += to_string(get_bit(b,j,n)); 
	}

	return str;
}

string write_trits(binvec t, unsigned n) {
	string str;

	vector<unsigned> trits(n,0);
	get_multi_index(n, 3, t, trits);

	for(unsigned j=0; j<n; j++) {
		str += to_string( trits.at(j) ); 
	}

	return str;
}

binvec invert_bits(const binvec b, const unsigned n) {
	// Returns a copy of b with inverted ordering of bits, e.g.
	// 		0010110 ---> 0110100
	// Note that this function "sees" only the first n bits, all the other bits are set to zero. I.e. calling the function for b = 0010110 with n = 6 will instead give
	// 		0010110 ---> 0011010

	unsigned r = 0;
	for(unsigned i=0; i<n; i++) {
		if(get_bit(b,i,n) == 1) {
			r |= 1<<i;
		}
	}
	return r;
}


// ---- Phase space methods

unsigned eta(const binvec a, const binvec b, const unsigned n) {
	// Computes the phase that is appearing in definition of Weyl operators:
	//		W(a) = i^{-\eta(a,a)} Z(a_z)X(a_x)
	// \eta is actually a Z_4-valued function.
	unsigned ret = 0;

	for(unsigned i=0; i<n; i++) {
		ret += ( get_bit(a,2U*i+1U,2U*n) * get_bit(b,2U*i,2U*n) );
	}
	return ret;
}

int phi(const binvec a, const binvec b, const unsigned n) {
	// Computes the phase that is appearing in the composition law of Weyl operators:
	//		W(a)W(b) = i^{\phi(a,b)} W(a+b)
	// \phi is actually a Z_4-valued function.
	return ( 2*eta(a,b,n) + eta(a^b,a^b,n) - eta(a,a,n) - eta(b,b,n) );
}

int phi(const vector<binvec> &a, const unsigned n) {
	// Compute the phase that is appearing in the product of many Weyl operators
	//		W(a_1)W(a_2)...W(a_m) = i^{\phi(a_1,...,a_m)}W(a_1+...+a_m)
	// This phase is given by
	//		\phi(a_1,...,a_m) = \sum_{j=1}^{m-1} \phi(a_j, \sum_{k=j+1}^m a_k)
	//
	unsigned ret = 0;
	unsigned m = a.size();
	binvec aa;

	// sum up phases
	for(unsigned j=0; j<m-1; j++) {
		aa = 0;
		for(unsigned k=j+1; k<m; k++) {
			// sum up the vectors
			aa ^= a.at(k);
		}
		ret += phi(a.at(j),aa,n);
	}
	return ret;
}


// This is the convolution p3 = p1 * p2 in (Z_2)^N (addition mod 2)
int convolve_mod2(double *p1, double *p2, double *p3, const unsigned N) {
  unsigned len = pow(2U,N);
  unsigned i,j;

  for(i=0; i<len; i++) {
    p3[i] = 0;
    
    for(j=0; j<len; j++) {
      p3[i] += p1[j] * p2[i^j];
    } 
  }
  return 0;
}

binvec matrix_vector_prod_mod2(const binvec *A, const binvec x, const unsigned N) {
	binvec b = 0;

	/* This performs the formula:
		b_i = sum_{j=1}^N A_ij x_j
		
		In the bitstring representation, this means that we have to multiply A[i] with x bitwise, afterwards adding up the resulting bits mod 2. The last step is just counting the number of ones and taking its modulus (here, called parity). Finally, we set the i-th bit of b to this result.
		Note that, in contrast to the usual convention, we count bits from the left since we see bitstrings as binary vectors. This means that the last bit is the least significant one.
	*/
	for (unsigned i=0; i<N; i++) 
		b ^= ((-parity( A[i]&x )) ^ b) & (1U << (N-i-1U)); 

	return b;	
}

binvec matrix_vector_prod_mod2(const vector<binvec> &A, const binvec x) {
	binvec b = 0;

	/* This performs the formula:
		b_i = sum_{j=1}^N A_ij x_j
		
		In the bitstring representation, this means that we have to multiply A[i] with x bitwise, afterwards adding up the resulting bits mod 2. The last step is just counting the number of ones and taking its modulus (here, called parity). Finally, we set the i-th bit of b to this result.
		Note that, in contrast to the usual convention, we count bits from the left since we see bitstrings as binary vectors. This means that the last bit is the least significant one.
	*/
	unsigned N = A.size();

	for (unsigned i=0; i<N; i++) 
		b ^= ((-parity( A.at(i)&x )) ^ b) & (1U << (N-i-1U)); 

	return b;	
}

vector<binvec> direct_sum(const vector<binvec> &A1, const vector<binvec> &A2) {
	// Returns the direct sum A1 + A2 of the square matrices A1 and A2

	unsigned n1 = A1.size();
	unsigned n2 = A2.size();

	// construct new vector
	vector<binvec> R (n1+n2);

	for(unsigned j=0; j<n1; j++) {
		R.at(j) = A1.at(j) << n2; // fills in n2 zeros to the right
	}
	for(unsigned j=n1; j<n1+n2; j++) {
		R.at(j) = A2.at(j-n1);
	}

	return R;

}
vector<binvec> direct_sum(const vector<vector<binvec>> &Alist) {
	vector<binvec> temp = Alist.at(0);
	for(unsigned i=1; i<Alist.size(); i++) {
		temp = direct_sum(temp, Alist.at(i));
	}

	return temp;
}

vector<binvec> ut_to_dense_matrix(const binvec A, unsigned n) {
	vector<binvec> R (n,0);
	unsigned N = n*(n-1)/2;
	unsigned i,j;

	for(unsigned k=0; k<N; k++) {
		if(get_bit(A,k,N) == 1) {
			i = get_ut_row(k,n);
			j = get_ut_col(i,k,n);
			R.at(i) = set_bit(R.at(i), j, n);
			R.at(j) = set_bit(R.at(j), i, n);
		}
	}

	return R;
}

binvec dense_to_ut_matrix(vector<binvec> &A) {
	unsigned n = A.size();
	unsigned N = n*(n-1)/2;
	binvec R = 0;
	unsigned i,j;
	
	for(unsigned k=0; k<N; k++) {	
		i = get_ut_row(k,n);
		j = get_ut_col(i,k,n);
		if(get_bit(A.at(i),j,n) == 1) {
			R = set_bit(R, k, N);
		}
	}	

	return R;
}

// direct sum of two upper triangle matrices
binvec direct_sum_ut(const binvec A1, const unsigned n1, const binvec A2, const unsigned n2) {
	// Returns the direct sum A1 + A2 of the upper triangle matrices A1 and A2

	// construct dense matrices
	vector<binvec> a1 = ut_to_dense_matrix(A1, n1);
	vector<binvec> a2 = ut_to_dense_matrix(A2, n2);
	vector<binvec> sum = direct_sum(a1, a2);

	return dense_to_ut_matrix(sum);
}

void symplectic_transform(double *pin, double *pout, const binvec *S, const unsigned n) {
	unsigned j;
	for(unsigned i=0; i<pow(4,n); i++) {
		j = matrix_vector_prod_mod2(S, i, 2U*n);
		pout[j] = pin[i];
	}
}

binvec transvection(const binvec h, const binvec x, const binvec n) {
	// returns the transvection of x by h, i.e.
	//    y = x + [x,h]h
	return ( x ^ (symplectic_form(x,h,n) * h) );
}

vector<binvec> coord_matrix(const unsigned n) {
	vector<binvec> M (2*n,0);
	for(unsigned i=0; i<n; i++) {
		M[2*i] = set_bit(0, i, 2*n);
		M[2*i+1] = set_bit(0, n+i, 2*n);
	}
	return M;
}

binvec zx_to_product_coordinates(const binvec x, const unsigned n) {
	return matrix_vector_prod_mod2(coord_matrix(n), x);
}

// counts weights of the Pauli operator that corresponds to the phase space point a
// note that the order is 1,X,Z,Y
vector<unsigned> count_weights(const binvec a, const unsigned n) {
	binvec ai;
	vector<unsigned> weights(4,0);
	for(unsigned i=0; i<n; i++) {
		ai = get_bits(a, 2*i, 2*i+1, 2*n);
		weights.at(ai) += 1;
	}
	return weights;
}


// ---- Symplectic group generation

int phase_function(const binvec a, const binvec *S, const unsigned n) {
	// represents the phase function g of the trivial Clifford representative C with [C]=S in Sp(2n) = C(n)/P(n). It describes the action of C as follows:
	//		C W_a C^\dagger = (-1)^{g(a)} W_{Sa} 

	if(popcount(a) <= 1) {
		// hence, either a == 0 or a is a basis vector in phase space
		return 0;
	}

	// will be used for a basis expansion of a
	// we will actually only store set bits in a
	vector<binvec> av;
	av.reserve(2*n);
	vector<binvec> bv;
	bv.reserve(2*n);

	binvec aa = a;
	while(aa != 0) {
		// push back least significant bit
		av.push_back(aa & ~(aa-1));
		bv.push_back(matrix_vector_prod_mod2(S,aa & ~(aa-1),2*n));
		// reset it in aa
		aa = aa & (aa-1);
	}
	// compute phis
	return (phi(bv,n) - phi(av,n));

}

int phase_function(const binvec a, const vector<binvec> &S) {
	// represents the phase function g of the trivial Clifford representative C with [C]=S in Sp(2n) = C(n)/P(n). It describes the action of C as follows:
	//		C W_a C^\dagger = (-1)^{g(a)} W_{Sa} 

	if(popcount(a) <= 1) {
		// hence, either a == 0 or a is a basis vector in phase space
		return 0;
	}

	unsigned n = S.size()/2;

	// will be used for a basis expansion of a
	// we will actually only store set bits in a
	vector<binvec> av;
	av.reserve(2*n);
	vector<binvec> bv;
	bv.reserve(2*n);

	binvec aa = a;
	while(aa != 0) {
		// push back least significant bit
		av.push_back(aa & ~(aa-1));
		bv.push_back(matrix_vector_prod_mod2(S,aa & ~(aa-1)));
		// reset it in aa
		aa = aa & (aa-1);
	}
	// compute phis
	return (phi(bv,n) - phi(av,n));

}

unsigned long sp_order(const unsigned n) {
	unsigned long r = 1;
	for(unsigned j=1; j<=n; j++) {
		r *= pow(4,j)-1;
	}
	r *= pow(2,n*n);
	return r;
}

vector<binvec> find_transvection(const binvec x, const binvec y, const unsigned n) {
	// Returns binary vectors h1, h2 (represented as a vector of 2 2n-bit unsigned integers)
	// such that 
	//    y = Z(h1)Z(h2)x
	// where Z(h) is the symplectic transvection given by
	//    Z(h)x = x + [x,h]h 		([,] being the symplectic product)
	// Note: for some pairs (x,y) only one transvection is needed and h1=0 is outputted
	//
	// Debug note: returns a third element in the vector which indicates at which part
	// of this function returned the vector

	if(x == 0 || y == 0) {
		// this doesn't work for zero vectors
		return vector<binvec>(3,0U);
	}
	
	if(x == y) {
		// return 0
		return vector<binvec>(3,0U);
	} 

	if(symplectic_form(x,y,n) == 1) {
		// return h = x + y (bitwise addition)
		return vector<binvec>({0, x^y,1});
	}
	else {
		binvec z = 0; 
		binvec xx,yy;
		for(unsigned i=0; i<n; i++) {
			// extract bits 2i and 2i+1
			xx = get_bits(x,2U*i,2U*i+1U,2*n);
			yy = get_bits(y,2U*i,2U*i+1U,2*n);

			if( (xx != 0) && (yy != 0) ) {
				// found a pair, set z to bitwise addition of the pair
				z = xx ^ yy;
				if(z == 0) {	// i.e. xx == yy
					// set first bit of z
					z = set_bit(z,1,2); 

					if( xx != 3 ) {		// hence the bits are not equal 
						z = set_bit(z,0,2);
					}
				}
				// finish construction by shifting the bits in z to position 2i and 2i+1
				z = z << (2*n-2U*i-2U);
				return vector<binvec>({x^z,y^z,2});
			}
		}

		// we didn't find a pair

		// look for a pair 00 in y
		for(unsigned i=0; i<n; i++) {
			// extract bits 2i and 2i+1
			xx = get_bits(x,2U*i,2U*i+1U,2*n);
			yy = get_bits(y,2U*i,2U*i+1U,2*n);

			if( (xx != 0) && (yy == 0) ) {
				// found it

				// xx is either 01, 10 or 11
				if(xx == 3) {
					// xx == 11
					z = set_bit(z,1,2);
				}
				else if(xx == 1) {			
					// set z to negation of that
					z = 2;
				}
				else {
					z = 1;
				}
				// shift bits in z again
				z = z << (2*n-2U*i-2U);
				break;
			}
		}

		// we need some temporary z
		binvec zz = 0;

		// look for a pair 00 in x 
		for(unsigned i=0; i<n; i++) {
			// extract bits 2i and 2i+1
			xx = get_bits(x,2U*i,2U*i+1U,2*n);
			yy = get_bits(y,2U*i,2U*i+1U,2*n);

			if( (xx == 0) && (yy != 0) ) {
				// found it

				// yy is either 01, 10 or 11
				if(yy == 3) {
					// yy == 11
					zz = set_bit(zz,1,2);
				}
				else if(yy == 1) {			
					// set z to negation of that
					zz = 2;
				}
				else {
					zz = 1;
				}
				// shift bits in zz again
				zz = zz << (2*n-2U*i-2U);
				break;
			}
		}

		// finally we "add" z and zz (set bits shall not cancel, hence OR instead of XOR)
		z = z|zz;
		return vector<binvec>({x^z,y^z,3});
	}
}

vector<binvec> generate_symplectic_matrix(const binvec i, const unsigned n) {
	// Generate the i-th element in Sp(2n, Z_2) using transvections
	// Actually, returns the transposed element.

	unsigned nn = 2*n;
	unsigned s = (1<<nn)-1;

	// first and second basis vectors e1=(1,0,0,...,0), e2=(0,1,0,...,0)
	binvec e1 = set_bit(0,0,nn);
	binvec e2 = set_bit(0,1,nn);

	// compute phase space points
	binvec f1 = invert_bits((i%s)+1,nn);
	binvec b = invert_bits(i/s,nn-1);
	binvec eprime = e1 ^ b;
	eprime = reset_bit(eprime,1,nn); // result is (1,0,b1,b2,b3,...,b2n-1)

	// compute and apply transvections
	vector<binvec> T = find_transvection(e1,f1,n);
	
	binvec h0 = transvection(T.at(1),eprime,n);
	h0 = transvection(T.at(0),h0,n);

	// check 0th bit of b
	if(get_bit(b,0,nn-1) == 1) {
		f1 = 0;
	}

	// unsigned f2 = transvection(T.at(1),e2,n);
	// f2 = transvection(T.at(0),f2,n);
	// f2 = transvection(Tprime.at(1),f2,n);
	// f2 = transvection(Tprime.at(0),f2,n);

	vector<binvec> g;
	vector<binvec> id = {2,1}; // 2x2 identity matrix

	if(n == 1) {
		g = id;
	}
	else {
		// recursive call
		g = direct_sum(id, generate_symplectic_matrix((i/s) >> (nn-1),n-1));
	}

	// finally, apply the transvections to each row in g
	for(binvec j=0; j<nn; j++) {
		g[j] = transvection(T.at(1),g[j],n);
		g[j] = transvection(T.at(0),g[j],n);
		g[j] = transvection(h0,g[j],n);
		g[j] = transvection(f1,g[j],n);
	}

	return g;
}

vector<int> liouville_matrix(const vector<binvec> &S, const binvec c) {
	// Computes the Liouville matrix of the "trivial" Clifford representative corresponding to the symplectic matrix S, i.e. the one that acts Z/X Paulis as
	//		C:  W(e_j) ---> +W(Se_j)
	// Its action on an arbitrary Pauli operator W(b) is
 	//		C:  W(b) ---> (-1)^g(b) W(Sb)
 	// where g(b) is some phase function determined by S.
 	//
	// Optionally, if 0<=c<2*n is specified, we include a term (-1)^[c,b] in the phase, which corresponds to the action of the n-qubit Pauli group P_n. 

	unsigned n = S.size()/2;
	unsigned m = 1 << 4*n;	// pow(16,n)
	binvec a,b;
	vector<int> L(m,0);
	int ph;

	for(unsigned i=0; i<m; i++) {
		// get the first and last 2n bits of i
		a = get_bits(i,0,2*n-1,4*n);
		b = get_bits(i,2*n,4*n-1,4*n);

		// check if a = Sb
		if( a == matrix_vector_prod_mod2(S, b) ) {
			// they do
			L.at(i) = pow(-1, symplectic_form(c,b,n) );

			int ph = mod(phase_function(b,S),4);
			assert(ph == 0 || ph == 2);
			if(ph == 2) {
				L.at(i) *= -1;
			}			
		}
	}
	return L;
}

==> anc/code/src/utilities.cpp <==
#ifndef UTILITIES_H
#include "utilities.h"
#endif


// ---------------------------------------------------
// ------ Utilities file ------
// ---------------------------------------------------


// ----- helpers


// get all descending partitions of a positive number n, i.e. a list { (n), (n-1,1), ... } of a list of positive integers l_i such that 
// n = l_1 + ... + l_m (m=1,...,n), and
// n >= l_1 >= l_2 >= ... >= l_m >= 1
// The first element is n itself.
vector<vector<unsigned>> get_partitions(unsigned n) {
	if( n == 1 ) {
		// return the list { (1) }
		return vector<vector<unsigned>> (1, vector<unsigned>(1,1) );
	}

	vector<vector<unsigned>> ret = { vector<unsigned>(1,n) };
	vector<vector<unsigned>> ret2;
	
	for(unsigned k=1; k<n; k++) {
		ret2 = get_partitions(k);
		for(auto p : ret2) {
			if(p.at(0) <= n-k) {
				p.insert(p.begin(), n-k);
				ret.push_back(p);
			}
		}
	}

	return ret;
}

unsigned factorial(const unsigned n) {
	unsigned f = 1;
	for(unsigned nn=n; nn>0; --nn) {
		f *= nn;
	}
	return f;
}

unsigned binomial_coeff(const unsigned n, const unsigned k) {
    vector<unsigned> C(k+1,0);
 
    C[0] = 1;
 
    for (unsigned i = 1; i <= n; i++) {
        // Compute next row of pascal triangle using
        // the previous row
        for (unsigned j = min(i, k); j > 0; j--)
            C[j] = C[j] + C[j-1];
    }
    return C[k];
}


// ----- indexing routines

/* Computes the multi index for a given linear index assuming row-major order 
	The array dimensions are assumed to be N_1 x N_2 x ... x N_k and are specified by arr_dim = k and the array arr_ranges = {N_1, ..., N_k}. The result is stored in indices (should be allocated before the use of this function!)
*/
unsigned get_multi_index(const unsigned arr_dim, const unsigned* arr_ranges, const unsigned index, unsigned* indices) {

	unsigned mod;
	unsigned ind = index;
	if(arr_dim> 1) {
		for(unsigned i=arr_dim-1; i>0; i--) {
			mod = ind % arr_ranges[i];
			indices[i] = mod;
			ind = (ind - mod) / arr_ranges[i];
		}
	}
	indices[0] = ind;

	return 0;
}

unsigned get_multi_index(const vector<unsigned> &arr_ranges, const unsigned index, vector<unsigned> &indices) {
	indices.reserve(arr_ranges.size());
	return get_multi_index(arr_ranges.size(), arr_ranges.data(), index, indices.data());
}

// overload where all N_i are assumed to be the same
unsigned get_multi_index(const unsigned arr_dim, const unsigned arr_range, const unsigned index, unsigned* indices) {
	vector<unsigned> vec (arr_dim, arr_range);
	return get_multi_index(arr_dim, vec.data(), index, indices);
}

unsigned get_multi_index(const unsigned arr_dim, const unsigned arr_range, const unsigned index, vector<unsigned> &indices) {
	vector<unsigned> vec (arr_dim, arr_range);
	indices.reserve(arr_dim);
	return get_multi_index(arr_dim, vec.data(), index, indices.data());
}

// inverse stuff

unsigned get_linear_index(const unsigned arr_dim, const unsigned* arr_ranges, const unsigned* indices) {
	unsigned index = 0;
	unsigned jprod;
	for(unsigned i=0; i<arr_dim; i++) {//change order?
		jprod = 1;
		for(unsigned j=i+1; j<arr_dim; j++) {
			jprod *= arr_ranges[j];
		}
		jprod *= indices[i];
		index += jprod;
	}

	return index;
}

unsigned get_linear_index(const unsigned arr_dim, const unsigned* arr_ranges, const initializer_list<unsigned> &indices){
	return get_linear_index(arr_dim, arr_ranges, const_cast<unsigned* >(indices.begin()));
}

unsigned get_linear_index(const unsigned arr_dim, const initializer_list<unsigned> &arr_ranges, const initializer_list<unsigned> &indices){
	return get_linear_index(arr_dim, const_cast<unsigned* >(arr_ranges.begin()), const_cast<unsigned* >(indices.begin()));
}

// overloads where all N_i are assumed to be the same
unsigned get_linear_index(const unsigned arr_dim, const unsigned arr_range, const unsigned* indices) {
	vector<unsigned> vec (arr_dim, arr_range);
	return get_linear_index(arr_dim, vec.data(), indices);
}

unsigned get_linear_index(const unsigned arr_dim, const unsigned arr_range, const initializer_list<unsigned> &indices) {
	vector<unsigned> vec (arr_dim, arr_range);
	return get_linear_index(arr_dim, vec.data(), const_cast<unsigned* >(indices.begin()));
}

unsigned get_ut_col2(const unsigned k, const unsigned n) {
	// return floor( 0.5 + 0.5*sqrt(8*k+1) );
	for(unsigned j=1; j<n; j++) {
		if(k >= j*(j-1)/2 && k < j*(j+1)/2) {
			return j;
		}
	}
}



// ----- input / output

unsigned get_number_of_lines(string filename) {
	unsigned n=0;
	string line;
	fstream fin(filename, ios::in);
	if(fin.is_open()) {
		while(getline(fin, line)) {
			++n;
		}
	}
	fin.close();
	return n;
}

==> anc/data/LCgraphs/vncorbits1.g6 <==
@


==> anc/data/LCgraphs/vncorbits10.g6 <==
I??????~w
I????AF]G
I?????F}G
I?????B~G
I?????@~g
I?AAHKVBw
I??CY[nFw
I??GOGB~w
I????cLwW
I????cKwW
I?????^xo
I???C@FMW
I???C@FMO
I????AN[o
I????GB}W
I?????F}o
I????GA}W
I??@WxMbW
I???_SFww
I???ECfEw
I????kMx_
I???_OCww
I???E?FMG
I????_MwW
I????OF{W
I????CL{O
I????OE{W
I?????N{o
I????OF{G
I?????N{O
I????GB}G
I?????F}O
I?????B~O
I?C?Akmfw
I???OIRWo
I????]UX_
I??Cb?J@w
I???OMRWw
I???OIRWw
I????]UXg
I?@@?_G`w
I?AAHGICW
I????GB~_
I???Aoff_
I??__QFPw
I??__QFPo
I?CB?gLf_
I@?GOGBvw
I?GSACNBo
I??OSLFHw
I?C?@MMRg
I?C?@MMR_
I???Aoef_
I?COON_Fw
I????FaFO
I???OKqoW
I????[upo
I??E@_EAW
I???OGqoW
I???OGB{G
I????SE{W
I????oepo
I???OGoow
I???C@NLo
I??A@GW_w
I???_SFwW
I???OGRwo
I????_Mxo
I????kMwW
I???OHo_w
I???@_Nr_
I??@hW[}?
I????SE{w
I?@?gWb`w
I?OGPKU`w
I?@@G_H`w
I??@_ODow
I??CACdEW
I???OLo_w
I????kMxg
I???OGRww
I????]QWg
I???_ODww
I?GO?ArRo
I?C?Akmf_
I???OK{ro
I??__[MoW
I????FMNO
I????OVz_
I????]y\_
I????kM}_
I?@@?cJ`w
I?O?@KUb_
I??__[MqW
I??@GkNow
I?COON_^o
IQ?GOGBNw
I???OK{rw
I???GCXwO
I@AAHOXN_
I?C?@LMbo
I??@?`Kbo
I????cMww
I????KYwo
I????cKwg
I????_Nwo
I????_Nzo
I????_Mwo
I???_CLwW
I????cMwW
I????KYwO
I????Kwog
I????KXx_
I????KXw_
I????GJ{o
I????OF{_
I????GI{o
I???GCH{W
I????SE{G
I????CL{_
I????GB}_
I??@?KXow
I???Gpa_w
I???B?]bo
I??G??rpo
I??@?KWoW
I??@?_Low
I???OGpoo
I???G_Hwg
I????_Nx_
I???_OFwW
I???OGRwO
I????Wqoo
I?A?_TFHw
I??H?eNRw
I??@?dKbo
I??OQ?``w
I??OWr`Fw
I?CO?SE~w
I???_SF~?
I?COOK~vo
I???OKK{G
I???OKorG
I?C??GBz_
I???OLobG
I???WOD{W
I???OK[zo
I???OJKKo
I???OK[zw
I?@@?wYf_
I?__a?H@g
I??AHIWEo
I??A@aKBo
I????GJ|_
IGCD?gLF_
IB?G?SFj_
I??OQoef_
I?COON_No
I???Akmf_
I??@?`MbO
I??OS?dOw
I??H?`BbO
I???@K]uO
I????^IL_
I???BOVb_
I???@OVr_
I???OKspo
I???OCtpo
I????[qr_
I???GWqoo
I????gIx_
I??OOGBwW
I????kMwg
I???_OFxO
I????GZx_
I??KOkiPW
I?@@GkN}?
I?Kp?aJPo
I_Kp?`JPw
I_Kp?`JPo
I?@HOoF{G
I??GOIRWo
I??Y@EWFo
I_?@hW[]?
I?Kp?aJPw
I??OPHB`w
I??__TE`W
I??@?dKbO
I??OQ?``g
I??c?cJPW
I??__PB`o
I??@?dMbO
I??@?kMpW
I???_[kr_
I??_?cIpW
I??__OBpG
I???@K]r_
I???_Ofpo
I???@dKb_
I???_Pc`o
I???_Ocpo
I???@OUr_
I??GPKVpw
I???gWfoo
I??OOKfpw
I??@?kNpw
I??@M?VBw
I???gWbow
I??OWWbow
I??E@CTBW
I??OPB@@o
I???OKspw
I???CLcEg
I?A??HJKo
I???WGpow
I?A??LJKw
I???K@dEo
I???GgIxw
I????gJx_
I???GcJxG
I???GgIwW
I????kMw_
I???_OFx?
I@G?gY~^o
I??O^@w^_
I?COcXJHw
I???ogKww
I?G[A?rNw
I??O^@w^g
I?G?AKUbg
I?@?_Ob`w
I?@@G_H_w
I??OOKfpo
I???gWfow
I??OWXbaw
I?@__OB`w
I???gWbpw
I??_WWRqw
I??@?fKBo
I???_Tc`o
I??__OBpw
I??@G_HpW
I??CGHHKW
I???GcJx?
IG?pQp]fw
IIL@GgJ`w
IGD?gWb}?
I?G[ACrNw
I@G?gY~^w
I??I@SUbw
I???OGR~?
I?@@?_Hf_
I???OLon?
IG???kMm_
I?B?@SYL_
I??@?`Lf_
I??E?_lFo
I?COSLFHw
I??OY?`eW
I@?G@KY~_
I??OY?xfw
I??OY?xfo
I???OL{no
I?@@?aGBo
I??G@SUr_
I???y_lfW
I??@OhKbo
I?C?@LMdo
I??GOGrpo
I??[ACbAw
I?_?QKfDw
I?@@G_H}?
I??@OhKbw
I@?GOaFPo
I?OH?_F`o
I??CQKSIG
I???CtUJ_
I???HWYrw
I?_GHCRPW
I?OGHCR`w
I??@OlMbO
I?GOOIBOw
I?OH?_F`w
I??@AGW`g
I??G_D`bO
I??GOGRwo
I??GE?q@o
I???W_DwG
I????SE~?
I???OKrr?
I????kMy_
I???OGRz?
I???OK[wo
I???_SFz?
I?CGQKf{_
IG??_SFn?
I?B@?cJN?
I?O_hqENw
I??qHSZmw
I??__QwPo
I@GW`DH`g
I?A?WXRKw
I??goKp}G
I?GOOMNRo
I?@GPCRbW
I??_aOMbo
I??@GxWf_
I?C?@MUR_
I??H?aJPo
I???OGB|?
I?GO?\I`g
I@??C_NR_
I??OCGJWg
I??_OCPpG
I???h?HpG
I??@?_NrO
I???_Odpo
I??G@?Rp_
I??@?C\rO
I?A?GcNWw
I??@GSTpW
I?@?GSo_w
I??_G_Jow
I??OGOboo
I??G?ceoo
I??_OCTow
I??S?GJWW
I???[?pPW
I???P`E`o
I???W``bO
I???b?Lb_
I??GB?R`_
I??H?CPpW
I??@?GXp_
I???@GYp_
I??G?Kqoo
I???OKsoo
I???OKpp_
I???M?JL?
I???HCWpG
I????[qp_
I???G_Jx?
I???OCTxO
I????cMx?
I???OGPx_
I??G?KQww
I???WGPwW
I???OKSwW
I???GgIwG
I???GCXx?
I??{A?jEo
I@GOOqFPw
I?O__CLbw
I?O?PKUbW
I??H?dFbo
IGCO?SEnw
I??OXr_N_
I??AHIWFo
I?GSA?BBw
I?__b`M^g
I?__b`M^_
I?@?gWb}?
I?K_kPFNw
I?AAHo]Jo
IG?OWq`Fw
I??O^?wNg
I???GCH|G
IGCOOK~no
I???Wwmro
I???X`D`w
I???_\c`g
I??OOCdpw
I???Ogepo
I???@C]rO
I??CGcLWW
I???h?Low
I???Ogeoo
I??@AC\f_
I??ACC^NO
I??A@C\fo
I??@?C\vo
I???HC[ow
I???KGXWg
I???@KYpg
I????SUxo
I????SUxO
I???GWQww
I???GORxO
I???GCXxG
ICHIPgqPw
I??_g\wno
I?A?_T_FG
I??@?dLn?
IGCOQKefw
I??OPpen_
I??OY?`eG
I???OK{{?
I@??OKKsG
I???OLof?
I??@_ODv?
I?COS?FWW
I??H?jAEo
I???OK[{?
I@??OLKfo
I?CGHFOFo
I@?GOGBsW
I@??OK[ro
I?CB?gLb_
I??W?cIww
I??OPpeng
I??__PF}?
I?AA?[yNO
I????kmu_
I??OXLW`w
I???OGrv?
IA??OKkfw
I??O]?wFw
I@??OK[rw
I??OWp`fw
I?COOKbvG
I@??OK[vw
I@??OK[vo
I???OK{so
I???OKrv?
I???OK{{o
I???OK[{o
I?@@?_JbO
I?C_?EIPO
I???pHG`G
I?O?Wgb`w
I?GQCCH@g
I??__WIoW
I???OKwp?
I?A@pHXNW
I?CIH_J`W
I??OS@XHo
I??A@OSb_
I??@Oj?BG
I?C?GcKwW
I??@?\]fo
I?O??ofd_
I???`LMbo
I??__DLbo
I???P?VrO
I??@?OVrO
I???_Odr_
I???HWYpg
I???H`IbO
I???OKpr?
I???_OFz?
I???OK[wO
I??wQCzkw
I?@?gWbeG
I??C?xUJ_
IR?G?SFR_
I??@C`KF_
I?A?g[yUO
I??OQoefg
I??WHdIaw
I?E?_PFHo
I?O__GBaW
I?GO?SEow
I??IPioN_
I?@@?kMeG
I??@YW[kG
I???PWUrg
I???_[{rg
I???OWUxo
I??HqG|lo
I??WKpQIg
I??OPLW`w
I?CA?KbbG
I??G_Tc`o
I?c?aKeFW
I?COQKff_
I?AAG[xN_
I?EOQCbBW
I?@@?kNf_
I??OSpEHg
I?CCGWfQw
I??GpHJ`w
I?C?AGbb_
I??G`EIPW
I?O__GBbw
I??Ac_NJW
I?O?HGQaW
I??GGdgbo
I??AGWpbg
I??G@SUow
I???OKwpG
I??CaOcF?
I?C?i[mbw
I?@G@CQaW
I??Y@?BeG
I??GSPVLo
I??I@?Rf?
I???aCkf?
I??__P@b_
I??[?PBGw
I?OC?WfDw
I?GS?D@BW
I?@?HEWEo
I??_aAHBo
I?@?KGjEw
I?AA?KwMO
I???PKUqW
IGCOOK~vo
I??GpHFbo
I?C@?LKbw
I??OPDKbo
I???IC{eo
I?C?C_fR_
I???CpUJ_
I??HOhB`w
I??KHORPW
I??WQ?b`w
I??OPPE`o
I?@?HCZfO
I??A@KZf_
I??A@SUbG
I??GPGRpw
I??GPGQpw
I???@SUr?
I???GCxv?
I???PKUrG
I???]?hDW
I???HWYp_
I???XOSoW
I???Gtcag
I????NKM_
I?@CP?PBW
IG?D?kNFW
I??pOoFuG
I?GOOLK_w
I?OO@MIBg
I??A@K]fO
I??@OhBbG
I??GPGQrw
I???@SUr_
I???XOTow
I???XOSow
I?CQ@EKBw
I?O?PKU`w
I??Y@ABAw
I?@@?eKBo
I?CA@CFb?
I??IH?PaW
I?@H?_Baw
I??@GjGBo
IGE?_PFHo
I?COQKffw
I?COASeb_
I???XOTrw
I?OoHSYkW
I??_g\Fm?
I??gqOFkG
I??OOrexo
I??w_VBMw
I??pOKXu?
I??ISGfDw
I??WQCb`W
I?CAHGJbw
I?@H?_J`w
I??_aOM`o
I?C?QKfbw
I??AHG^eo
I?@@?MXF_
I??AHGZfo
I?AA?KxN_
I??CIGzNo
I???PKUr?
IG??OGRn?
I??OU?eMO
I??OQKf}?
IC?AXXs]O
I@GOOMwPo
I??AhW[eG
I?COASef_
I???{`HHW
I?KI@KUkw
I@COOKnww
I?@@?_Neo
I?GQZaN^O
I?@Xr`hf_
IGCOQKe}W
IK??OK[Jw
I?Og_aBWo
I??O^?WWG
I@?GOIbSo
I@AA?wiNw
Ig?@GxYNG
I@???]iT_
I??gHdYeo
I?COON_Wo
I@GOOMFPw
I??_`pMbo
IC?G?`JHo
I?o?@KU[_
I`?G@KY^_
I??P?DLeo
I???QK{k_
I???OWu{O
I??G?pbd_
I??GOHr|o
I???OK[{O
IAK??MEXo
IG?O\?XNg
I??O^@w^o
I@GOOMwPw
I@??OL[jo
I??OPoe~g
I@CCIGNJo
I@?CAC]JO
I@G?g\few
I@G?GgI~w
I??G@TUdo
I??H?lYfo
I??@WxsmO
I?CpQIBNw
I??OPHB}?
I??OPLwno
I?COQ?fbo
I?G_oiNRo
I??_`qMR_
I?@@?aHF_
I??Cg`LJO
I??I?sufw
I???QK{ko
I??__\YfW
I?COS_fRg
I??APGRf?
I?G_oiNRw
IA???[ee_
I?@?_Obf?
I@?A?SFf?
I???gWbu?
I?_?GXq[o
I@??OGBv?
I?C_GfGBo
I??X?cJow
I@??OK[oo
I??W_Oboo
I??GgTdew
I???gWwoo
I???gX_eG
I???gWWwG
I??_g\wmo
I?G?OKVpw
I??__\YfO
I?COS_fR_
I???aSff?
I??I@ESEo
I@?GOHBco
I?C__OFpo
I@?GOGRoo
I_?goKp]G
I@??OLKco
I?C@I?DeG
I??W_Obow
I???gWwpo
I?_GGDp\o
I??OH?Jqo
I??goLp}?
ICGWoLdWw
I??X?cJpW
I??OOoepo
I???gWwow
I???gWbuG
I?B@?cJ]?
I?CP?SFrW
I???ogkro
I??GOleeo
I??GSHr\o
I??_g\wpo
I??I?ccaW
I??__DHbO
I??@G`HbO
I???q?df?
I?Cc?HBAw
I?H?G_Baw
I?O?h?DaW
I?OO@CEaW
I??Y?C`aW
I??OOCdqO
I??OGChqO
I???gOdqO
I??_GCXuO
I??O?Sar?
I???Gcgr?
I??W?Saow
I??GoG`oW
I??OOLg`o
I??g_OBoW
I???gWgoW
I???XGRrG
I??OGT_aG
I??@G_LqO
I??GGCPy?
I??_AS]{_
IWCO?SEVw
I?COQKffg
I??HKoVUg
I?@?_Sff?
I??W_Tbfo
I?CP?SFvW
I???gWwvw
I???gWwvo
I?COOKbrG
I?COOGbrw
I??OOoepw
I??__S[po
I???gWwpw
I??OOKfuO
I???gWWxw
I`GW`DHPg
I?@pOrB]G
I@G?gZbv?
Ih??OK[Fw
I?@@?C\eo
I??O@DIbo
I??_?dIbO
I??PIQJBo
I?C@AGM`o
I?O__CL`w
I?C@?XE`o
I?C?PHE`o
I??aCGNEw
I??Q?Wbag
I??a?WRbg
I@??cCNRW
IC?A?clBw
I?C?HHAaw
I??_GpBeg
I?C?H@BbO
I??H?GRqW
I???_KkqO
I?@?GCxmo
I??_OCPrG
I???oXc`o
I?C?OKcpw
I??GGchow
I??G_Sfpo
I??COWVXW
I??G?sep_
I??OOWaow
I???[GrRW
I??OOKgow
I?@?KCxM_
I??G_KgoW
I??GGd_aW
I?A?ICxMo
I??B?oFbG
I??C?[UYG
I??G_CdqO
I???`GMqo
I??@?gMqO
I??O?Kiqo
I??GGCpqO
I??GGCXwO
I??OOCDyG
I@_hQhQRw
I?GPaXM{o
I?@?_Sf}?
IG?w_VBNw
I???`\[x_
I?GG_LFbo
I??OHTKag
I??QOKhbW
I??_WpB`w
I??HI?X`w
I??OPDK`o
I??a?MYFO
I??I@GRag
I?@@?KZfO
I?A?HC^Uo
I?@?HCZfo
I??@AK]eo
I??@?\[f_
I?C?GTcbw
I???GckqO
I???IGymo
I??GQGq`w
I???@K]u_
I??GGobpw
I???XGXpg
I??IOGp`w
I??GGoapw
I??GgP`_w
I??G_Kfqo
I??GGcgow
I??GICw`w
I??G@KYpg
I??AKGxN_
I???WgbqW
I??@GWRqG
I??G?ceqo
I???Okkow
I??GH?RqW
I???W_dqO
I???_Kkro
I???_Kkqo
I??G?ceqO
I?@?GCxno
I???Ggiqo
I??GGCpqW
I????SUz?
I??G?KYwo
I???W_DyW
I??GGCPyG
I??_hxJmG
I?@?_U_N?
I?AP?tiNW
I??gj?ZmW
IGOc?c[Fo
I??H@pUf_
I@?GOHRho
I??A@W]l_
I?OS?oeHo
IG??gYB]?
I??_y_lmw
I??OYA`MO
I?@@?_NmO
I??OY?wgO
I?S?HESHo
I?@@G_Hm?
I?Og_aBWw
I@??OK[w?
I?@_OoRgg
IB??OKkbo
IGCOOGBgw
I?CP?SFw?
IA??OK{no
I??G@ueT_
IG?O[?XNw
I@GOOLFnw
I?@?_S{ho
I@??ONK[o
IA??OKkko
I??O]?wHo
I_?OPLw^o
IH??OK[fo
I??_`T[fo
I??oHSYow
IH??OK[bw
I?COR?Fh_
IGC__OF`o
I??__[wrg
I@?GOGRwo
I??ASGwL?
I??_a?Jf?
I??OPHAe?
I?O@CGUEo
I??qO_H_W
I??P?WYoO
IH??OK[fw
IGC?GcKgW
I??__[wr_
I?@@KpwFo
I??OPLw`o
I??OWr`X_
I??@Wxsbo
I???gXwxo
I??__T[ho
I??OOKf}?
I??OPoepg
I??X`OFqW
I@??OK[wo
I?@?s?dMO
I?GP_XA_W
I?D@?WQ_W
I?G_ohNno
I?AAGwjMW
I??a?kNm?
I?@?gWbm?
I???gXwwo
I??I?obdG
I???gWb}?
I???Q_ef?
I??OXKxp_
I??OPKwp_
I??g?TQco
I??_G_Ju?
I??G@SUt_
I?`@?_BN?
I??OON_]?
IAG?GcK`w
I?OOGSfcw
I?@@?WRe_
I?GY@aBNw
I?K@GhFno
IH??OK[nw
I?@__Swno
IB??OKkfw
I?@__Swfo
I??OWr`^_
I??OWp`~_
I??OZ?Xn_
I??OXr_Ng
I??OWr`No
I?CP?SF~?
I@??OK[zo
IA?g?cI_w
I??OOpeho
I@?_aOMbo
I??OXDXfO
I?C_?LIco
I@??OXEdo
I??X?fGBo
I@??OWUpo
I@?HGpfew
I@?HGpfeo
I?COC@JHo
I@??GtMbo
I?G?GXQco
I??gp`Nlo
I??i?cW_w
I??gp`Nlw
I?CKACsHo
I???YC|lo
I??AG_leo
I??X?TFeo
IA??gWjbw
I?@?oWfeW
I???qWsbg
I??P?XBe_
I???XPTdo
I?GOGPBco
I??G@CUuO
I?CG_KbrW
I??__oMro
I??H?gYoo
I???PK[s_
I???OkksW
I?AA?[yLo
I?K?GdC`w
I?GGG`Bco
I??C_xGHG
I?EG?`BGw
I?O_?eAF?
I?G_ohNnw
I??`ojHNW
I@??CTEF_
IC?GGojPw
I@??gXJbo
I@@?GgJag
IC?GO`DGw
I?G?GTSdo
I??w_Tbmw
I?GOoXFdo
I?O@gYpNO
I?COPHAfw
I?COPHBf_
I???Gxam_
I??OCoiPg
I@GO?@J`o
I??OpXMbo
I?COPHB`w
I?CGICrbw
I?COPHA`w
I??_OlYfo
I??GaSefG
I??_gTXfO
I??KQGuMO
I??HOdDdG
I?@OHSYaw
I?@G`CJdW
I??OX`G`w
I??aGgJeG
I?C?HDKdo
I??_IUYFo
I?COS?dOw
I?C?HHIco
I??_qOFfG
I??H?hIco
I??OS_bRG
I???GgI}?
I?COOGBwW
I??GGCX{O
I??w_Tbmo
I?A?gojRW
I??OX`H`w
I?A?XOTSg
I??@IO[do
I?CG@dEbw
I???Gwisg
Ig?_gCLEW
I?G?OlEdG
I??GQCtk_
I?COPLMdo
I?COPHBfw
I?GOOLFeo
IG_?_gmRo
ICCQ@DkBo
I??gpaNRw
I?__``MRo
I??gpaNRo
I?CQ?Sfbw
I?AA?[uMo
I@G?wI@OW
I??A?kmf?
I??GIEoMO
I?O__E@FG
I??Giomfw
I?A?ISqN?
I?@?KciFG
I??APG[co
I?COHDJbo
I??OaWibg
I??GpHP`w
ICC?OXFHw
IC??WpFHw
I???YGxl_
I?GO[XoOw
I?_OOdFHw
I??Y?cjfw
I??`sHXNW
I??X?TRfo
I??GIoqfg
I?C?X`Dbw
I??GaSef?
I??GiOpbg
I??@GxMdo
I???qgk`w
I_O_`_MBw
I_C?Xha^G
I_?R?[w^?
I??PoZ`VO
I?@ZPppf_
I?COSDFHw
I?C?QKef?
I??Y@?Jco
I??__VC]?
I??Y@EWBo
I?B?_Ob]?
I??CIo{Z_
I?C__MNRo
I?_GohFHw
I?CGICbcw
I??POqFPw
I?CI@?Fcw
I?C?QKedW
I?GPaXMkO
I?IB?lW^W
I_CAHck^G
I??OXraVo
I?CCI?l[o
I`GWJ?RAw
I?GPaXMko
I?`HQcs^w
I_KI@KU[w
I?GPaXM{O
I?OgoKp{?
IGA??tUJ_
IAH__UF^w
I?SsAKi[w
II?GPGQ~w
IP??OL[^o
I?@?_S{wo
I??WHTqqo
I?COI?jjo
I??OPLwpo
IA??OKkkO
I?@@?STm?
I??Oq?lgo
I?C?Hgipg
I??OPNE]?
I@GOOLJ`w
I_?OPoe^g
IK??OK{Vo
I??_g\w}o
I?`H?do^o
I@G?gZht_
I?COV?eV_
I`G?GgI^w
I??_WdXjO
I?Q@GC\[O
Ih??OK[^w
IY??OK[Nw
I??O^?wVg
I??GaCdm?
I??@AW]l_
I?O?BaUJ_
I@G?GATQo
IGK?CLUBo
I??KH@XLo
I??OoX`w_
I?COODdho
I??G@SU{?
I??OOCd}?
I?C?Hgip_
I??__S[wO
I@??PK[v_
I?O{?db]o
I?@pOpB}?
I@?HGrB~?
I?GP?`H`_
I@?HGprbo
I?@POoFmG
I??_WdXjW
I???Okk{_
I??OoZ`Z_
I@??OWUxo
I@?KIpe^o
I?@@Wxo}w
IG?U@WYNw
I@?@OhKbo
I??pOqTQw
I?COPN_Pg
I@GQ?SFbw
I??h_qTQw
I@?WPEwPw
I?GP?`H`g
I@?HOhfew
I??i`_JfG
I??GioeiG
I??@Olce?
I@?G@SUr_
I@?HOhfeo
I?GP?dKbo
I??goL`cW
II?G@SUnw
I?C?GTswo
I???wIpYO
I@?@OhKbw
I?@@Oos_w
IG??gWw`o
I??aO_LkO
I?@?oKhkG
I?O?kOsHo
I?@_?cIm?
I@H?_OF`w
I?L@?_F`o
I?@__Sw_o
I?COOGbwo
I@IA?WRNw
I?CJ?Kpn?
I???[psXo
I?G@aK^fO
II?G@SU~_
I_?HOho^w
I_?HOho^o
I??HOjoRo
I?K_iIBNw
I??HOhono
I?GOpHJ`w
I?GH_LPfW
I?GP?dKbw
I??_jQWBw
I?OOcClJo
I?D__QBWo
I@?WPEwPo
I@G?WdDnG
I??HOhonw
I?A?`DGF?
I@H?_OF_w
ICC?OLcXo
I??XI_jew
I?OoPCR`W
IG?OOoe`o
I?@@OoFkG
I_KqQGbCw
I_?w_Tb]o
I?COQKf}?
IG@@?wYf_
I@G?gXFeo
IG??ogkbo
I?GQ?CLkO
I@?A_]LZG
IG?OOKw`w
I@CCIGJNG
I?K?`IFPw
I?G?GdCe?
I???XHOe?
I?GWACQ_w
I??HAIQEo
I?CGGC`s?
I@?HGhIaW
I?K@GhFbw
IGCK?KpFw
IG??gWwfo
IG??gWwfw
IGCOOGbbw
IG?OOoe`w
I?OH?cs`o
I@GOOIBOw
I@?WPEFPw
IC?GGdhZo
IG??gWWhw
I?CHM?RNG
I@C?SLEHw
I@?HOiNRo
I?COOHbzo
I?AAOwuMo
I?DGS_rHw
IA?@PG[fw
IA?@PG[fo
I?AAHoZJg
I??OXpFh_
I??OQKwh_
I?@@OoFlG
I?@?HSYl?
I???gWwwo
I??OOpexo
I?G_ohNfo
I?GOXdBbG
I?O_`_Mbw
I?O_`_Mbo
IAG?GqFX_
I??wQERMw
I??XaOFiG
I?COR?e`o
I?GOACMko
I??_aOMkO
I??OOKwwO
I?GA?WUdo
I@G?gXFmo
I?GOI?BeG
I?H?GcW_w
I?H?G_Jco
I?@@?WYco
I?G?GjAEo
I@D@CCNNw
I??gp`Nnw
I@G?gXfeo
I??XqGhkG
IG??gWwnw
IG?OOKwno
I?G_ohNfw
I?L@GgJ`w
I?K@GhFbo
ICCOOLkWo
I?GGhhIcw
I@G?gXFew
I?O@Ggwbw
I?@H?cwbo
I??IHroN_
I??OXpXhg
I?O@Ggwbo
I?CK?df^o
I??OPpEhg
I?@__Sw`o
I??XaOFiW
I??O[`hZo
I??OZ?Xh_
I??OOLwho
I?CH_N`NO
I?CGHfBNg
I??X?cJx?
I???gWwxo
I?@G?Sqko
I??GI_aeG
I?O?XGVcw
I?CAGWbdG
I?D?H?Jco
I?GGGdO_w
I?@H?_Jco
I??gACYco
I?G?GhIco
I??OGTgco
I?CG@CEsG
I?OOGC`eG
I??@IC\m?
I?@?OCpf?
I@?GGdJbo
I?G?gpC`w
I?_GGcsOo
I@?I?KW_w
I?COICfaw
I?@C?wMKg
I?GOACMco
I??a?S[co
I?@@?S[do
I?@?WobfG
I?D@?OFcw
I?O@?MSEo
I?GOI?Jco
I??HAGYco
I??_QOUdo
I?G?GpBdG
I?G?gH@eW
I?O?GWqko
I??_?SUu?
I?CGHF?Cw
I?CK?_FWW
I?C?GWqoo
I??GGoqoO
I?CGH?BsG
IGCOOMbNo
I??gp`Nno
I?K__LNlo
I@GOOLFmO
I?COSLe]O
I?OGHfoNo
I??OXpeeO
I??_hoNuG
I??XqGhkW
I@G?gXfew
I@?GGdGbw
I?GO_TC`w
IG?CHGZFW
IG?@KGZFW
I?GOGTO`w
I?G?WdDdG
I@?G_LG_w
I??_GTWco
I?@?oOdcw
I?C?GSspo
I?CH?CDsW
I??H@pUv_
I?@?ogjfW
I???IWyko
I???HXQe_
I??X?dJbo
I?GOGTRfo
I@??gXJfw
I?COPDCbw
I?COPDDb_
I?AI?SrNO
I?E?gOdOw
I??_gpJbo
I?AAOWrNO
I?@GSCrNo
I?@K?SvMo
I?C?X`Cbw
I?C_GTFdo
I??_oXFeo
I?A?YOrNO
I?C?XHP`w
I??GpDDdW
I?CA?[edG
I?CG@dEb_
I??GpHO`w
I?@?Wodcg
I?C?XHO`w
I??__\If?
I?CI@CFdW
I?AP?cNQw
I?A?QKyNO
I?CAGSddG
I??Y?So_w
I?CGI?bcw
I??_oLHdW
I?@@OoFdG
I??@_xkf_
I??X?PBco
I??I@SUdW
I?GCOWVTW
I??GHDWfo
I??W@DIco
I??CGwiTG
I??P?TKco
I??GKDwLo
I??H?TSdo
I??_GTWdo
I??GSHqLo
I??GHDWco
I???XPSdo
I??GHPQco
I??KOHpLo
I??@GXWco
I??GQGrk_
I??AGclf?
I??GIOqko
I?CG?_foo
I???W_du?
I??GGCpuO
I??WcPaBw
I???Ggiu?
I?E?gOFWW
I??W_SbpW
I?C?Ogepo
I?C@?WUpo
I???Wospo
I??X?ORoo
I??G_Sspo
I??W?Sqoo
I??GHCXv_
I??G_oeow
I??OGSwoo
I??GPCTt_
I?CH?GBsw
I??GHORt_
I?CGGC`sW
I??GGobsG
I??GSHq\o
I?CG@CEsW
I??G?set_
I?CGGC`sG
I???HWYs_
I???XGRu?
I?G?gXRfo
I??WaObbg
I?G?gpFbw
I?G?gXRbw
I??g_TFeo
I??GiObfG
I?C@AGMdo
I??PAOMco
I??GQCtlo
I???YOtlo
I??GGoqoo
I??GHCXs_
I???XGXs_
I??_bAJV?
I??_oXRfO
I?CGI_bfg
I?COPDDbw
I?_OGojPw
I?C?iOdbg
I?Q?OKrNO
I?@?Owecg
I?@?Gcjf?
I?CG_KbrG
I?C?_Kkro
I???Wospw
I??GGobt_
I??_`T[vo
IG?S@WYRg
IG_O?seR_
I?C?Igix_
IACcIChBw
IK`@??X@o
I??AhYWXG
I?@POKXwW
IWCOOGBOw
I?@gpaBQw
I?_j?oFSW
I?@POr_@w
I?CGHfaVo
IGC@WhL{O
I@GC?hMVo
IO??gXB]?
I?Og?eQWo
IQ?GOGRWo
ICCAHGJZ?
I?A__TWWo
IIGC?kM^W
IA?WREe]G
I?CH_N`VO
I?CIH?PgW
ICG_GdJRo
I@G?gXFow
I?[__MFPw
I?[OKHBGw
I?[_GeF[w
I?@C_OdMO
I`??OK[Zo
IgC?H?RBO
IO?OZ?XV_
I@GSADKBo
I_DO_OfIo
I?@gp`J{o
I??IG_hkO
I@GCA?MDO
IO?OZ?X^_
I_@__SwNo
I@GCGhNVo
I?GW`FHp_
I??OPLWx_
IO?__\YVO
I?AI`_JZG
I?c?aKeZ?
I??gq_FyG
I@GQC?H@g
I??gr`Mbw
I?_H?dsRo
I@?__^IrO
I??osLh]_
IA?GCCeMO
I?`H?doNo
I@@X?TZho
I??O^?w^_
I@GOOLF}?
IB??OKkro
I?W?_ge`o
Ig??gWw^w
I?o@Gho^o
I?Q@oh`NW
I?DQ@Smko
I?@@Wyo]G
IG?QPqENG
I?L@GhJko
I?CONHIIg
IA?wQEbMw
IIGC?kMFW
I?ApOpB]?
I@GO?^Ip_
I?@pOpJ{o
IR??OLKNw
IG?O\?XVg
I??O^?w^g
IH??OK[rw
I?KOHDFew
I@?GQaFX_
I??OYCxnO
I??Q?SkkO
I?C@[Hp^O
IGCc_XBFw
IGCOOMbVo
I@GOOLF}O
I?GR_ZD]O
IG@@oiLNw
I??gr`M|o
IG??GgIm?
IA?_`OMbo
I??HOgooG
I?_IBoeDg
IA?GGChkO
I@GO?SEoW
I_?`oXPNW
IA??OkmjO
IH`POWRPw
I?GOZbE]o
I?Pp?eJ]w
I?CPPHN{o
IGCOOGBgW
I@GOOGBow
I?G?hHRbW
I?C?W`dxo
I??G@LYl_
I@?PQOFbG
I?CAHOs`o
I??IK_wHo
I?@?Okyno
I?C?Ickj_
I?@?gSxnO
I?C?ICkko
I?@?oKlmO
I??OQCkkO
I??GGcwwO
I?]@GhB\w
IG?w_VB]o
I?OgHcY{G
I@?G`AIPO
I?C`OhFeo
I@CAGWb`W
I?H?_oe`o
I@?@OhEaW
I@GOOH@_g
I?PocCj]w
I??gqLo}G
I@?HGrB^?
I@GOO@D_o
I@?GpHFbw
I?@Hc_JNG
I?CGIEoHo
I??GQcsh_
I??OPLWgw
I??GPGQ{?
I@GOOGBoW
I?CGGCpwO
I?GOX`Few
I?CPPHJ`w
I?E?gXaWW
I??[ACxJo
I??GpHBlG
I@G?GgIoW
I???Gtkk_
I?@?Okyho
I?AAHC\]?
I???yOtj?
I@GOOLjdw
I??HGqiTO
I??gIcYiG
I?CJ@_FfG
I@?GpHFbo
I?OGGeoJo
I??GpHPhg
I??IOioHo
I??GPhQhg
I?COOLagO
I?K?HGQpw
I?CH?cFwG
I??GPGR{?
I@CH?LFeo
I?GI_KpfW
I?OOoWflo
I@?OoXfbo
I??aP_[fo
I@??OlMjG
I?C?j?kbo
I??WREQJW
I?COOL`j_
I?CH?cFxG
I??pOdHbW
I??GhtEhG
I?@H_oFiW
I?C?HXQgw
I?COGDhzo
I??OGSwwo
I?CPPHJ`o
I@GOOLrbw
I@?_WpFew
I??WcPbZ_
I?C?YGbl?
I??HGiiUO
I??GQcsj_
I??@OgK{G
I?C@?[sp_
I?GP_ODow
I?GX?dFaw
I?CH?LRjO
I??HICXl?
I@?@OgKow
I?CORHa`w
I?C`?gIpw
I??pOpVbo
I@?_GTWfo
I@GOOLrbo
I??GhpEiG
I?C?HdKj_
I???WiqYO
I??_hOWpw
I??_`S[p_
I???Wosxo
I??HohdmO
I?GGohffo
I?C_gXJko
I@??OlMj?
I?CHH`Fno
I@?_WpFeo
I?C_gXrio
I?CK?Lp^o
I??HOhobw
I??GHpQjg
I??WPfAJW
I??HOgorw
I???XOT{_
I@GOOLZhw
I@CAHCLnG
I??GpIiTO
I?C_X`Few
I@?WPDFnw
I?K__LNfo
I@G?GhIfw
I?CH_L`fW
I??IHroNg
I??GoiiXO
I??h_VPNW
I@G?GgIvw
I?CG`CFz?
I?GG``E`o
I??HpHTmW
I??gp?Prw
I@?HOhFeo
I@?GPGQrw
II?K@SUNw
I@?WP@B`w
I?COAKij_
I@GOOLZho
II?K@SU^w
I@C@AKMbW
I@?OPDKbo
I@??xAHPW
I@?Gh@Hbw
I_?OOCd]?
I??J?iWwO
I_?GB_iD_
I?_P?XQWo
I_??Okk[_
I`??OWUXo
I?I?GdWWo
IQ??OkkR_
I?@?pIXwo
IH??Q?VbO
I?GS?TTXo
I??oGtiqo
I???kpkx_
IK??PWURg
I??@OhK{?
IAH@C?RBW
I?L?K?RWo
I?O?XET\?
I??G`LWw_
I??OSpez_
I??i_UpVW
I@A?GT[Wo
IGAAOgwNo
I?ASOptYo
I??Ov?kR_
I?C?Xja^?
IB?GASeb_
Ih???wI@g
IGD?gO``w
I?CGLDq^o
I??HIqoPw
I@G?WbDvo
IG?K@oUVg
IGA?`S[V_
I??I@SU{?
I???qYsZ_
I??[@diRo
I?CHaIBZG
I??OpZa^O
II??HWYbw
ICOa@C[Fw
IGOX@aFEw
I?GP?fKro
ICC@GTTZ?
I?CBAgkf_
I?S_[GpOw
IAKCAKeFW
IAGAHIWFo
I??i_UpVO
II?G@SUn_
I?O`sHPNW
I?Ai@cY]G
I@GOONBro
I??QR_kng
IIGS?SFNW
I?@PQOofw
I?GW`FKoo
I?WQ_Wflo
IAH@?cLfw
I?GX?fHp_
I?`B_gh^W
I_?a`oM^G
I??PWr`V?
I?HB_iH^W
IAG?XjA^G
I?@XOd`}G
I??PR`K~g
IIGS?SF^W
I?CQPJ_^o
I@GOONB~?
I?CkBDQ^G
I_@?HS[Kg
IH?GsHF^o
IGG?yIT]W
IGCM@GRNw
IG?OOMWwO
IW?W_OBPw
I?WXcHB\w
IAH__UF]w
IAH@?cL~w
IO??gXWXo
IGCOOGboo
I_G?Z?VFW
I?CAHGJ{?
I?Gc?lYVO
ICC`OPTPo
I?AI`_JZ?
I?cAHGRZG
I?@HS_F]?
I`@@?S[Fo
IOCGHDRVo
I?@H?_J{?
IC?GrHeMo
I?AY@ciUW
I?GocDJRo
I?GQ?Wqoo
I??__\wr_
I@CACGKGg
IB?GOGboo
I?@?hOWgW
I?DJCCpNW
IA?k?CHKW
IKO?HC[Fw
I@E?HDN^o
IG?PYaLEw
I?Ck@DRVo
I??gr`Mbo
I??pQMWUG
I?WQHGZ`w
I?CPPJBv?
I??_mOwR_
I?CL?Lp^O
I?CPPJBV?
IG?OOKwpo
I?B__SbU?
I?@__Swoo
I@?G`REro
I?M@GhJ[o
I?S_XaF[w
I?Ogi_jko
I??pQpEeW
I?KaGcLsW
I??X`RFUo
I?K@GhFqo
I?Ocb?[Fo
I?Sh?eFTw
I@H?gYBUG
I@G?gZBv?
I?GPe@LBo
IG?OOoepo
I?@QPoemG
I?@saSiEW
I?GPaXMbo
I?K@GjBRo
I??pOrBro
IG??ogkro
I?@G_ChkO
I??i_Q@KW
I@?AOgKgW
I?CqIQbMo
IA?g?UAKw
I?O?kGwHo
IAGGGE@KW
I?D?Ogbgg
I?O?Gsuho
IA?GHCWgW
I@CAGODgW
IA?GGE`MO
I?@@O_LkO
I?@?OckkO
IGD?gYbMo
I@CJ?ND]O
I@G?gZB^?
I@G?gZB~?
IG??gWwvo
I?@B`W[m?
I?@HR_]dw
I?CpATMko
I??QXXoew
I?OpOpFkw
IA??XOs`o
I@?OXPJ`o
IG?G_Ss`o
I?OG`aEHo
IA??WqcHo
I?A?YC{[O
I@D??SEgW
I_@_GCxEo
I??Gi?hkO
I@GS?\M[o
IG?GOcs`w
IG?OHaJBw
IGCOPNE^o
IGD?gYbMw
I@CGJFE]o
IG?cokLUG
IGCM?KpNW
I?K__LN|o
I@O__]M\o
I?[__LF|w
I?COSLe}?
I@GGGdFmO
I@?WPDJ`w
IGC?Oge`o
I@D?H?J_w
IA?GGegJo
I?OOOecHo
I@D?GCHgw
I@CI?CDgW
I?OGGeoHo
IA??gWjjo
I_?XqGh[W
I?[@GhF{w
I?O_hqM\o
I?GPaYM[o
I?@@WxomG
I??gpbF]O
IAIB?KX^W
I?GR_XL{O
I?Ox?eJ[o
I?GOZ`Mko
I?GQX`L{O
I?GP_ZB^O
IG?WOCp`w
IGC_gZB]o
I?CGGD`kO
I@@?Ooe`w
I?D?GegJo
I?COQEcHo
I@CGGD@gw
I@CGGD@gW
I?CK?dcXo
I@CGACEgW
I?C@IGJkG
I@C@GXFeo
IGC?_Kkbo
IA??WgjjO
I?GW`DFbo
I@@?`OMbo
I??Y?cjjo
I@?PCGNQw
I?CG`HBhg
I?C@`HFbW
I?@?WcxjO
I?C?hHHhg
I??PQ?LkO
I?CGAcej_
I???qGkkO
I???gXgkO
I@?_WpRbW
I?Ch?dFeo
I?CHH`RbW
I@G?OlEbW
I??qOobfG
I?GW`DFbw
I@C?XHFbo
I??qOchbW
I?CI@_e`o
I?CPR?FbG
I?D?`Ckbo
I?KA?ge`o
I?K?`HE`o
I?CGIEoNo
I@CI?EDHw
I?K?aIEHo
I@@?_Skbo
I@?GGdgbo
I?GOoXFho
I?AGQcqJW
I@?aOWR`w
I?COPDc`o
I?COQKfj_
I?Q?GSt[_
I??Y?egJo
I?CGH`Bhg
I?C?iGmiO
I?GOOdc`o
I??GqGuiO
I@??Wpc`o
I?L?GCPhw
I?@?gojjO
I@G?W`D_w
I@??WpFho
I@A?`GNQw
I??Gh`Hhg
I??GqIoHo
I?G?WhRho
I@??oLLjO
I@C?GXAgw
I?@?gojjo
I?C?iOdh_
I?E?gPdWo
I@C?IGIgw
I?C?ISsh_
I?CGb?Fgg
I@C?GTCgW
I??HGdHl?
I???Yosh_
I??_Gtgcg
I?GOGDHkO
I??GOdsho
I??W?Tako
I@G?WGPow
I@?GGCXwO
I??W?Sqwo
I?COICjjo
I@?_WpFfo
I?@COwmLo
I?Ga_oFfG
I?A?gpkWo
I??GqGph_
I??OYCxj?
I?AAWOt[O
I???hXWgw
I?CH`HFmW
I@CAHCLfw
I@C_OLFeo
I?CR?KhbW
I??X?dgbo
I@?_OdK`w
I@?GOdc`w
I@??WhJhw
I?C`OhFfo
I@?g_TFfw
I@?X?TFeo
I@CAHGJf?
IAG?HC[fo
I@COXHBaW
I@?gOdFeo
I?K@?lEbW
I?CGICrno
I?D?PCs`o
I??Z?chbW
I?C_Gdgbo
I??GkPpZ_
I?C?X`Dj_
I?C?iIhJo
I?CGICph_
I@?WOD``w
I??GiOph_
I?GG_Lo`w
I???iWwh_
I?C?XGopw
I?CPHPFeo
I?GW`DNlo
I@?POXFeo
I?CH`HFmO
I@CAHCLf?
I?GGh`Fbo
I?GGohflo
I@GAGWRfw
I?O?h_kbw
I??PX`HbG
I?O?h_kbo
I??_p`Kbo
I?A?oXpZ_
I?O?WgrjO
I?CGK`bN_
I??Gh`Hjg
I??Y?ehJo
I?COPDDj_
I?@?ogjjO
I??WaCmiO
I??WPDo`w
I??IGchl?
I???XhWhg
I??WODpho
I@?GpHFmO
I@?g_TFfo
I@?OXPFew
I@C@GTDfG
I@?GhPFmO
I@GOGTFeo
I?KAGcdfG
I@?P?\IfG
I@?_WpJdW
I??`OhWfo
I?D?gWjko
I@CGGD`fw
I??XOd`bW
I??g`DWbw
I??XP@Pbw
I@?GpHFmW
I?C`OhVbo
I@?HGpFeo
I?K?aKefW
I?CJ?KpfW
I@??hXKag
I?CGHDofo
I@?GHPQbw
I_?GPGQ[?
I?_o?TQWo
I?o?HGQ[?
I?AOPPQWo
I?GS?XQWo
I_?@OgK[G
IWC?WGPOw
I_?GR_cCg
IO?OGTWWo
IH_?_KKOw
IOCOOL`R_
IIGOOGB_w
I?M?I?RWo
I?COPHAw?
IIGOS?B@W
IqGO??FAo
IO??WpSXo
IH_GGCPPw
I??Gh@H{?
I@?GKDWXo
I?GOKDWWo
I_??XOT[_
I?C@PjCPg
I?GGK`QWo
I?D?HOqoo
I??__^gs_
I??__\YxO
I??GQgqx_
IAGOR?F`w
I??oSDWWo
I??oSPQWo
IGCa?cNbo
IGD@C?LCo
I_@@WOTKW
I`?GPGQPw
I_?XP@PBw
I?OoCCYWo
IOC@GXRVO
IOC_GTRVo
IIGOOCD`w
IG@?Wkhcg
I??W`DHw_
IC?_oXbRo
I??i?tof_
I?G?WdTxO
I?OJ`G\`w
I@?_QpEfg
I??__\Yz?
I`G?GgIVw
I@__aDKBw
IAGOQCd`w
I??qO_HwW
IOC_OLRVO
I@?kADWFo
IG?P?\Wf_
I@C_GTFuO
I@GGECUV_
I?W?_gepo
I??[@di^?
I_?gp?PRw
I??HsHT]O
I`?GPGQRw
I?DHcD`NW
I?CS@LiRo
I?EAgOdWW
I?C?`LKw_
IP??gTL^?
I??_hrIRo
I?GGohf|o
I?G?GvSw_
I??_gTXxO
I?AH_TT]O
I??o[PrVo
I???qgkw_
IGC?hIJRo
IAI?_TDHg
I@?GOdcpo
IGC_gYJ[w
I@CGHDFuO
II?GPGR`w
II?GPGQ`w
IGC?Ogepo
IA@_WqbMw
IAIAHGBEG
IAG?gX__w
I?__hPRVo
IG?qO_H`w
I?C@Ohcpo
I@E?PLEUW
I?CR?SdpW
I??i_SprG
I??spPDUW
I?C`AhIf_
I?COHVcq_
I?O_Gcwoo
I?Ho_UJ[o
I??PR`Kbg
I??OXrapo
I??k?tqVO
I??Y`QBXG
I???hXWx_
IC?i@DWFw
I?_`aHWFo
I??OX`Hx_
IAGORAE@w
IAH__OB`w
I?GOOLooo
IGAI?cwNo
I?IAHgY]G
IG?GIcwn_
IA?`AWYbg
I?EA_KhZ?
IG??qgk`w
I??HOhooo
IB?GQGabw
I?ScH`BFw
I?@PQOpfw
I?GW`DFqo
IA@_WqbMo
IGCOKCjRo
I@@A@WYb_
I?@HQ_obw
I?CJ?Kpr?
IG?GpIPPg
IGGOoYFTo
IGCOPHAfw
I@?GhPFuO
IO@OQCwNo
ICC@GXpR_
I?CRAOdb_
I??Y@Tob_
IC?IPGyTO
IC?i?SrVO
I?CGHDovo
IGCc_kMQW
I@HC?\QFw
I?E_hPJ[o
IGC?_Kkro
I@CK?LbVO
I?CRAOdf_
I??HOhoro
I?IAHc[]G
I?EAHWq]?
I?@_aoifg
I??PWr`v?
I?C_gZJ[o
I?CJ?KpvW
I?GYKCp]W
II??XOTbw
I@GSATENw
I?PS@ciNG
I?IGh`J[o
IGOGGeoNo
I?Wo_TFdo
I?@PRAWFo
I?CRAOdbw
I??ip`DeW
I?CQPH_bw
I?CPJ?JvG
I?@@XrOFG
I@?P?^Iv?
I?CgdDM[o
I?Oq`EHFW
I?D@IOofw
I@OcOLPFw
I?CqPDL{O
I?@PQOpf_
I@DGHEJ[o
I?Sq@ABFw
I?GOpHFqo
IGCGKCrVo
I?@POp`fw
IGCOASef_
I@?g_TFuO
I?@PRAWFw
I?@ROWpm?
I?CQPH_fw
I?[OICf{W
IA?wQEbMo
IGD@_MHNW
I@?JGrD]O
II?GPGQnw
I?WGh`Flo
IH?OqYMZo
IGCgaEF]W
I@?GpHF}O
IHCI?MB^W
I@?GrJE]O
I@?WPDF}?
I?CPJQM[o
I??XbPMfo
I?CRAOdfw
I?@J`GXmG
I?@POp`fg
I??QXXoeW
I?CHbHMdo
I?HoOfB]o
IGOO[_fMo
II?KGchNw
II?GPGRnw
I?_waTb^_
I?HGhaJ[o
I?@BPg[mG
IAOHPIV\o
I@?iQ_^xo
IGC_gXJ{o
IAGJ?MP^W
IA?WREe]?
I?CQPJ_^w
II?HOiB^G
IGCM?Kp^w
IH?KOhF]o
I@C?ZJE]o
I`?GJ?BEG
I??k?pQWo
IHA?oGHOw
IOC?XHRVO
IGC_GeJRo
I?K?`HEpo
IH?Gs?DPw
I@A?XPRVO
IH?GoI@Ow
I@@?aSkb_
IHO?WGP_w
I?K?cLEZ?
I?Cg?fAWo
I@CGI?boo
I??oOrAWo
I??oQQQWo
I?C@GZOWo
I?C@IOSwG
I?GG``Epo
IB_GGC`Rw
IH?GSCSPw
IH?I?SVbw
IGC@AWUbg
II?HG_H_w
I??h_rBrO
I?CJ?cdoW
I??gpbBrO
IA?g?Sqoo
I@C?ONCXo
I??g_VOWo
IH?GI?RaW
I?D_`DJbo
I??pASYpW
I?AHOdpVO
I??PWr@XG
I?C@GXooo
I@@@QQFFW
I??pOrBrO
IGE?`OFRg
IAC@J?Lbw
I@?aOXPbg
I@GAIOTbg
I?OHa_d`w
I?@@_xgb_
I@C@GZBVO
I@C?XJBVO
I@B?HDHEg
I??i`CXrG
IA?GHOqoo
I?G?gXRxO
I@GGKDRVo
IB??XPD`w
II?WP?B`w
I?CH`JBVO
I?GG_Lopo
I??X?Tooo
I@A@OXRVO
ICC_GTbVO
IC?_WpbVO
ICCPGXgOw
I@?QRAKBo
I@?XCDHR_
I?E?iOdWg
I??qOchr?
I??ZC_JxG
I??POpcpo
I?C?iIhX_
I??OpHHw_
I?KCHHRVo
I@?XAQBRg
IGGOICXbw
I@?WPDFqo
IGGOaCLbw
I?S@H`Dbw
I@DA?Wbbg
ICH?HDWFw
IGCK@_FVg
ICC_OLbVO
IGOWPaFKw
IP?G_TF^?
IGG?iIWFo
IA?GrIeNo
IG?[@ORRg
I@I?OLRVO
I@__GTRVo
I?@h_pBaw
I@OQ@EKBo
I@?QRAKBw
I@?GiP_bw
I@?AGxgb_
I@?GaLgb_
IG?gq?P`w
I??X`RBRo
I@C@GZBV?
I?CI_M`Z?
I??i`_JrG
I?COLDiRo
I??Z?chr?
IA??XOspo
I?C_Gdgro
I@??WjHX_
I?G?WhRxO
IC?_oXbVO
IO?POpF^?
I?E@PHRVO
I?M?HDRVO
I?HPAORbg
I?@H_p`b_
I?KQKD`BW
I?CI`EDZ?
I??WdDiRo
I??Z?SppW
I??Gh`gro
I??GiahX_
I?K_KDRVO
I?S_J?Rbg
I??GpHopo
I@TC@CFNG
IA?GrIeMo
IA?WREeMo
I?CqIQbMw
IGCPIAHFw
IG?XAORbg
I@P?hAHBw
I@@I?oabw
I@?X?VBv?
I?Ch?dFuO
I@?GpHFqo
I@C_OLFuO
IGG?gpDfg
I@@GaChb_
I@G?gZBVO
I?KcAdEFw
I@GIKCTUW
I?H_gqJ[o
I?OpOqFTo
I?O`aIWFo
I??z?TPeW
I?GGh`Fqo
I??Z?chrW
I??Z@ORrG
IOCGIDoNo
IOCGIDoNw
IC?gOdbVO
IC?g_TbVO
I@E?GTb^o
I?CJA_dfg
I?@HIcwaw
I??ZAOpbg
I??YBOqbg
I??gSdqVO
I?CJ?KprW
I@CGGF`Vo
IGCH?LPfw
IA?j?UPNW
IBOH?MBNW
IHOS?KJNW
IA?aXaLMw
I@?GrJE]o
I@@_WrB]o
II?GhAHNw
II?GHQQNw
I?POPEoNo
I@@@YaLEw
I?KAI_dfg
I?S`AIQFw
I@GOGVBv?
I@?gOdFuO
I@?_oXFuO
I?DP`QNZo
IIE@?KJNW
IAOcH_JNG
IGGAGyUMw
I?gW`DF\o
I?T_PaRHw
I?C_lPM[o
I?Ga_hHfw
I?Ga_pDfg
I@GOONBVO
I?CH`HF}O
I@GOGVBVO
I@CIKCd]W
IOC_gXJ[o
I?C_Z`Mdo
IHEA?KJ^W
I?LCJ?R^G
IGCLAGRNw
I?SaL?VMw
IAC?ZIeMo
I@C@KXM[o
I?CPLPM[o
I?D`aEHNW
I?OGjaeNo
IH?GICXnw
I??Z@`Hng
I@CH?NB^O
I?XOPaRHw
IAD`?UN[o
IR?G?SFr_
IgCOWofho
I?GTa\KkG
I??DIu[Z?
I_`?@cmF_
I??EdPKL?
I?Q@OhacW
I_G[A?rNo
I?hOGQRWo
I_Kp?aJPo
I_?_g\wno
IK?CQKWHG
ICS_@CFp_
ISP@?SECW
I??@Iywr_
I`?GOIRWo
IQ???^IL_
Io?OO@XHo
I@O__MHp_
Io???\YL_
I?_Y@ERZ?
I??gv`M~_
IQ??OK{ro
I??O^@wn_
I?GRaYNnO
I?XP_]V}O
Io?OQoe^_
ICQA@ckN_
I?OHG~o|_
I??Q@]Yx_
IO?IAouf_
I??gqNo}O
I_?_`T[fo
I?C@eLkn?
I_@pOqB]G
I?GO^`M{g
I_K_kPFNw
I??`U`[f_
ICO`?GZpo
I?D@GQPwO
I_?@WxsmO
Io?OY?x^o
I_?OPLwno
IoCOOHBGw
I_?OPpen_
I?`?lDw^o
I??_mPwb_
I?{__MFPw
I??yaQbmo
I_`@?c{Bo
I?GPc\MrW
IoCOOGaOO
I??pSpXp_
I@IAE_MFg
I?G[AFoNo
I??_aYI{?
IBAH?TFeo
I@O_WrFdo
I??hAv]no
IACAHYmfo
I?SoON@gg
I?ClAdEaW
I??MPucTG
I?G?uHs`o
I?___Lwpo
I?__``Mpo
I_@[@ciMW
I?O_haHp_
I?_H?dspo
IO?OZ?Xv_
I?eA@DsFo
I?GO^`N{g
IR??OLKbo
IA?I@qen_
I?CNaGdaW
I?GTaYK[G
I@dPHQBOw
Ih??OK[bw
I@?GfQEPg
I___b_M^g
I@OC?kkp_
I?GSYYo[G
ICQA@oeNg
I_COOMiXO
I`AA?wiN_
IOLAOks`w
IC@BcWn^W
I`AA?wiNw
I?T_PEVno
IC_HJ`M\w
IQ?EPGSAW
I??AhYWx?
IAH@?MXfo
I?_YbGikw
I??PYrcfo
IG@CoglmW
I?K_cLFr_
I?[__NF|o
I??Y`Vceo
I@GOSLF}?
I@EAF?MNg
I`O__]M\o
I?GGm`eeo
I@O?gQdoo
IG??Guks_
IAG_OMPr_
I@?Gk@hpo
I??PLpJrG
I_?R?[wn?
I?GOIVobo
I_CAHcknG
I??HQior_
I?KQNAMLo
I@AAKpgN_
I?GPaZEbo
I?GJ_jDmO
I@AAKpgNw
I?PpSCXkW
IGOc?sUf?
I?hO?]QWg
I?GGjbEmo
I_AaoXxLo
I?DqCUyzo
I?]?iCdkW
IC?HuHk\o
I?CpCTN{_
I?CqPEL{O
I?AQPORx?
I?L?bAE`o
I``@?_J@o
I?Ob?yUeo
ICOb?cLbW
IW??ohKbo
I?o_``E`o
IgCOOGbbw
Ih??OK[fo
Ig?OOoe`w
I@GQAYqb_
Ih??OK[fw
I@GOSLFu_
I?MA@NOFw
IA?wQEbmo
I`D@CCNNw
IGCOPNE}?
I@CQQIjho
I?CpCTJt?
I?HM_qtxo
I?O]DGrNg
IGCOQMemO
I_@@Wyo]G
I@a?rHM\o
ICPCHomLo
I?GUBaK^g
I@IA?^OFw
IGCOPNE}O
ICA_Ypi[o
I@I?gXZwo
I_@@Wyo]w
Ig?OSKw^w
I?GQXaL{O
ICDJCC|Zw
I?K_aNMlo
I_Aa_wjN_
I??grbEmO
I_?w_Tbmo
Ic?I@oeNg
IC`@IOoFw
IAG?gZ_`o
I?dT@hJZ_
IoCOASe^_
I?CHN@Ueo
IWEA??LCo
IK_PA?H@g
I?OP`IHp_
I?_o_Dhpo
IQQ@?KICW
IA__@SUp_
ICS@@HE`o
I@o?`HE`o
IGOoOMReo
I?AXaChqW
I@`CA?XH_
I??Gracp_
IG?POrC`o
II?@OiK_w
IKC@IQDBw
ICHOOM`Qg
IA?OHVIj?
I??laGXu?
I?OG`Mqpo
I?KOANab_
I_C@Z?TfG
I?OkAcqfG
I??\aGhqW
IQ?G@KYr_
I_?BSgcEG
I?CpQIBu?
I@A?qKkqW
I?_XIUOWG
I?`@OlWhG
IQAIO_`Bw
I@@?Wr_`o
I@H?gYJso
I??[Acix?
IGCoON@ag
IGG?YiUfo
IO?R?\WfW
IB_GIEbNo
I??Y@fgbo
I`?@OhKbo
I?CkBDQ~G
IH@C?sMfG
I??oqMh}_
II?K@SUnG
IGASP`GFw
I?OkAcqf?
IGCQPIEaW
I_GP?dKbo
I?@XOf`}?
I?CQPJ_bo
I?A`qOTu?
I??i_UprO
I?Oe?kw~?
IGO?gYpno
I?QHD`QNg
I?CpQIB}?
I?Y@_hFmO
IGAId?XNg
I?`B_ycMW
I`GOQIANw
I??QXqk{O
I?CciYg[G
I_?HOhono
IIGC?kM~?
I?O`oiL{O
IC?IHr_Ng
I@E?\@fUo
I?GSJDW~G
IB?giUNyo
I?T`SCTkW
Io?P?\W^_
Ig?gs`FMO
I?L@GiJso
IQ`?GSrNo
I?HGhaJso
I?EDB`K^g
I`IA?WRNw
I?GSJbG^g
I@?HIrEeo
I?@POr`f_
I@GGIfEeo
I_@PCSw^w
I?_j_pD{W
I?`qOe`]w
I?KCIGRx?
I@Oa?eLbo
IB?_QEKbo
I??gqMo}?
I?@qPQReo
IGO?hIXfo
I?[ECGfDo
IOCgS`RPw
ICCI@Dc`o
I?KSIGJ{?
IGO@GyUeo
IW??gXWfo
I?@HRaUfo
I_GQ@cMbW
I??grbEbo
I?DK@f_N_
IWCI?MPFw
Ia?gSCrNo
I?@pOrB}?
I@GOYEL{O
I_?gqKwkG
I_GQ@cMnG
I_Aq@SY]?
Ig?OSKw^_
I?GXcDL{?
IAGN?iL{O
I?O]@edN_
IC[_KDVZw
I_A`qOT]W
I?aQRGy^w
I?hsACZ[w
IGF?XaZxo
I_KQKOvzo
I?EHeDk^o
IK`@??LCo
IoCQ@?EAW
I?GAGiWwO
I?@SP_goW
I@?OREKp_
IGc?`HE`o
I?YP?_Bow
I@OS?Khp_
IP?QAOMbo
IK?@Wj?AW
IH??WrC`o
I@CAPJC`o
I_S_?mEIg
IGC@OjC`o
ICGA`LKf?
IoD@?WQ@w
I??gaqar_
I??gqEprO
I??OZagp_
I?D?Xb_`o
ICO`?cLp_
I@GQCMIRG
IaAG_ojHw
I?Oq@EXfo
IAGOHFGbo
I`?@WhHf?
I_?_p`Kbo
I??daW[u?
IBAIPA@Bw
I??i`bGbo
I??grAPp_
I?Ai_obqW
I@?KIORx?
IGAPSPPFw
I@?kICXu?
I_GG``E`o
IQ`?`CLBg
I?OZ?edmO
IQ?GPCTr_
I?T@_MdmO
IK??pLKf?
IoGQ?KYBW
I?GaIq[k_
I@?GrJEeo
I`?_GTWfo
I_C_OMiTO
I?DE@Wqf?
I??grAPr_
I@`?pJ?Bw
I?WOIEpno
I?GQ_^_bG
IWC?_LKbo
I_?`OhWfo
I??XdPM{?
I@G?YjEeo
I?O`QiUeo
I@CGIF_no
I?Ci@FOfo
I@C?ZJEeo
I_?J@gYf?
IACGHF_bo
I?HK`b@Fw
I?M_S`RPw
I@E?l@jRo
I??^A_h`W
I@GQQIBn?
I@IAGWRu?
IGC@WiL{O
I@OgIeYwo
IGCM?Kp~?
I?HT?dHf?
II?HSGVeo
I@?GrJE}O
I@?WRFEmo
IG?U@WYn?
IBQC@CLN_
I_Ca?kibG
I?\@?mEkW
IG?wQER}?
IAMCACdF_
I?`HhPPcw
I`?OPDKbo
I@?Z?VDmO
I@OcAcMfG
I?SdC`DFg
I@HC?\Qf?
I@CIKD`nG
I?LE?cdfG
I?MAK`_Nw
I?EbCPONw
IGD@_YFmO
I@GQSJ?Nw
I@D@GYJso
I_?a`oMnG
I?OGjaemO
I?CQPJ_fo
I?U_cDbNw
I?OPpJDmO
IAHD?YPFw
I?K_iIB}?
I@@KbAHN_
I?PT@aHN_
I?CkIUo[G
IoCOPHA^w
IBa@?TFNw
IoCH?LP^_
I?DRS_hhG
IH?KQCT~G
I?CqIQpi_
IDOH?NBNW
I@GQSGN{G
IA?IPiemO
IHAGOdF}o
IGCI`IBn?
IGCIKCpnG
I@GUAQDNw
I?HI_qfdo
I_@PCSw^_
IG_sIOZ[w
I@?QXQL{O
IA?WREe}?
IaA@P_LNg
I@AGt@jTo
IHCKACF~G
I?`Hj?X{G
IoCOPHB^w
I@E?\@jTo
IICc?SFnG
IGC_iQFmO
I@CaSIiTO
I?NQ@CZwo
I?CrAQN{o
I?EHd@jTo
I?IIQgqkG
IAQ@HaHNg
I?PSHUoMW
I@PC`IHNw
I?HSBCY~G
I@GQSGN{?
I@C_SL]xo
I@IAKPPNw
II?K@SUn?
I?GYdFKLw
IGCgIeYwo
I_Ai@cY]G
IgCH?eF^w
I?DPRAtqo
I?DPRAlso
I?DPRBLko
I@DE?Y`Nw
I@CJ?NDmO
I@CGJFEmo
I?GR_ZDmO
I_IQOtdLg
IAH__UF}?
I?ScJAP^g
IoC_gXJ[o
I?`HQcs{?
I?Fa`QB]G
IGGQGqN{o
IGCi?eN{o
II?K@SU~?
I?D`aQN{o
Ic?g_Tb^o
IoCGaCf^w
I?`Hi_h{w
IO`o_TJ[o
I@GQQIN{o
I_WOKCp^w
IAGOZAF}O
I?DPVAE]W
I?GZAaN{o
I?_grDS{W
ICAIbGj^g
I_AJ?st^_
I@@K`?HoW
Ic??wH`IW
I??PaYgr_
IH?GOfC`o
IGC@GiJrO
I?KAGj_`o
IB?GHFGbo
I??Haqcp_
I_CH?dc`o
IA__HORp_
IAC_OMbrO
IGC__NHb_
IA?g`FGbo
IG?GhbGbo
I@?GjBGbo
IA?_WqbrO
I@?IOj_`o
IOC_ITSag
IGCGHFOfo
IA?_oYbrO
I?CHJBOfo
I?SOHF_bo
IGCaCcMbW
I?KcAdEf?
I?KcAdEfG
I_CoAKiag
I_?X?dgbo
IA?HiQdmO
I_C_Gdgbo
IAAA[_xJW
IA?gOebrO
I?Cj?eL{O
IA?GrIemO
I?OHJaUeo
IGIC_XPFw
I?KAIadf_
IHCAGYBn?
IGECPHOFw
IGCcAcMfG
I?KacJ?Fw
IICC@KMn?
IH?I?mIn?
II?H?mIn?
IOCGIDofo
I@CaGYBu?
I?Dh?eJso
I@?WRFEeo
I@CGJFEeo
I??Z@bHn_
IGAPSPPF_
IGOc_iHF_
IOS_K`BFg
IAIIC_bFg
IGCc?\Qf?
IG?qSCXnG
I?SaHaRbO
I?Sc@dEf?
I?ScK``Fg
I?HK`b@F_
I?KeAaDFw
IAHD?cLfG
IH?GcTEnG
I?HT?pBf?
I@CaOML{O
I?CRPIL{O
I?GOZbEeo
I?dB?i`N_
I_?Z@aHNg
IAOHPiUho
IB?KL@HNg
IDP@?UFNW
I@EAL@HNg
I?T@SKskW
I?U@aKkkW
I?dB?i`Nw
I?DL@b@Ng
IH?IOiBn?
IGCM?cdnG
IDOHAEFNW
IBAGQEbNO
ICAaR?X^g
IGd?_MbNO
IGCgaEFmO
IGOGpiUho
I?CmBAP^g
IgCGKCp^w
IA@L@aHNg
IgCGKCp^_
I@BGsD`]W
I?CsIToiG
IGDH?eFmO
I?QHIcwkW
I?CqUIbMw
IGGQKCXnG
IOC_mPM[o
ID@K?Tb^o
I@`gcDJ[o
IWCI?eF^W
IGF?hQJ{o
IoCH?LP^w
IGCgaEF}O
IHAGOfB^O
I?_Y`Tc{W
I?CibAxpo
IG?qOqN{o
I?WPaIN|o
I?_YRGq{G
I@?ZAQN{o
I_QahgXIg
IGF?XaZxw
I_OchO\[w
I?f_`DJ[o
IG?XaQN{o
I`GO\|}~w
I?`HW~o~w
IAGWsNdww
I?BLQs{~w
I_GOC\q~w
I[QA@oNDw
I_??|hk}W
I??~arhfw
I?`?pNo~?
I?`?pNo~G
IPE?Y\Uxw
I_GOC\q~_
I@?ELX[}_
I?`H?fo~o
I_??|hk}?
I?`H?fo~w
IGQOpMN|o
I?SvBE\~?
I?`F`W\~W
ICDGhVbzO
ICCQXZeyO
I?_gqNo~o
Ib__?{mow
I?G]cXpzg
IQ`?@KY~_
I?soKDb{W
I?D@NQ]|_
I?MamON{W
I?D@NQ]|g
IBHCo]dvW
I?SuLON{w
Io?OQoe~_
I_@pOqB}?
ISXSA?jDw
I?F`aQJ{o
I@?LQjK{w
I?GQSNo~o
I?CcQNo~O
I?CqVAM|o
I?[_kNPx_
I`O__]M{O
I`O__]M|o
I?G\bfL~?
IG@PSYR}W
IoCOPHA~w
IOcRHL\uw
I``??se~_
ISXSA?jDo
I?@PVAW~g
I``??se~w
I?@otRI{o
I@?LQjK{o
I?]?hNPx_
IgA?xZPMg
IiGOGUnfo
I?Ocf?[~g
I?[SM?f{W
IGIQGuN}O
I_?gqMo}G
IMGOGVFiw
I?CifAM{w
IH@?[q]xo
IK`@?WR~_
I?Fa`QB}w
I?hShhj}W
IIGO[mmro
IOEHali~W
IBGKIMXww
I?GQNAW~g
IAF`?UJ{o
IAC_^AM|o
IGGYKqRzg
IiGOGUnfw
I@IKf`]Z_
I_@gsCp}G
IAJ__UJ{o
I?SuCgjxg
IB@KXUt}O
I?DN@aL{O
IGFG`EJ{o
IWOGhqVv_
I@?LQjK{O
I@D]CqjXw
ICX?heLx_
IGOt_uLvW
I?`[dtf]g
I?YP?fB~o
I?YX?fB{o
IG@PSqE}G
I?MRTD\|?
IAHKpedvW
I?oqcgjxg
IQGOGVB~w
I?GZCfK~w
I?YX?fB{w
I?GZCfK~o
I@wCGhvvo
I?DLE?p~g
I@?ZEIJ}G
I?DPUEd}g
I?R?pib}_
IgGOoYF|o
IG@PSYR~w
IK`@?WR~w
IG@PSYR}?
ICCm@dLz_
IC]?ICvzo
IGCicvFjg
IH?[YUt}O
IWD?gYJ{o
I_Sk@CV{w
IG@PSYR~_
IO[OKDF{W
I@Q_sTTx_
I@AXQva~?
I?SPLRE|o
I?owaEb|w
IGCPMQM|o
I@sa?MVxo
I@?\EHJ~g


==> anc/data/LCgraphs/vncorbits2.g6 <==
A_


==> anc/data/LCgraphs/vncorbits3.g6 <==
Bo


==> anc/data/LCgraphs/vncorbits4.g6 <==
CF
CR


==> anc/data/LCgraphs/vncorbits5.g6 <==
D?{
D@s
DBw
DqK


==> anc/data/LCgraphs/vncorbits6.g6 <==
E?Bw
E?dg
ECSw
E?lo
E?Fg
EAIW
E?NO
EAN_
E@hW
EoSo
EqNw


==> anc/data/LCgraphs/vncorbits7.g6 <==
F??Fw
F??Ng
F??^G
FIG^w
F?G]W
F?GUW
F??}o
F?AZO
F@IYo
F?_ZG
F??^O
F?G^_
F?`Xw
FAG[w
F@Aio
F?HSo
F?G]_
F_GZ_
FI_gw
FAClW
F@IQW
F?Sv?
FBFLW
F`AZO
FCS~?
FoDPO


==> anc/data/LCgraphs/vncorbits8.g6 <==
G???F{
G??CZc
G???^c
G???Ns
G?AYx{
G?`HW{
G@GO^{
G??{qs
G?_gqK
G?AAXk
G??Kz[
G??CzW
G??O^K
G??OVK
G???~W
G@?DYw
G?O_c[
G???^g
G??_uK
G??O^C
G???~G
G?GSY[
G??O^o
G`GOZ{
G?GQSK
G??MPg
G@?A[w
G?CP]W
G??guK
G?DPS{
G?O_k[
G??gu[
G?GZdw
G?@XvO
G?GZd{
G??_}w
G??PUW
G?CHMK
G??ZCS
G??P]W
G??O^O
G_GZb{
GI?gv{
G?Og~_
GG?O\o
G?GXeC
G@GO]K
G?GTaW
G??|Qs
G?@PSo
GAC_[[
G??isw
G?`@pg
G??P]o
G@GSY[
G?CqS[
G?GQ[w
GC?QX[
G?Oc_w
G?@P[o
G?YIhk
G?MAGk
G?GQ^_
G?Gqsw
G?GY\_
G??gv_
G?GQKo
G?CHM_
G?CHMc
G?o_j_
GIGO[[
G?GZeW
G?S_lK
GGEAXg
G?OP\g
G@GQSK
G@GCiW
G?Gquw
G_GOZ_
G?SrC{
GA?gtK
G@CILK
GGKQK[
Gq?@Ww
G?DPV?
G`_gqK
GAHcsw
G_Gqsw
GoCQPG
G?SvC[
GoCAhW
G_GZdw
GDYAH{
G?Lecw
G?SvCw
GQ`@Gs
Gs@ipo
G`AZVo
GoDPV{
G]`@W{
GAJcvs


==> anc/data/LCgraphs/vncorbits9.g6 <==
H????B~
H??E@KZ
H???C|m
H????^p
H????Nx
H????F|
H?COON~
H???ONr
H???C\q
H???OJr
H????^u
H??@GrB
H??_g^F
H??@WzK
H??__RF
H???_^b
H???Gva
H????~e
H??C?\p
H???_Zb
H???ONp
H????^q
H????Ny
H?AIX[^
H???ON{
H??@|`L
HGCOOM~
H@B@Os{
H??DaW{
H?A?g\b
H??OPNE
H??@?zM
H??@aYM
H??ORAF
H??CA[u
H??GSle
H???gZb
H??OON`
H?@ipro
H?CQX]^
H??OPNF
H?@__UF
H??@WzL
H??__VF
H?A?ISr
H???gZf
H@GO\|}
H??Xqy]
H???`^[
H???MWy
H??@Wzs
H?Oc_{]
H?AAX[^
H??Ipi^
H?@@Co]
H???ONs
H??P?VD
H??@?~M
H?@C?[r
H??GbEM
H???XjE
H??G@fE
H???XfK
H???XjA
H??@GrD
H???One
H???_^c
H???Oje
H??GGfb
H???gZ`
H???Gvc
H?GXeC~
H@G?gZ~
H??_g^w
H?GO[\N
H?@@Ko]
H@??ON[
H??OZAX
H??OWr`
H??OXr]
H??W_Vb
H??OXr^
HWC?g\[
HAGC?kM
H??_aYI
H??_Iu]
H??@OjK
H?GOONB
H??__^I
H??@WzR
H???]Os
H???Onk
H??_aQM
H??A`Y[
H?_I@KV
H?CSA[m
H??gqIB
H@?C_\L
H?D@?MX
H??HOjN
H??@OnK
H??IHqF
H??HOjB
H??__^M
H??@Wz[
H???]Ot
H??pOrF
HAG?gYF
H?CQPMN
H??Cqgk
H@G?ClM
H?CIHMJ
H?OWpMV
H?O__MN
H?@H?eJ
H??wSDB
H??Y`U^
H?GODdM
H??OPNw
H??WLdi
H?`@?c{
H??O^@w
H_?@Wxs
H??KAsu
H?G[ACr
HGCAXj{
H??OZre
H?CAhY[
H?COPNE
H??HG~N
H??OPNW
H??@WzS
H??OXrE
H??_g^W
H???gZw
H_?_g\w
H?SoZFp
H??_aUM
H??Y@EX
H?D?HEJ
H??OHVI
H??_GvY
H??OPFK
H?C?XJF
H??WPFB
H??OXRB
H??OZAH
H??OPNI
H??OONg
Hg?OXo}
Hg?OXo~
H??PQYM
H?@CG{z
H???hZI
H??GpJF
H??G`NI
H???hZM
H??GGfh
H@?BC\[
H?GY@aB
H?@__Uw
H??OXr_
HG?OXq]
HGCOOMb
H@GOONF
H?L@GmJ
H@H?g]Z
HG?OXq^
HG?OXq~
HG?OXq}
H??OZr}
H??OXre
H??pQq]
H?AA`O[
H@?HGrB
H??_aU[
H?G?YiU
H??__^W
H??M?kw
H?GPaYM
H@GOQM^
H@?PS\N
H?C@IYU
H??OpZM
H?GPaYN
H@@?WqF
H@GOSLF
H@IA?kN
H@?GiQN
H?GOQMU
H@?CQK[
HAG?KKY
H?c?aKf
H?CQPIN
H?CAXiL
H??[Acj
H?C_QMU
H??HIq]
H??HQiU
H_OgGsr
H?CQPI^
H??AhY[
H??[Icj
H?GA[g\
H?d@?KV
H?]AHKV
H?XP_^p
H?GPeZM
H?C_k\N
H??[a[n
H??QXYZ
H_?OPLw
H?[_mLv
H@AA?wi
H?CORNm
H??OXra
H?GRaZ|
H@AAGwj
HI?HOj~
H?AQPof
HG?OOMw
H?O_hqE
HC?GrHe
H??iGup
H@G?gZB
H??wTDR
H@O__]M
H??graM
H??graF
H?CSJTm
H?G?iIW
H??HIaW
H?KAGiF
H??YDCy
H?CGHFO
H@H?g]z
H??gra}
H?O_hqM
H??graN
H??gpbN
H@?IOiF
H@?KAKY
H??aOyU
H?O?Xiu
H?O?hIX
H??GrIU
H?CH?NP
H?CHaMN
H?CHaIN
H?D?XaF
H??_YqU
H??IPiu
H??GHfW
H?CG`NB
H??X?VR
H?CGHFP
H?`H?do
HgCP?SF
HO?OYpe
HC@HOlw
HAGCGxe
HGCOPNE
H?DH?eb
H@_I?le
H?GRaYN
H?WIhiV
HG?OXrE
H@GGMf]
H?__zhy
H?_gr`F
H??gqNo
H?@G`Uq
H@IA?WR
H?o_j`}
HW?OYo~
H@CIN?}
HG?OXr]
HG?OpYM
H?O`_y]
H?CAHYq
H?[_mLu
H@GOAUE
H@GQKO^
H@GQSGN
H@?PQYM
H?K_iIB
H??YdOm
H?C@iYk
H@GOQIB
H@G?KhI
H??HOjo
H@GOONB
H?CGHfa
H??XQel
H@GQKS^
H@?_Yq]
HO?R?\X
H?GOIVo
H@?KIpe
H?GRCLX
H?C@iZk
HG?QXq{
H??PYrc
HG?OpZM
HGCAhY[
H?o@Gho
H_CI`kn
H??grbE
H?GPaZM
H?Ub?lx
H@CKJL}
H?oy@CR
H??grbM
H@@G_Ub
HA?gSCr
H@O?gYb
H??Y@Uq
HB?cYWz
H@D?GUb
H@Ca?]F
H??XbQM
H?C_jQM
H@CGIEf
H@CGIEb
H?OGl_m
H@CAGYb
H??iOmp
H?CGJEq
H?CPJQN
H??XbQN
H_?HOho
H?E@Qhe
H`GQ?SF
H@?PQZM
HIGS?SF
H@?GrJE
H?CQPJ_
H?Sc?le
HB_GHDN
HH?KOhF
H?CVAOd
H?L@M_]
H?GGjbE
HAH__UF
H?Oahq[
H?@POr`
H?`W`Tb
H@P@OiN
H?Oi`aN
H?_Y`Td
H??XbRM
H?_orLy
H?DPRA^
H??Y`Vc
HIGOsKl
HI?HOi~
H?LQDC^
H?Sq@E^
HGCQPI^
HH?GsHF
H@?IShe
H?K?jJE
H@?YRAN
H`GO\|}
H_GOC\q
H?`HW~o
HAG[Gvb
H?`H?fo
H?@XvRq
H_??|hk
H?_gqNo
HAHcsze
H?KLIns
H?So]Mj
H?GVcXL
HoCAhX~
H?GQSNo
HGDPU]u
HIKaKeL
H?__jrM
H`O__]M
HoCOPHA
HAL@K]V
HAGot^M
HACpU]}
HW?OYq]
H?EJ`ZP
Hg?OXq^
HQ`?@KY
HoCAhX{
H?BTQOp
H?ClaZP
H?DPVA]
HAGqSmN
HoCQPL~
H@GSY^o
H@?LQjK
HHOO[]u
H??itbK
H@F?ZEz
H@HM?mx
Ho?OQoe
HC?QXZg
HGQOpMN
H_?gra}
H@GSY^[
HGDHSiR
HIGO[^q
HI?gu]u
H_@it_x
H``??se
H@?JKr[
HE?`QYM
H?CqVAM
H?DPSNg
HAC_^AM
H`?_Yq]
H@Ogsne
HI?XUek
HGGQKq]
HK`@?WR
H?YP?fB
HGCPMQM
HG@PSYR
H?GZCfK
HH@Gs]u
H@CINA}
H?LU@MX
HGHOs]u
H@DaS^q
HGCqS^q
H@OHMa]
HFO_[^m
H?srCne
H?SvCz}
H`Ogsne
HAw_kne
HoCQPJ~
HoCAhZ{
HQ`@Gv~


==> anc/data/README <==
This tarball contains the data that was used in the paper

"Robustness of Magic and Symmetries of the Stabiliser Polytope"
   Markus Heinrich and David Gross,
   University of Cologne

Contact: markus.heinrich@uni-koeln.de


Contents:
---------
	|-- LCgraphs
	|	 (connected graph representatives up to isomorphism and local complementation in graph6 format) (*)
	|
	|-- stabiliser
	  \   (vertices of the projected polytopes and solutions of the l1 minimisation)
	   |-- hierarchy_lvl2_H
	   |-- hierarchy_lvl2_H
	   |-- vertices_H
	   |-- vertices T

(*) data is taken from
	Lars Eirik Danielsen: Database of Self-Dual Quantum Codes. http://www.ii.uib.no/~larsed/vncorbits/

Data format:
------------
	*.mat:
		Contains the vertices of the polytopes. Every line contains a whitespace-separated list of the coordinates w.r.t. the basis defined in the paper.
	*.lab:
		Contains labels for the vertices which define the representatives (see Sec. 3.4). The first string is the underlying graph in the graph6 format. The next string corresponds to the local operations performed on the graph where every digit indicates the coset. The next string encodes the signs of the generators and the very last character reflects if the graph is connected (c) or disconnected (d). Example:
			A_ 01 01 c = complete graph of 2 vertices with id on the first, H on the second qubit and flipped second sign. In other words, this is state stabilised by <XX,-ZZ> = <X(HZH),-Z(HXH)>, also known as the Bell psi+ state.


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states1.lab <==
@ 0 1
@ 0 0


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states1.mat <==
-1 
1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states10.lab <==
I???????? 0000000000 1111111111
I???????G 0000000001 1111111101 d
I???????G 0000000001 1111111111 d
I????C??G 0000000101 1111110101 d
I????C??G 0000000101 1111111101 d
I????C??G 0000000101 1111111111 d
I??G?C??G 0000010101 1111010101 d
I??G?C??G 0000010101 1111110101 d
I??G?C??G 0000010101 1111111101 d
I??G?C??G 0000010101 1111111111 d
I@?G?C??G 0001010101 1101010101 d
I@?G?C??G 0001010101 1111010101 d
I@?G?C??G 0001010101 1111110101 d
I@?G?C??G 0001010101 1111111101 d
I@?G?C??G 0001010101 1111111111 d
I`?G?C??G 0101010101 0101010101 d
I`?G?C??G 0101010101 1101010101 d
I`?G?C??G 0101010101 1111010101 d
I`?G?C??G 0101010101 1111110101 d
I`?G?C??G 0101010101 1111111101 d
I`?G?C??G 0101010101 1111111111 d
I@?G?C??G 0001010101 0001010101 d
I@?G?C??G 0001010101 0011010101 d
I@?G?C??G 0001010101 0011110101 d
I@?G?C??G 0001010101 0011111101 d
I@?G?C??G 0001010101 0011111111 d
I??G?C??G 0000010101 0000010101 d
I??G?C??G 0000010101 0000110101 d
I??G?C??G 0000010101 0000111101 d
I??G?C??G 0000010101 0000111111 d
I????C??G 0000000101 0000000101 d
I????C??G 0000000101 0000001101 d
I????C??G 0000000101 0000001111 d
I???????G 0000000001 0000000001 d
I???????G 0000000001 0000000011 d
I???????? 0000000000 0000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states10.mat <==
-10 45 -120 210 -252 210 -120 45 -10 1 
-8 26 -40 14 56 -112 104 -55 16 -2 
-8 30 -72 126 -168 168 -120 57 -16 2 
-6 11 4 -41 50 1 -56 56 -24 4 
-6 15 -20 11 18 -59 80 -60 24 -4 
-6 19 -44 79 -110 121 -104 64 -24 4 
-4 0 20 -23 -24 58 -16 -36 32 -8 
-4 4 4 -15 24 -18 -16 44 -32 8 
-4 8 -12 9 8 -30 48 -52 32 -8 
-4 12 -28 49 -72 86 -80 60 -32 8 
-2 -7 16 16 -48 -8 64 -16 -32 16 
-2 -3 8 -4 0 16 -32 0 32 -16 
-2 1 0 -8 16 -8 0 16 -32 16 
-2 5 -8 4 0 -16 32 -32 32 -16 
-2 9 -16 32 -48 56 -64 48 -32 16 
0 -10 0 40 0 -80 0 80 0 -32 
0 -6 0 8 0 16 0 -48 0 32 
0 -2 0 -8 0 16 0 16 0 -32 
0 2 0 -8 0 -16 0 16 0 32 
0 6 0 8 0 -16 0 -48 0 -32 
0 10 0 40 0 80 0 80 0 32 
2 -7 -16 16 48 -8 -64 -16 32 16 
2 -3 -8 -4 0 16 32 0 -32 -16 
2 1 0 -8 -16 -8 0 16 32 16 
2 5 8 4 0 -16 -32 -32 -32 -16 
2 9 16 32 48 56 64 48 32 16 
4 0 -20 -23 24 58 16 -36 -32 -8 
4 4 -4 -15 -24 -18 16 44 32 8 
4 8 12 9 -8 -30 -48 -52 -32 -8 
4 12 28 49 72 86 80 60 32 8 
6 11 -4 -41 -50 1 56 56 24 4 
6 15 20 11 -18 -59 -80 -60 -24 -4 
6 19 44 79 110 121 104 64 24 4 
8 26 40 14 -56 -112 -104 -55 -16 -2 
8 30 72 126 168 168 120 57 16 2 
10 45 120 210 252 210 120 45 10 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states11.lab <==
J?????????? 00000000000 11111111111
J?????????_ 00000000001 11111111101 d
J?????????_ 00000000001 11111111111 d
J?????@???_ 00000000101 11111110101 d
J?????@???_ 00000000101 11111111101 d
J?????@???_ 00000000101 11111111111 d
J???G?@???_ 00000010101 11111010101 d
J???G?@???_ 00000010101 11111110101 d
J???G?@???_ 00000010101 11111111101 d
J???G?@???_ 00000010101 11111111111 d
J?C?G?@???_ 00001010101 11101010101 d
J?C?G?@???_ 00001010101 11111010101 d
J?C?G?@???_ 00001010101 11111110101 d
J?C?G?@???_ 00001010101 11111111101 d
J?C?G?@???_ 00001010101 11111111111 d
JGC?G?@???_ 00101010101 10101010101 d
JGC?G?@???_ 00101010101 11101010101 d
JGC?G?@???_ 00101010101 11111010101 d
JGC?G?@???_ 00101010101 11111110101 d
JGC?G?@???_ 00101010101 11111111101 d
JGC?G?@???_ 00101010101 11111111111 d
JGC?G?@???_ 00101010101 00101010101 d
JGC?G?@???_ 00101010101 01101010101 d
JGC?G?@???_ 00101010101 01111010101 d
JGC?G?@???_ 00101010101 01111110101 d
JGC?G?@???_ 00101010101 01111111101 d
JGC?G?@???_ 00101010101 01111111111 d
J?C?G?@???_ 00001010101 00001010101 d
J?C?G?@???_ 00001010101 00011010101 d
J?C?G?@???_ 00001010101 00011110101 d
J?C?G?@???_ 00001010101 00011111101 d
J?C?G?@???_ 00001010101 00011111111 d
J???G?@???_ 00000010101 00000010101 d
J???G?@???_ 00000010101 00000110101 d
J???G?@???_ 00000010101 00000111101 d
J???G?@???_ 00000010101 00000111111 d
J?????@???_ 00000000101 00000000101 d
J?????@???_ 00000000101 00000001101 d
J?????@???_ 00000000101 00000001111 d
J?????????_ 00000000001 00000000001 d
J?????????_ 00000000001 00000000011 d
J?????????? 00000000000 00000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states11.mat <==
-11 55 -165 330 -462 462 -330 165 -55 11 -1 
-9 34 -66 54 42 -168 216 -159 71 -18 2 
-9 38 -102 198 -294 336 -288 177 -73 18 -2 
-7 17 -7 -45 91 -49 -57 112 -80 28 -4 
-7 21 -35 31 7 -77 139 -140 84 -28 4 
-7 25 -63 123 -189 231 -225 168 -88 28 -4 
-5 4 20 -43 -1 82 -74 -20 68 -40 8 
-5 8 0 -19 39 -42 2 60 -76 40 -8 
-5 12 -20 21 -1 -38 78 -100 84 -40 8 
-5 16 -40 77 -121 158 -166 140 -92 40 -8 
-3 -5 23 0 -64 40 72 -80 -16 48 -16 
-3 -1 11 -12 4 16 -48 32 32 -48 16 
-3 3 -1 -8 24 -24 8 16 -48 48 -16 
-3 7 -13 12 -4 -16 48 -64 64 -48 16 
-3 11 -25 48 -80 104 -120 112 -80 48 -16 
-1 -10 10 40 -40 -80 80 80 -80 -32 32 
-1 -6 6 8 -8 16 -16 -48 48 32 -32 
-1 -2 2 -8 8 16 -16 16 -16 -32 32 
-1 2 -2 -8 8 -16 16 16 -16 32 -32 
-1 6 -6 8 -8 -16 16 -48 48 -32 32 
-1 10 -10 40 -40 80 -80 80 -80 32 -32 
1 -10 -10 40 40 -80 -80 80 80 -32 -32 
1 -6 -6 8 8 16 16 -48 -48 32 32 
1 -2 -2 -8 -8 16 16 16 16 -32 -32 
1 2 2 -8 -8 -16 -16 16 16 32 32 
1 6 6 8 8 -16 -16 -48 -48 -32 -32 
1 10 10 40 40 80 80 80 80 32 32 
3 -5 -23 0 64 40 -72 -80 16 48 16 
3 -1 -11 -12 -4 16 48 32 -32 -48 -16 
3 3 1 -8 -24 -24 -8 16 48 48 16 
3 7 13 12 4 -16 -48 -64 -64 -48 -16 
3 11 25 48 80 104 120 112 80 48 16 
5 4 -20 -43 1 82 74 -20 -68 -40 -8 
5 8 0 -19 -39 -42 -2 60 76 40 8 
5 12 20 21 1 -38 -78 -100 -84 -40 -8 
5 16 40 77 121 158 166 140 92 40 8 
7 17 7 -45 -91 -49 57 112 80 28 4 
7 21 35 31 -7 -77 -139 -140 -84 -28 -4 
7 25 63 123 189 231 225 168 88 28 4 
9 34 66 54 -42 -168 -216 -159 -71 -18 -2 
9 38 102 198 294 336 288 177 73 18 2 
11 55 165 330 462 462 330 165 55 11 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states12.lab <==
K??????????? 000000000000 111111111111
K??????????@ 000000000001 111111111101 d
K??????????@ 000000000001 111111111111 d
K???????G??@ 000000000101 111111110101 d
K???????G??@ 000000000101 111111111101 d
K???????G??@ 000000000101 111111111111 d
K????C??G??@ 000000010101 111111010101 d
K????C??G??@ 000000010101 111111110101 d
K????C??G??@ 000000010101 111111111101 d
K????C??G??@ 000000010101 111111111111 d
K??G?C??G??@ 000001010101 111101010101 d
K??G?C??G??@ 000001010101 111111010101 d
K??G?C??G??@ 000001010101 111111110101 d
K??G?C??G??@ 000001010101 111111111101 d
K??G?C??G??@ 000001010101 111111111111 d
K@?G?C??G??@ 000101010101 110101010101 d
K@?G?C??G??@ 000101010101 111101010101 d
K@?G?C??G??@ 000101010101 111111010101 d
K@?G?C??G??@ 000101010101 111111110101 d
K@?G?C??G??@ 000101010101 111111111101 d
K@?G?C??G??@ 000101010101 111111111111 d
K`?G?C??G??@ 010101010101 010101010101 d
K`?G?C??G??@ 010101010101 110101010101 d
K`?G?C??G??@ 010101010101 111101010101 d
K`?G?C??G??@ 010101010101 111111010101 d
K`?G?C??G??@ 010101010101 111111110101 d
K`?G?C??G??@ 010101010101 111111111101 d
K`?G?C??G??@ 010101010101 111111111111 d
K@?G?C??G??@ 000101010101 000101010101 d
K@?G?C??G??@ 000101010101 001101010101 d
K@?G?C??G??@ 000101010101 001111010101 d
K@?G?C??G??@ 000101010101 001111110101 d
K@?G?C??G??@ 000101010101 001111111101 d
K@?G?C??G??@ 000101010101 001111111111 d
K??G?C??G??@ 000001010101 000001010101 d
K??G?C??G??@ 000001010101 000011010101 d
K??G?C??G??@ 000001010101 000011110101 d
K??G?C??G??@ 000001010101 000011111101 d
K??G?C??G??@ 000001010101 000011111111 d
K????C??G??@ 000000010101 000000010101 d
K????C??G??@ 000000010101 000000110101 d
K????C??G??@ 000000010101 000000111101 d
K????C??G??@ 000000010101 000000111111 d
K???????G??@ 000000000101 000000000101 d
K???????G??@ 000000000101 000000001101 d
K???????G??@ 000000000101 000000001111 d
K??????????@ 000000000001 000000000001 d
K??????????@ 000000000001 000000000011 d
K??????????? 000000000000 000000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states12.mat <==
-12 66 -220 495 -792 924 -792 495 -220 66 -12 1 
-10 43 -100 120 -12 -210 384 -375 230 -89 20 -2 
-10 47 -140 300 -492 630 -624 465 -250 91 -20 2 
-8 24 -24 -38 136 -140 -8 169 -192 108 -32 4 
-8 28 -56 66 -24 -84 216 -279 224 -112 32 -4 
-8 32 -88 186 -312 420 -456 393 -256 116 -32 4 
-6 9 16 -63 42 83 -156 54 88 -108 48 -8 
-6 13 -8 -19 58 -81 44 58 -136 116 -48 8 
-6 17 -32 41 -22 -37 116 -178 184 -124 48 -8 
-6 21 -56 117 -198 279 -324 306 -232 132 -48 8 
-4 -2 28 -23 -64 104 32 -152 64 64 -64 16 
-4 2 12 -23 16 12 -64 80 0 -80 64 -16 
-4 6 -4 -7 32 -48 32 8 -64 96 -64 16 
-4 10 -20 25 -16 -12 64 -112 128 -112 64 -16 
-4 14 -36 73 -128 184 -224 232 -192 128 -64 16 
-2 -9 20 30 -80 -40 160 0 -160 48 64 -32 
-2 -5 12 2 -16 24 -32 -32 96 -16 -64 32 
-2 -1 4 -10 16 8 -32 32 -32 -16 64 -32 
-2 3 -4 -6 16 -24 32 0 -32 48 -64 32 
-2 7 -12 14 -16 -8 32 -64 96 -80 64 -32 
-2 11 -20 50 -80 120 -160 160 -160 112 -64 32 
0 -12 0 60 0 -160 0 240 0 -192 0 64 
0 -8 0 20 0 0 0 -80 0 128 0 -64 
0 -4 0 -4 0 32 0 -16 0 -64 0 64 
0 0 0 -12 0 0 0 48 0 0 0 -64 
0 4 0 -4 0 -32 0 -16 0 64 0 64 
0 8 0 20 0 0 0 -80 0 -128 0 -64 
0 12 0 60 0 160 0 240 0 192 0 64 
2 -9 -20 30 80 -40 -160 0 160 48 -64 -32 
2 -5 -12 2 16 24 32 -32 -96 -16 64 32 
2 -1 -4 -10 -16 8 32 32 32 -16 -64 -32 
2 3 4 -6 -16 -24 -32 0 32 48 64 32 
2 7 12 14 16 -8 -32 -64 -96 -80 -64 -32 
2 11 20 50 80 120 160 160 160 112 64 32 
4 -2 -28 -23 64 104 -32 -152 -64 64 64 16 
4 2 -12 -23 -16 12 64 80 0 -80 -64 -16 
4 6 4 -7 -32 -48 -32 8 64 96 64 16 
4 10 20 25 16 -12 -64 -112 -128 -112 -64 -16 
4 14 36 73 128 184 224 232 192 128 64 16 
6 9 -16 -63 -42 83 156 54 -88 -108 -48 -8 
6 13 8 -19 -58 -81 -44 58 136 116 48 8 
6 17 32 41 22 -37 -116 -178 -184 -124 -48 -8 
6 21 56 117 198 279 324 306 232 132 48 8 
8 24 24 -38 -136 -140 8 169 192 108 32 4 
8 28 56 66 24 -84 -216 -279 -224 -112 -32 -4 
8 32 88 186 312 420 456 393 256 116 32 4 
10 43 100 120 12 -210 -384 -375 -230 -89 -20 -2 
10 47 140 300 492 630 624 465 250 91 20 2 
12 66 220 495 792 924 792 495 220 66 12 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states13.lab <==
L????????????? 0000000000000 1111111111111
L????????????@ 0000000000001 1111111111101 d
L????????????@ 0000000000001 1111111111111 d
L?????????_??@ 0000000000101 1111111110101 d
L?????????_??@ 0000000000101 1111111111101 d
L?????????_??@ 0000000000101 1111111111111 d
L?????@???_??@ 0000000010101 1111111010101 d
L?????@???_??@ 0000000010101 1111111110101 d
L?????@???_??@ 0000000010101 1111111111101 d
L?????@???_??@ 0000000010101 1111111111111 d
L???G?@???_??@ 0000001010101 1111101010101 d
L???G?@???_??@ 0000001010101 1111111010101 d
L???G?@???_??@ 0000001010101 1111111110101 d
L???G?@???_??@ 0000001010101 1111111111101 d
L???G?@???_??@ 0000001010101 1111111111111 d
L?C?G?@???_??@ 0000101010101 1110101010101 d
L?C?G?@???_??@ 0000101010101 1111101010101 d
L?C?G?@???_??@ 0000101010101 1111111010101 d
L?C?G?@???_??@ 0000101010101 1111111110101 d
L?C?G?@???_??@ 0000101010101 1111111111101 d
L?C?G?@???_??@ 0000101010101 1111111111111 d
LGC?G?@???_??@ 0010101010101 1010101010101 d
LGC?G?@???_??@ 0010101010101 1110101010101 d
LGC?G?@???_??@ 0010101010101 1111101010101 d
LGC?G?@???_??@ 0010101010101 1111111010101 d
LGC?G?@???_??@ 0010101010101 1111111110101 d
LGC?G?@???_??@ 0010101010101 1111111111101 d
LGC?G?@???_??@ 0010101010101 1111111111111 d
LGC?G?@???_??@ 0010101010101 0010101010101 d
LGC?G?@???_??@ 0010101010101 0110101010101 d
LGC?G?@???_??@ 0010101010101 0111101010101 d
LGC?G?@???_??@ 0010101010101 0111111010101 d
LGC?G?@???_??@ 0010101010101 0111111110101 d
LGC?G?@???_??@ 0010101010101 0111111111101 d
LGC?G?@???_??@ 0010101010101 0111111111111 d
L?C?G?@???_??@ 0000101010101 0000101010101 d
L?C?G?@???_??@ 0000101010101 0001101010101 d
L?C?G?@???_??@ 0000101010101 0001111010101 d
L?C?G?@???_??@ 0000101010101 0001111110101 d
L?C?G?@???_??@ 0000101010101 0001111111101 d
L?C?G?@???_??@ 0000101010101 0001111111111 d
L???G?@???_??@ 0000001010101 0000001010101 d
L???G?@???_??@ 0000001010101 0000011010101 d
L???G?@???_??@ 0000001010101 0000011110101 d
L???G?@???_??@ 0000001010101 0000011111101 d
L???G?@???_??@ 0000001010101 0000011111111 d
L?????@???_??@ 0000000010101 0000000010101 d
L?????@???_??@ 0000000010101 0000000110101 d
L?????@???_??@ 0000000010101 0000000111101 d
L?????@???_??@ 0000000010101 0000000111111 d
L?????????_??@ 0000000000101 0000000000101 d
L?????????_??@ 0000000000101 0000000001101 d
L?????????_??@ 0000000000101 0000000001111 d
L????????????@ 0000000000001 0000000000001 d
L????????????@ 0000000000001 0000000000011 d
L????????????? 0000000000000 0000000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states13.mat <==
-13 78 -286 715 -1287 1716 -1716 1287 -715 286 -78 13 -1 
-11 53 -143 220 -132 -198 594 -759 605 -319 109 -22 2 
-11 57 -187 440 -792 1122 -1254 1089 -715 341 -111 22 -2 
-9 32 -48 -14 174 -276 132 177 -361 300 -140 36 -4 
-9 36 -84 122 -90 -60 300 -495 503 -336 144 -36 4 
-9 40 -120 274 -498 732 -876 849 -649 372 -148 36 -4 
-7 15 7 -79 105 41 -239 210 34 -196 156 -56 8 
-7 19 -21 -11 77 -139 125 14 -194 252 -164 56 -8 
-7 23 -49 73 -63 -15 153 -294 362 -308 172 -56 8 
-7 27 -77 173 -315 477 -603 630 -538 364 -180 56 -8 
-5 2 30 -51 -41 168 -72 -184 216 0 -128 80 -16 
-5 6 10 -35 39 -4 -76 144 -80 -80 144 -80 16 
-5 10 -10 -3 39 -80 80 -24 -72 160 -160 80 -16 
-5 14 -30 45 -41 4 76 -176 240 -240 176 -80 16 
-5 18 -50 109 -201 312 -408 456 -424 320 -192 80 -16 
-3 -7 29 10 -110 40 200 -160 -160 208 16 -96 32 
-3 -3 17 -10 -18 40 -56 0 128 -112 -48 96 -32 
-3 1 5 -14 26 -8 -40 64 -64 16 80 -96 32 
-3 5 -7 -2 22 -40 56 -32 -32 80 -112 96 -32 
-3 9 -19 26 -30 8 40 -96 160 -176 144 -96 32 
-3 13 -31 70 -130 200 -280 320 -320 272 -176 96 -32 
-1 -12 12 60 -60 -160 160 240 -240 -192 192 64 -64 
-1 -8 8 20 -20 0 0 -80 80 128 -128 -64 64 
-1 -4 4 -4 4 32 -32 -16 16 -64 64 64 -64 
-1 0 0 -12 12 0 0 48 -48 0 0 -64 64 
-1 4 -4 -4 4 -32 32 -16 16 64 -64 64 -64 
-1 8 -8 20 -20 0 0 -80 80 -128 128 -64 64 
-1 12 -12 60 -60 160 -160 240 -240 192 -192 64 -64 
1 -12 -12 60 60 -160 -160 240 240 -192 -192 64 64 
1 -8 -8 20 20 0 0 -80 -80 128 128 -64 -64 
1 -4 -4 -4 -4 32 32 -16 -16 -64 -64 64 64 
1 0 0 -12 -12 0 0 48 48 0 0 -64 -64 
1 4 4 -4 -4 -32 -32 -16 -16 64 64 64 64 
1 8 8 20 20 0 0 -80 -80 -128 -128 -64 -64 
1 12 12 60 60 160 160 240 240 192 192 64 64 
3 -7 -29 10 110 40 -200 -160 160 208 -16 -96 -32 
3 -3 -17 -10 18 40 56 0 -128 -112 48 96 32 
3 1 -5 -14 -26 -8 40 64 64 16 -80 -96 -32 
3 5 7 -2 -22 -40 -56 -32 32 80 112 96 32 
3 9 19 26 30 8 -40 -96 -160 -176 -144 -96 -32 
3 13 31 70 130 200 280 320 320 272 176 96 32 
5 2 -30 -51 41 168 72 -184 -216 0 128 80 16 
5 6 -10 -35 -39 -4 76 144 80 -80 -144 -80 -16 
5 10 10 -3 -39 -80 -80 -24 72 160 160 80 16 
5 14 30 45 41 4 -76 -176 -240 -240 -176 -80 -16 
5 18 50 109 201 312 408 456 424 320 192 80 16 
7 15 -7 -79 -105 41 239 210 -34 -196 -156 -56 -8 
7 19 21 -11 -77 -139 -125 14 194 252 164 56 8 
7 23 49 73 63 -15 -153 -294 -362 -308 -172 -56 -8 
7 27 77 173 315 477 603 630 538 364 180 56 8 
9 32 48 -14 -174 -276 -132 177 361 300 140 36 4 
9 36 84 122 90 -60 -300 -495 -503 -336 -144 -36 -4 
9 40 120 274 498 732 876 849 649 372 148 36 4 
11 53 143 220 132 -198 -594 -759 -605 -319 -109 -22 -2 
11 57 187 440 792 1122 1254 1089 715 341 111 22 2 
13 78 286 715 1287 1716 1716 1287 715 286 78 13 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states14.lab <==
M???????????????? 00000000000000 11111111111111
M???????????????_ 00000000000001 11111111111101 d
M???????????????_ 00000000000001 11111111111111 d
M??????????@????_ 00000000000101 11111111110101 d
M??????????@????_ 00000000000101 11111111111101 d
M??????????@????_ 00000000000101 11111111111111 d
M???????G??@????_ 00000000010101 11111111010101 d
M???????G??@????_ 00000000010101 11111111110101 d
M???????G??@????_ 00000000010101 11111111111101 d
M???????G??@????_ 00000000010101 11111111111111 d
M????C??G??@????_ 00000001010101 11111101010101 d
M????C??G??@????_ 00000001010101 11111111010101 d
M????C??G??@????_ 00000001010101 11111111110101 d
M????C??G??@????_ 00000001010101 11111111111101 d
M????C??G??@????_ 00000001010101 11111111111111 d
M??G?C??G??@????_ 00000101010101 11110101010101 d
M??G?C??G??@????_ 00000101010101 11111101010101 d
M??G?C??G??@????_ 00000101010101 11111111010101 d
M??G?C??G??@????_ 00000101010101 11111111110101 d
M??G?C??G??@????_ 00000101010101 11111111111101 d
M??G?C??G??@????_ 00000101010101 11111111111111 d
M@?G?C??G??@????_ 00010101010101 11010101010101 d
M@?G?C??G??@????_ 00010101010101 11110101010101 d
M@?G?C??G??@????_ 00010101010101 11111101010101 d
M@?G?C??G??@????_ 00010101010101 11111111010101 d
M@?G?C??G??@????_ 00010101010101 11111111110101 d
M@?G?C??G??@????_ 00010101010101 11111111111101 d
M@?G?C??G??@????_ 00010101010101 11111111111111 d
M`?G?C??G??@????_ 01010101010101 01010101010101 d
M`?G?C??G??@????_ 01010101010101 11010101010101 d
M`?G?C??G??@????_ 01010101010101 11110101010101 d
M`?G?C??G??@????_ 01010101010101 11111101010101 d
M`?G?C??G??@????_ 01010101010101 11111111010101 d
M`?G?C??G??@????_ 01010101010101 11111111110101 d
M`?G?C??G??@????_ 01010101010101 11111111111101 d
M`?G?C??G??@????_ 01010101010101 11111111111111 d
M@?G?C??G??@????_ 00010101010101 00010101010101 d
M@?G?C??G??@????_ 00010101010101 00110101010101 d
M@?G?C??G??@????_ 00010101010101 00111101010101 d
M@?G?C??G??@????_ 00010101010101 00111111010101 d
M@?G?C??G??@????_ 00010101010101 00111111110101 d
M@?G?C??G??@????_ 00010101010101 00111111111101 d
M@?G?C??G??@????_ 00010101010101 00111111111111 d
M??G?C??G??@????_ 00000101010101 00000101010101 d
M??G?C??G??@????_ 00000101010101 00001101010101 d
M??G?C??G??@????_ 00000101010101 00001111010101 d
M??G?C??G??@????_ 00000101010101 00001111110101 d
M??G?C??G??@????_ 00000101010101 00001111111101 d
M??G?C??G??@????_ 00000101010101 00001111111111 d
M????C??G??@????_ 00000001010101 00000001010101 d
M????C??G??@????_ 00000001010101 00000011010101 d
M????C??G??@????_ 00000001010101 00000011110101 d
M????C??G??@????_ 00000001010101 00000011111101 d
M????C??G??@????_ 00000001010101 00000011111111 d
M???????G??@????_ 00000000010101 00000000010101 d
M???????G??@????_ 00000000010101 00000000110101 d
M???????G??@????_ 00000000010101 00000000111101 d
M???????G??@????_ 00000000010101 00000000111111 d
M??????????@????_ 00000000000101 00000000000101 d
M??????????@????_ 00000000000101 00000000001101 d
M??????????@????_ 00000000000101 00000000001111 d
M???????????????_ 00000000000001 00000000000001 d
M???????????????_ 00000000000001 00000000000011 d
M???????????????? 00000000000000 00000000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states14.mat <==
-14 91 -364 1001 -2002 3003 -3432 3003 -2002 1001 -364 91 -14 1 
-12 64 -196 363 -352 -66 792 -1353 1364 -924 428 -131 24 -2 
-12 68 -244 627 -1232 1914 -2376 2343 -1804 1056 -452 133 -24 2 
-10 41 -80 34 188 -450 408 45 -538 661 -440 176 -40 4 
-10 45 -120 206 -212 30 360 -795 998 -839 480 -180 40 -4 
-10 49 -160 394 -772 1230 -1608 1725 -1498 1021 -520 184 -40 4 
-8 22 -8 -86 184 -64 -280 449 -176 -230 352 -212 64 -8 
-8 26 -40 10 88 -216 264 -111 -208 446 -416 220 -64 8 
-8 30 -72 122 -136 48 168 -447 656 -670 480 -228 64 -8 
-8 34 -104 250 -488 792 -1080 1233 -1168 902 -544 236 -64 8 
-6 7 28 -81 10 209 -240 -112 400 -216 -128 208 -96 16 
-6 11 4 -45 74 -43 -72 220 -224 0 224 -224 96 -16 
-6 15 -20 7 42 -119 160 -104 -48 232 -320 240 -96 16 
-6 19 -44 75 -86 45 72 -252 416 -480 416 -256 96 -16 
-6 23 -68 159 -310 513 -720 864 -880 744 -512 272 -96 16 
-4 -4 36 -19 -120 150 160 -360 0 368 -192 -112 128 -32 
-4 0 20 -27 -8 58 -96 56 128 -240 64 144 -128 32 
-4 4 4 -19 40 -34 -32 104 -128 80 64 -176 128 -32 
-4 8 -12 5 24 -62 96 -88 0 112 -192 208 -128 32 
-4 12 -28 45 -56 38 32 -136 256 -336 320 -240 128 -32 
-4 16 -44 101 -200 330 -480 600 -640 592 -448 272 -128 32 
-2 -11 24 48 -120 -100 320 80 -480 48 384 -128 -128 64 
-2 -7 16 12 -40 20 0 -80 160 48 -256 64 128 -64 
-2 -3 8 -8 8 28 -64 16 32 -80 128 0 -128 64 
-2 1 0 -12 24 -12 0 48 -96 48 0 -64 128 -64 
-2 5 -8 0 8 -36 64 -48 32 48 -128 128 -128 64 
-2 9 -16 28 -40 20 0 -80 160 -208 256 -192 128 -64 
-2 13 -24 72 -120 220 -320 400 -480 432 -384 256 -128 64 
0 -14 0 84 0 -280 0 560 0 -672 0 448 0 -128 
0 -10 0 36 0 -40 0 -80 0 288 0 -320 0 128 
0 -6 0 4 0 40 0 -80 0 -32 0 192 0 -128 
0 -2 0 -12 0 24 0 48 0 -96 0 -64 0 128 
0 2 0 -12 0 -24 0 48 0 96 0 -64 0 -128 
0 6 0 4 0 -40 0 -80 0 32 0 192 0 128 
0 10 0 36 0 40 0 -80 0 -288 0 -320 0 -128 
0 14 0 84 0 280 0 560 0 672 0 448 0 128 
2 -11 -24 48 120 -100 -320 80 480 48 -384 -128 128 64 
2 -7 -16 12 40 20 0 -80 -160 48 256 64 -128 -64 
2 -3 -8 -8 -8 28 64 16 -32 -80 -128 0 128 64 
2 1 0 -12 -24 -12 0 48 96 48 0 -64 -128 -64 
2 5 8 0 -8 -36 -64 -48 -32 48 128 128 128 64 
2 9 16 28 40 20 0 -80 -160 -208 -256 -192 -128 -64 
2 13 24 72 120 220 320 400 480 432 384 256 128 64 
4 -4 -36 -19 120 150 -160 -360 0 368 192 -112 -128 -32 
4 0 -20 -27 8 58 96 56 -128 -240 -64 144 128 32 
4 4 -4 -19 -40 -34 32 104 128 80 -64 -176 -128 -32 
4 8 12 5 -24 -62 -96 -88 0 112 192 208 128 32 
4 12 28 45 56 38 -32 -136 -256 -336 -320 -240 -128 -32 
4 16 44 101 200 330 480 600 640 592 448 272 128 32 
6 7 -28 -81 -10 209 240 -112 -400 -216 128 208 96 16 
6 11 -4 -45 -74 -43 72 220 224 0 -224 -224 -96 -16 
6 15 20 7 -42 -119 -160 -104 48 232 320 240 96 16 
6 19 44 75 86 45 -72 -252 -416 -480 -416 -256 -96 -16 
6 23 68 159 310 513 720 864 880 744 512 272 96 16 
8 22 8 -86 -184 -64 280 449 176 -230 -352 -212 -64 -8 
8 26 40 10 -88 -216 -264 -111 208 446 416 220 64 8 
8 30 72 122 136 48 -168 -447 -656 -670 -480 -228 -64 -8 
8 34 104 250 488 792 1080 1233 1168 902 544 236 64 8 
10 41 80 34 -188 -450 -408 45 538 661 440 176 40 4 
10 45 120 206 212 30 -360 -795 -998 -839 -480 -180 -40 -4 
10 49 160 394 772 1230 1608 1725 1498 1021 520 184 40 4 
12 64 196 363 352 -66 -792 -1353 -1364 -924 -428 -131 -24 -2 
12 68 244 627 1232 1914 2376 2343 1804 1056 452 133 24 2 
14 91 364 1001 2002 3003 3432 3003 2002 1001 364 91 14 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states15.lab <==
N?????????????????? 000000000000000 111111111111111
N?????????????????G 000000000000001 111111111111101 d
N?????????????????G 000000000000001 111111111111111 d
N????????????@????G 000000000000101 111111111110101 d
N????????????@????G 000000000000101 111111111111101 d
N????????????@????G 000000000000101 111111111111111 d
N?????????_??@????G 000000000010101 111111111010101 d
N?????????_??@????G 000000000010101 111111111110101 d
N?????????_??@????G 000000000010101 111111111111101 d
N?????????_??@????G 000000000010101 111111111111111 d
N?????@???_??@????G 000000001010101 111111101010101 d
N?????@???_??@????G 000000001010101 111111111010101 d
N?????@???_??@????G 000000001010101 111111111110101 d
N?????@???_??@????G 000000001010101 111111111111101 d
N?????@???_??@????G 000000001010101 111111111111111 d
N???G?@???_??@????G 000000101010101 111110101010101 d
N???G?@???_??@????G 000000101010101 111111101010101 d
N???G?@???_??@????G 000000101010101 111111111010101 d
N???G?@???_??@????G 000000101010101 111111111110101 d
N???G?@???_??@????G 000000101010101 111111111111101 d
N???G?@???_??@????G 000000101010101 111111111111111 d
N?C?G?@???_??@????G 000010101010101 111010101010101 d
N?C?G?@???_??@????G 000010101010101 111110101010101 d
N?C?G?@???_??@????G 000010101010101 111111101010101 d
N?C?G?@???_??@????G 000010101010101 111111111010101 d
N?C?G?@???_??@????G 000010101010101 111111111110101 d
N?C?G?@???_??@????G 000010101010101 111111111111101 d
N?C?G?@???_??@????G 000010101010101 111111111111111 d
NGC?G?@???_??@????G 001010101010101 101010101010101 d
NGC?G?@???_??@????G 001010101010101 111010101010101 d
NGC?G?@???_??@????G 001010101010101 111110101010101 d
NGC?G?@???_??@????G 001010101010101 111111101010101 d
NGC?G?@???_??@????G 001010101010101 111111111010101 d
NGC?G?@???_??@????G 001010101010101 111111111110101 d
NGC?G?@???_??@????G 001010101010101 111111111111101 d
NGC?G?@???_??@????G 001010101010101 111111111111111 d
NGC?G?@???_??@????G 001010101010101 001010101010101 d
NGC?G?@???_??@????G 001010101010101 011010101010101 d
NGC?G?@???_??@????G 001010101010101 011110101010101 d
NGC?G?@???_??@????G 001010101010101 011111101010101 d
NGC?G?@???_??@????G 001010101010101 011111111010101 d
NGC?G?@???_??@????G 001010101010101 011111111110101 d
NGC?G?@???_??@????G 001010101010101 011111111111101 d
NGC?G?@???_??@????G 001010101010101 011111111111111 d
N?C?G?@???_??@????G 000010101010101 000010101010101 d
N?C?G?@???_??@????G 000010101010101 000110101010101 d
N?C?G?@???_??@????G 000010101010101 000111101010101 d
N?C?G?@???_??@????G 000010101010101 000111111010101 d
N?C?G?@???_??@????G 000010101010101 000111111110101 d
N?C?G?@???_??@????G 000010101010101 000111111111101 d
N?C?G?@???_??@????G 000010101010101 000111111111111 d
N???G?@???_??@????G 000000101010101 000000101010101 d
N???G?@???_??@????G 000000101010101 000001101010101 d
N???G?@???_??@????G 000000101010101 000001111010101 d
N???G?@???_??@????G 000000101010101 000001111110101 d
N???G?@???_??@????G 000000101010101 000001111111101 d
N???G?@???_??@????G 000000101010101 000001111111111 d
N?????@???_??@????G 000000001010101 000000001010101 d
N?????@???_??@????G 000000001010101 000000011010101 d
N?????@???_??@????G 000000001010101 000000011110101 d
N?????@???_??@????G 000000001010101 000000011111101 d
N?????@???_??@????G 000000001010101 000000011111111 d
N?????????_??@????G 000000000010101 000000000010101 d
N?????????_??@????G 000000000010101 000000000110101 d
N?????????_??@????G 000000000010101 000000000111101 d
N?????????_??@????G 000000000010101 000000000111111 d
N????????????@????G 000000000000101 000000000000101 d
N????????????@????G 000000000000101 000000000001101 d
N????????????@????G 000000000000101 000000000001111 d
N?????????????????G 000000000000001 000000000000001 d
N?????????????????G 000000000000001 000000000000011 d
N?????????????????? 000000000000000 000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states15.mat <==
-15 105 -455 1365 -3003 5005 -6435 6435 -5005 3003 -1365 455 -105 15 -1 
-13 76 -260 559 -715 286 858 -2145 2717 -2288 1352 -559 155 -26 2 
-13 80 -312 871 -1859 3146 -4290 4719 -4147 2860 -1508 585 -157 26 -2 
-11 51 -121 114 154 -638 858 -363 -583 1199 -1101 616 -216 44 -4 
-11 55 -165 326 -418 242 330 -1155 1793 -1837 1319 -660 220 -44 4 
-11 59 -209 554 -1166 2002 -2838 3333 -3223 2519 -1541 704 -224 44 -4 
-9 30 -30 -78 270 -248 -216 729 -625 -54 582 -564 276 -72 8 
-9 34 -66 50 78 -304 480 -375 -97 654 -862 636 -284 72 -8 
-9 38 -102 194 -258 184 120 -615 1103 -1326 1150 -708 292 -72 8 
-9 42 -138 354 -738 1280 -1872 2313 -2401 2070 -1446 780 -300 72 -8 
-7 13 21 -109 91 199 -449 128 512 -616 88 336 -304 112 -16 
-7 17 -7 -49 119 -117 -29 292 -444 224 224 -448 320 -112 16 
-7 21 -35 27 35 -161 279 -264 56 280 -552 560 -336 112 -16 
-7 25 -63 119 -161 131 27 -324 668 -896 896 -672 352 -112 16 
-7 29 -91 227 -469 823 -1233 1584 -1744 1624 -1256 784 -368 112 -16 
-5 0 40 -55 -101 270 10 -520 360 368 -560 80 240 -160 32 
-5 4 20 -47 19 66 -154 152 72 -368 304 80 -272 160 -32 
-5 8 0 -23 59 -74 2 136 -232 208 -16 -240 304 -160 32 
-5 12 -20 17 19 -86 158 -184 88 112 -304 400 -336 160 -32 
-5 16 -40 73 -101 94 -6 -168 392 -592 656 -560 368 -160 32 
-5 20 -60 145 -301 530 -810 1080 -1240 1232 -1040 720 -400 160 -32 
-3 -9 35 24 -168 20 420 -240 -560 528 336 -512 0 192 -64 
-3 -5 23 -4 -52 60 -20 -80 240 -112 -304 320 64 -192 64 
-3 -1 11 -16 16 20 -92 80 16 -112 208 -128 -128 192 -64 
-3 3 -1 -12 36 -36 12 48 -144 144 -48 -64 192 -192 64 
-3 7 -13 8 8 -44 100 -112 80 16 -176 256 -256 192 -64 
-3 11 -25 44 -68 60 -20 -80 240 -368 464 -448 320 -192 64 
-3 15 -37 96 -192 340 -540 720 -880 912 -816 640 -384 192 -64 
-1 -14 14 84 -84 -280 280 560 -560 -672 672 448 -448 -128 128 
-1 -10 10 36 -36 -40 40 -80 80 288 -288 -320 320 128 -128 
-1 -6 6 4 -4 40 -40 -80 80 -32 32 192 -192 -128 128 
-1 -2 2 -12 12 24 -24 48 -48 -96 96 -64 64 128 -128 
-1 2 -2 -12 12 -24 24 48 -48 96 -96 -64 64 -128 128 
-1 6 -6 4 -4 -40 40 -80 80 32 -32 192 -192 128 -128 
-1 10 -10 36 -36 40 -40 -80 80 -288 288 -320 320 -128 128 
-1 14 -14 84 -84 280 -280 560 -560 672 -672 448 -448 128 -128 
1 -14 -14 84 84 -280 -280 560 560 -672 -672 448 448 -128 -128 
1 -10 -10 36 36 -40 -40 -80 -80 288 288 -320 -320 128 128 
1 -6 -6 4 4 40 40 -80 -80 -32 -32 192 192 -128 -128 
1 -2 -2 -12 -12 24 24 48 48 -96 -96 -64 -64 128 128 
1 2 2 -12 -12 -24 -24 48 48 96 96 -64 -64 -128 -128 
1 6 6 4 4 -40 -40 -80 -80 32 32 192 192 128 128 
1 10 10 36 36 40 40 -80 -80 -288 -288 -320 -320 -128 -128 
1 14 14 84 84 280 280 560 560 672 672 448 448 128 128 
3 -9 -35 24 168 20 -420 -240 560 528 -336 -512 0 192 64 
3 -5 -23 -4 52 60 20 -80 -240 -112 304 320 -64 -192 -64 
3 -1 -11 -16 -16 20 92 80 -16 -112 -208 -128 128 192 64 
3 3 1 -12 -36 -36 -12 48 144 144 48 -64 -192 -192 -64 
3 7 13 8 -8 -44 -100 -112 -80 16 176 256 256 192 64 
3 11 25 44 68 60 20 -80 -240 -368 -464 -448 -320 -192 -64 
3 15 37 96 192 340 540 720 880 912 816 640 384 192 64 
5 0 -40 -55 101 270 -10 -520 -360 368 560 80 -240 -160 -32 
5 4 -20 -47 -19 66 154 152 -72 -368 -304 80 272 160 32 
5 8 0 -23 -59 -74 -2 136 232 208 16 -240 -304 -160 -32 
5 12 20 17 -19 -86 -158 -184 -88 112 304 400 336 160 32 
5 16 40 73 101 94 6 -168 -392 -592 -656 -560 -368 -160 -32 
5 20 60 145 301 530 810 1080 1240 1232 1040 720 400 160 32 
7 13 -21 -109 -91 199 449 128 -512 -616 -88 336 304 112 16 
7 17 7 -49 -119 -117 29 292 444 224 -224 -448 -320 -112 -16 
7 21 35 27 -35 -161 -279 -264 -56 280 552 560 336 112 16 
7 25 63 119 161 131 -27 -324 -668 -896 -896 -672 -352 -112 -16 
7 29 91 227 469 823 1233 1584 1744 1624 1256 784 368 112 16 
9 30 30 -78 -270 -248 216 729 625 -54 -582 -564 -276 -72 -8 
9 34 66 50 -78 -304 -480 -375 97 654 862 636 284 72 8 
9 38 102 194 258 184 -120 -615 -1103 -1326 -1150 -708 -292 -72 -8 
9 42 138 354 738 1280 1872 2313 2401 2070 1446 780 300 72 8 
11 51 121 114 -154 -638 -858 -363 583 1199 1101 616 216 44 4 
11 55 165 326 418 242 -330 -1155 -1793 -1837 -1319 -660 -220 -44 -4 
11 59 209 554 1166 2002 2838 3333 3223 2519 1541 704 224 44 4 
13 76 260 559 715 286 -858 -2145 -2717 -2288 -1352 -559 -155 -26 -2 
13 80 312 871 1859 3146 4290 4719 4147 2860 1508 585 157 26 2 
15 105 455 1365 3003 5005 6435 6435 5005 3003 1365 455 105 15 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states16.lab <==
O???????????????????? 0000000000000000 1111111111111111
O???????????????????@ 0000000000000001 1111111111111101 d
O???????????????????@ 0000000000000001 1111111111111111 d
O???????????????_???@ 0000000000000101 1111111111110101 d
O???????????????_???@ 0000000000000101 1111111111111101 d
O???????????????_???@ 0000000000000101 1111111111111111 d
O??????????@????_???@ 0000000000010101 1111111111010101 d
O??????????@????_???@ 0000000000010101 1111111111110101 d
O??????????@????_???@ 0000000000010101 1111111111111101 d
O??????????@????_???@ 0000000000010101 1111111111111111 d
O???????G??@????_???@ 0000000001010101 1111111101010101 d
O???????G??@????_???@ 0000000001010101 1111111111010101 d
O???????G??@????_???@ 0000000001010101 1111111111110101 d
O???????G??@????_???@ 0000000001010101 1111111111111101 d
O???????G??@????_???@ 0000000001010101 1111111111111111 d
O????C??G??@????_???@ 0000000101010101 1111110101010101 d
O????C??G??@????_???@ 0000000101010101 1111111101010101 d
O????C??G??@????_???@ 0000000101010101 1111111111010101 d
O????C??G??@????_???@ 0000000101010101 1111111111110101 d
O????C??G??@????_???@ 0000000101010101 1111111111111101 d
O????C??G??@????_???@ 0000000101010101 1111111111111111 d
O??G?C??G??@????_???@ 0000010101010101 1111010101010101 d
O??G?C??G??@????_???@ 0000010101010101 1111110101010101 d
O??G?C??G??@????_???@ 0000010101010101 1111111101010101 d
O??G?C??G??@????_???@ 0000010101010101 1111111111010101 d
O??G?C??G??@????_???@ 0000010101010101 1111111111110101 d
O??G?C??G??@????_???@ 0000010101010101 1111111111111101 d
O??G?C??G??@????_???@ 0000010101010101 1111111111111111 d
O@?G?C??G??@????_???@ 0001010101010101 1101010101010101 d
O@?G?C??G??@????_???@ 0001010101010101 1111010101010101 d
O@?G?C??G??@????_???@ 0001010101010101 1111110101010101 d
O@?G?C??G??@????_???@ 0001010101010101 1111111101010101 d
O@?G?C??G??@????_???@ 0001010101010101 1111111111010101 d
O@?G?C??G??@????_???@ 0001010101010101 1111111111110101 d
O@?G?C??G??@????_???@ 0001010101010101 1111111111111101 d
O@?G?C??G??@????_???@ 0001010101010101 1111111111111111 d
O`?G?C??G??@????_???@ 0101010101010101 0101010101010101 d
O`?G?C??G??@????_???@ 0101010101010101 1101010101010101 d
O`?G?C??G??@????_???@ 0101010101010101 1111010101010101 d
O`?G?C??G??@????_???@ 0101010101010101 1111110101010101 d
O`?G?C??G??@????_???@ 0101010101010101 1111111101010101 d
O`?G?C??G??@????_???@ 0101010101010101 1111111111010101 d
O`?G?C??G??@????_???@ 0101010101010101 1111111111110101 d
O`?G?C??G??@????_???@ 0101010101010101 1111111111111101 d
O`?G?C??G??@????_???@ 0101010101010101 1111111111111111 d
O@?G?C??G??@????_???@ 0001010101010101 0001010101010101 d
O@?G?C??G??@????_???@ 0001010101010101 0011010101010101 d
O@?G?C??G??@????_???@ 0001010101010101 0011110101010101 d
O@?G?C??G??@????_???@ 0001010101010101 0011111101010101 d
O@?G?C??G??@????_???@ 0001010101010101 0011111111010101 d
O@?G?C??G??@????_???@ 0001010101010101 0011111111110101 d
O@?G?C??G??@????_???@ 0001010101010101 0011111111111101 d
O@?G?C??G??@????_???@ 0001010101010101 0011111111111111 d
O??G?C??G??@????_???@ 0000010101010101 0000010101010101 d
O??G?C??G??@????_???@ 0000010101010101 0000110101010101 d
O??G?C??G??@????_???@ 0000010101010101 0000111101010101 d
O??G?C??G??@????_???@ 0000010101010101 0000111111010101 d
O??G?C??G??@????_???@ 0000010101010101 0000111111110101 d
O??G?C??G??@????_???@ 0000010101010101 0000111111111101 d
O??G?C??G??@????_???@ 0000010101010101 0000111111111111 d
O????C??G??@????_???@ 0000000101010101 0000000101010101 d
O????C??G??@????_???@ 0000000101010101 0000001101010101 d
O????C??G??@????_???@ 0000000101010101 0000001111010101 d
O????C??G??@????_???@ 0000000101010101 0000001111110101 d
O????C??G??@????_???@ 0000000101010101 0000001111111101 d
O????C??G??@????_???@ 0000000101010101 0000001111111111 d
O???????G??@????_???@ 0000000001010101 0000000001010101 d
O???????G??@????_???@ 0000000001010101 0000000011010101 d
O???????G??@????_???@ 0000000001010101 0000000011110101 d
O???????G??@????_???@ 0000000001010101 0000000011111101 d
O???????G??@????_???@ 0000000001010101 0000000011111111 d
O??????????@????_???@ 0000000000010101 0000000000010101 d
O??????????@????_???@ 0000000000010101 0000000000110101 d
O??????????@????_???@ 0000000000010101 0000000000111101 d
O??????????@????_???@ 0000000000010101 0000000000111111 d
O???????????????_???@ 0000000000000101 0000000000000101 d
O???????????????_???@ 0000000000000101 0000000000001101 d
O???????????????_???@ 0000000000000101 0000000000001111 d
O???????????????????@ 0000000000000001 0000000000000001 d
O???????????????????@ 0000000000000001 0000000000000011 d
O???????????????????? 0000000000000000 0000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states16.mat <==
-16 120 -560 1820 -4368 8008 -11440 12870 -11440 8008 -4368 1820 -560 120 -16 1 
-14 89 -336 819 -1274 1001 572 -3003 4862 -5005 3640 -1911 714 -181 28 -2 
-14 93 -392 1183 -2730 5005 -7436 9009 -8866 7007 -4368 2093 -742 183 -28 2 
-12 62 -172 235 40 -792 1496 -1221 -220 1782 -2300 1717 -832 260 -48 4 
-12 66 -220 491 -744 660 88 -1485 2948 -3630 3156 -1979 880 -264 48 -4 
-12 70 -268 763 -1720 3168 -4840 6171 -6556 5742 -4060 2245 -928 268 -48 4 
-10 39 -60 -48 348 -518 32 945 -1354 571 636 -1146 840 -348 80 -8 
-10 43 -100 116 28 -382 784 -855 278 751 -1516 1498 -920 356 -80 8 
-10 47 -140 296 -452 442 -64 -735 1718 -2429 2476 -1858 1000 -364 80 -8 
-10 51 -180 492 -1092 2018 -3152 4185 -4714 4471 -3516 2226 -1080 372 -80 8 
-8 20 8 -130 200 108 -648 577 384 -1128 704 248 -640 416 -128 16 
-8 24 -24 -42 168 -236 88 321 -736 668 0 -672 768 -432 128 -16 
-8 28 -56 62 8 -196 440 -543 320 224 -832 1112 -896 448 -128 16 
-8 32 -88 182 -280 292 -104 -351 992 -1564 1792 -1568 1024 -464 128 -16 
-8 36 -120 318 -696 1292 -2056 2817 -3328 3368 -2880 2040 -1152 480 -128 16 
-6 5 40 -95 -46 371 -260 -530 880 8 -928 640 160 -400 192 -32 
-6 9 16 -67 66 47 -220 306 -80 -440 672 -224 -352 432 -192 32 
-6 13 -8 -23 82 -133 76 134 -368 440 -224 -224 544 -464 192 -32 
-6 17 -32 37 2 -105 244 -342 272 24 -416 704 -736 496 -192 32 
-6 21 -56 113 -174 195 -100 -162 560 -984 1248 -1216 928 -528 192 -32 
-6 25 -80 205 -446 831 -1340 1890 -2320 2472 -2272 1760 -1120 560 -192 32 
-4 -6 44 -11 -192 188 400 -660 -320 1088 -192 -848 512 192 -256 64 
-4 -2 28 -27 -48 112 -80 -60 320 -352 -192 624 -256 -256 256 -64 
-4 2 12 -27 32 4 -112 172 -64 -128 320 -336 0 320 -256 64 
-4 6 -4 -11 48 -72 48 36 -192 288 -192 -16 256 -384 256 -64 
-4 10 -20 21 0 -52 144 -212 192 -64 -192 432 -512 448 -256 64 
-4 14 -36 69 -112 128 -80 -60 320 -608 832 -912 768 -512 256 -64 
-4 18 -52 133 -288 532 -880 1260 -1600 1792 -1728 1456 -1024 576 -256 64 
-2 -13 28 70 -168 -196 560 280 -1120 -112 1344 -224 -896 320 256 -128 
-2 -9 20 26 -72 -4 80 -120 160 208 -576 -32 640 -192 -256 128 
-2 -5 12 -2 -8 44 -80 -40 160 -112 64 160 -384 64 256 -128 
-2 -1 4 -14 24 12 -48 72 -96 -48 192 -160 128 64 -256 128 
-2 3 -4 -10 24 -36 48 24 -96 144 -192 32 128 -192 256 -128 
-2 7 -12 10 -8 -36 80 -120 160 -48 -64 224 -384 320 -256 128 
-2 11 -20 46 -72 76 -80 -40 160 -368 576 -608 640 -448 256 -128 
-2 15 -28 98 -168 364 -560 840 -1120 1232 -1344 1120 -896 576 -256 128 
0 -16 0 112 0 -448 0 1120 0 -1792 0 1792 0 -1024 0 256 
0 -12 0 56 0 -112 0 0 0 448 0 -896 0 768 0 -256 
0 -8 0 16 0 32 0 -160 0 128 0 256 0 -512 0 256 
0 -4 0 -8 0 48 0 0 0 -192 0 128 0 256 0 -256 
0 0 0 -16 0 0 0 96 0 0 0 -256 0 0 0 256 
0 4 0 -8 0 -48 0 0 0 192 0 128 0 -256 0 -256 
0 8 0 16 0 -32 0 -160 0 -128 0 256 0 512 0 256 
0 12 0 56 0 112 0 0 0 -448 0 -896 0 -768 0 -256 
0 16 0 112 0 448 0 1120 0 1792 0 1792 0 1024 0 256 
2 -13 -28 70 168 -196 -560 280 1120 -112 -1344 -224 896 320 -256 -128 
2 -9 -20 26 72 -4 -80 -120 -160 208 576 -32 -640 -192 256 128 
2 -5 -12 -2 8 44 80 -40 -160 -112 -64 160 384 64 -256 -128 
2 -1 -4 -14 -24 12 48 72 96 -48 -192 -160 -128 64 256 128 
2 3 4 -10 -24 -36 -48 24 96 144 192 32 -128 -192 -256 -128 
2 7 12 10 8 -36 -80 -120 -160 -48 64 224 384 320 256 128 
2 11 20 46 72 76 80 -40 -160 -368 -576 -608 -640 -448 -256 -128 
2 15 28 98 168 364 560 840 1120 1232 1344 1120 896 576 256 128 
4 -6 -44 -11 192 188 -400 -660 320 1088 192 -848 -512 192 256 64 
4 -2 -28 -27 48 112 80 -60 -320 -352 192 624 256 -256 -256 -64 
4 2 -12 -27 -32 4 112 172 64 -128 -320 -336 0 320 256 64 
4 6 4 -11 -48 -72 -48 36 192 288 192 -16 -256 -384 -256 -64 
4 10 20 21 0 -52 -144 -212 -192 -64 192 432 512 448 256 64 
4 14 36 69 112 128 80 -60 -320 -608 -832 -912 -768 -512 -256 -64 
4 18 52 133 288 532 880 1260 1600 1792 1728 1456 1024 576 256 64 
6 5 -40 -95 46 371 260 -530 -880 8 928 640 -160 -400 -192 -32 
6 9 -16 -67 -66 47 220 306 80 -440 -672 -224 352 432 192 32 
6 13 8 -23 -82 -133 -76 134 368 440 224 -224 -544 -464 -192 -32 
6 17 32 37 -2 -105 -244 -342 -272 24 416 704 736 496 192 32 
6 21 56 113 174 195 100 -162 -560 -984 -1248 -1216 -928 -528 -192 -32 
6 25 80 205 446 831 1340 1890 2320 2472 2272 1760 1120 560 192 32 
8 20 -8 -130 -200 108 648 577 -384 -1128 -704 248 640 416 128 16 
8 24 24 -42 -168 -236 -88 321 736 668 0 -672 -768 -432 -128 -16 
8 28 56 62 -8 -196 -440 -543 -320 224 832 1112 896 448 128 16 
8 32 88 182 280 292 104 -351 -992 -1564 -1792 -1568 -1024 -464 -128 -16 
8 36 120 318 696 1292 2056 2817 3328 3368 2880 2040 1152 480 128 16 
10 39 60 -48 -348 -518 -32 945 1354 571 -636 -1146 -840 -348 -80 -8 
10 43 100 116 -28 -382 -784 -855 -278 751 1516 1498 920 356 80 8 
10 47 140 296 452 442 64 -735 -1718 -2429 -2476 -1858 -1000 -364 -80 -8 
10 51 180 492 1092 2018 3152 4185 4714 4471 3516 2226 1080 372 80 8 
12 62 172 235 -40 -792 -1496 -1221 220 1782 2300 1717 832 260 48 4 
12 66 220 491 744 660 -88 -1485 -2948 -3630 -3156 -1979 -880 -264 -48 -4 
12 70 268 763 1720 3168 4840 6171 6556 5742 4060 2245 928 268 48 4 
14 89 336 819 1274 1001 -572 -3003 -4862 -5005 -3640 -1911 -714 -181 -28 -2 
14 93 392 1183 2730 5005 7436 9009 8866 7007 4368 2093 742 183 28 2 
16 120 560 1820 4368 8008 11440 12870 11440 8008 4368 1820 560 120 16 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states17.lab <==
P??????????????????????? 00000000000000000 11111111111111111
P??????????????????????C 00000000000000001 11111111111111101 d
P??????????????????????C 00000000000000001 11111111111111111 d
P?????????????????G????C 00000000000000101 11111111111110101 d
P?????????????????G????C 00000000000000101 11111111111111101 d
P?????????????????G????C 00000000000000101 11111111111111111 d
P????????????@????G????C 00000000000010101 11111111111010101 d
P????????????@????G????C 00000000000010101 11111111111110101 d
P????????????@????G????C 00000000000010101 11111111111111101 d
P????????????@????G????C 00000000000010101 11111111111111111 d
P?????????_??@????G????C 00000000001010101 11111111101010101 d
P?????????_??@????G????C 00000000001010101 11111111111010101 d
P?????????_??@????G????C 00000000001010101 11111111111110101 d
P?????????_??@????G????C 00000000001010101 11111111111111101 d
P?????????_??@????G????C 00000000001010101 11111111111111111 d
P?????@???_??@????G????C 00000000101010101 11111110101010101 d
P?????@???_??@????G????C 00000000101010101 11111111101010101 d
P?????@???_??@????G????C 00000000101010101 11111111111010101 d
P?????@???_??@????G????C 00000000101010101 11111111111110101 d
P?????@???_??@????G????C 00000000101010101 11111111111111101 d
P?????@???_??@????G????C 00000000101010101 11111111111111111 d
P???G?@???_??@????G????C 00000010101010101 11111010101010101 d
P???G?@???_??@????G????C 00000010101010101 11111110101010101 d
P???G?@???_??@????G????C 00000010101010101 11111111101010101 d
P???G?@???_??@????G????C 00000010101010101 11111111111010101 d
P???G?@???_??@????G????C 00000010101010101 11111111111110101 d
P???G?@???_??@????G????C 00000010101010101 11111111111111101 d
P???G?@???_??@????G????C 00000010101010101 11111111111111111 d
P?C?G?@???_??@????G????C 00001010101010101 11101010101010101 d
P?C?G?@???_??@????G????C 00001010101010101 11111010101010101 d
P?C?G?@???_??@????G????C 00001010101010101 11111110101010101 d
P?C?G?@???_??@????G????C 00001010101010101 11111111101010101 d
P?C?G?@???_??@????G????C 00001010101010101 11111111111010101 d
P?C?G?@???_??@????G????C 00001010101010101 11111111111110101 d
P?C?G?@???_??@????G????C 00001010101010101 11111111111111101 d
P?C?G?@???_??@????G????C 00001010101010101 11111111111111111 d
PGC?G?@???_??@????G????C 00101010101010101 10101010101010101 d
PGC?G?@???_??@????G????C 00101010101010101 11101010101010101 d
PGC?G?@???_??@????G????C 00101010101010101 11111010101010101 d
PGC?G?@???_??@????G????C 00101010101010101 11111110101010101 d
PGC?G?@???_??@????G????C 00101010101010101 11111111101010101 d
PGC?G?@???_??@????G????C 00101010101010101 11111111111010101 d
PGC?G?@???_??@????G????C 00101010101010101 11111111111110101 d
PGC?G?@???_??@????G????C 00101010101010101 11111111111111101 d
PGC?G?@???_??@????G????C 00101010101010101 11111111111111111 d
PGC?G?@???_??@????G????C 00101010101010101 00101010101010101 d
PGC?G?@???_??@????G????C 00101010101010101 01101010101010101 d
PGC?G?@???_??@????G????C 00101010101010101 01111010101010101 d
PGC?G?@???_??@????G????C 00101010101010101 01111110101010101 d
PGC?G?@???_??@????G????C 00101010101010101 01111111101010101 d
PGC?G?@???_??@????G????C 00101010101010101 01111111111010101 d
PGC?G?@???_??@????G????C 00101010101010101 01111111111110101 d
PGC?G?@???_??@????G????C 00101010101010101 01111111111111101 d
PGC?G?@???_??@????G????C 00101010101010101 01111111111111111 d
P?C?G?@???_??@????G????C 00001010101010101 00001010101010101 d
P?C?G?@???_??@????G????C 00001010101010101 00011010101010101 d
P?C?G?@???_??@????G????C 00001010101010101 00011110101010101 d
P?C?G?@???_??@????G????C 00001010101010101 00011111101010101 d
P?C?G?@???_??@????G????C 00001010101010101 00011111111010101 d
P?C?G?@???_??@????G????C 00001010101010101 00011111111110101 d
P?C?G?@???_??@????G????C 00001010101010101 00011111111111101 d
P?C?G?@???_??@????G????C 00001010101010101 00011111111111111 d
P???G?@???_??@????G????C 00000010101010101 00000010101010101 d
P???G?@???_??@????G????C 00000010101010101 00000110101010101 d
P???G?@???_??@????G????C 00000010101010101 00000111101010101 d
P???G?@???_??@????G????C 00000010101010101 00000111111010101 d
P???G?@???_??@????G????C 00000010101010101 00000111111110101 d
P???G?@???_??@????G????C 00000010101010101 00000111111111101 d
P???G?@???_??@????G????C 00000010101010101 00000111111111111 d
P?????@???_??@????G????C 00000000101010101 00000000101010101 d
P?????@???_??@????G????C 00000000101010101 00000001101010101 d
P?????@???_??@????G????C 00000000101010101 00000001111010101 d
P?????@???_??@????G????C 00000000101010101 00000001111110101 d
P?????@???_??@????G????C 00000000101010101 00000001111111101 d
P?????@???_??@????G????C 00000000101010101 00000001111111111 d
P?????????_??@????G????C 00000000001010101 00000000001010101 d
P?????????_??@????G????C 00000000001010101 00000000011010101 d
P?????????_??@????G????C 00000000001010101 00000000011110101 d
P?????????_??@????G????C 00000000001010101 00000000011111101 d
P?????????_??@????G????C 00000000001010101 00000000011111111 d
P????????????@????G????C 00000000000010101 00000000000010101 d
P????????????@????G????C 00000000000010101 00000000000110101 d
P????????????@????G????C 00000000000010101 00000000000111101 d
P????????????@????G????C 00000000000010101 00000000000111111 d
P?????????????????G????C 00000000000000101 00000000000000101 d
P?????????????????G????C 00000000000000101 00000000000001101 d
P?????????????????G????C 00000000000000101 00000000000001111 d
P??????????????????????C 00000000000000001 00000000000000001 d
P??????????????????????C 00000000000000001 00000000000000011 d
P??????????????????????? 00000000000000000 00000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states17.mat <==
-17 136 -680 2380 -6188 12376 -19448 24310 -24310 19448 -12376 6188 -2380 680 -136 17 -1 
-15 103 -425 1155 -2093 2275 -429 -3575 7865 -9867 8645 -5551 2625 -895 209 -30 2 
-15 107 -485 1575 -3913 7735 -12441 16445 -17875 15873 -11375 6461 -2835 925 -211 30 -2 
-13 74 -234 407 -195 -832 2288 -2717 1001 2002 -4082 4017 -2549 1092 -308 52 -4 
-13 78 -286 711 -1235 1404 -572 -1573 4433 -6578 6786 -5135 2859 -1144 312 -52 4 
-13 82 -338 1031 -2483 4888 -8008 11011 -12727 12298 -9802 6305 -3173 1196 -316 52 -4 
-11 49 -99 12 396 -866 550 913 -2299 1925 65 -1782 1986 -1188 428 -88 8 
-11 53 -143 216 -88 -410 1166 -1639 1133 473 -2267 3014 -2418 1276 -436 88 -8 
-11 57 -187 436 -748 894 -506 -671 2453 -4147 4905 -4334 2858 -1364 444 -88 8 
-11 61 -231 672 -1584 3110 -5170 7337 -8899 9185 -7987 5742 -3306 1452 -452 88 -8 
-9 28 -12 -138 330 -92 -756 1225 -193 -1512 1832 -456 -888 1056 -544 144 -16 
-9 32 -48 -18 210 -404 324 233 -1057 1404 -668 -672 1440 -1200 560 -144 16 
-9 36 -84 118 -54 -204 636 -983 863 -96 -1056 1944 -2008 1344 -576 144 -16 
-9 40 -120 270 -462 572 -396 -247 1343 -2556 3356 -3360 2592 -1488 592 -144 16 
-9 44 -156 438 -1014 1988 -3348 4873 -6145 6696 -6248 4920 -3192 1632 -608 144 -16 
-7 11 35 -135 49 417 -631 -270 1410 -872 -936 1568 -480 -560 592 -224 32 
-7 15 7 -83 133 -19 -267 526 -386 -360 1112 -896 -128 784 -624 224 -32 
-7 19 -21 -15 105 -215 209 58 -502 808 -664 0 768 -1008 656 -224 32 
-7 23 -49 69 -35 -107 349 -586 614 -248 -440 1120 -1440 1232 -688 224 -32 
-7 27 -77 169 -287 369 -295 -62 722 -1544 2232 -2464 2144 -1456 720 -224 32 
-7 31 -105 285 -651 1277 -2171 3230 -4210 4792 -4744 4032 -2880 1680 -752 224 -32 
-5 -2 50 -55 -181 380 212 -1060 340 1408 -1280 -656 1360 -320 -448 320 -64 
-5 2 30 -55 -21 160 -192 20 380 -672 160 816 -880 0 512 -320 64 
-5 6 10 -39 59 -28 -116 284 -236 -64 448 -656 336 320 -576 320 -64 
-5 10 -10 -7 59 -120 120 -12 -228 480 -480 176 272 -640 640 -320 64 
-5 14 -30 41 -21 -52 196 -356 404 -256 -128 624 -944 960 -704 320 -64 
-5 18 -50 105 -181 240 -208 20 380 -928 1440 -1744 1680 -1280 768 -320 64 
-5 22 -70 185 -421 820 -1412 2140 -2860 3392 -3520 3184 -2480 1600 -832 320 -64 
-3 -11 41 42 -238 -28 756 -280 -1400 1008 1456 -1568 -672 1216 -64 -384 128 
-3 -7 29 6 -98 68 84 -200 280 48 -784 544 672 -832 -64 384 -128 
-3 -3 17 -14 -6 52 -124 40 200 -272 176 96 -544 448 192 -384 128 
-3 1 5 -18 38 -12 -60 120 -168 48 240 -352 288 -64 -320 384 -128 
-3 5 -7 -6 34 -60 84 -24 -120 240 -336 224 96 -320 448 -384 128 
-3 9 -19 22 -18 -28 116 -200 280 -208 -16 288 -608 704 -576 384 -128 
-3 13 -31 66 -118 148 -156 40 200 -528 944 -1184 1248 -1088 704 -384 128 
-3 17 -43 126 -266 532 -924 1400 -1960 2352 -2576 2464 -2016 1472 -832 384 -128 
-1 -16 16 112 -112 -448 448 1120 -1120 -1792 1792 1792 -1792 -1024 1024 256 -256 
-1 -12 12 56 -56 -112 112 0 0 448 -448 -896 896 768 -768 -256 256 
-1 -8 8 16 -16 32 -32 -160 160 128 -128 256 -256 -512 512 256 -256 
-1 -4 4 -8 8 48 -48 0 0 -192 192 128 -128 256 -256 -256 256 
-1 0 0 -16 16 0 0 96 -96 0 0 -256 256 0 0 256 -256 
-1 4 -4 -8 8 -48 48 0 0 192 -192 128 -128 -256 256 -256 256 
-1 8 -8 16 -16 -32 32 -160 160 -128 128 256 -256 512 -512 256 -256 
-1 12 -12 56 -56 112 -112 0 0 -448 448 -896 896 -768 768 -256 256 
-1 16 -16 112 -112 448 -448 1120 -1120 1792 -1792 1792 -1792 1024 -1024 256 -256 
1 -16 -16 112 112 -448 -448 1120 1120 -1792 -1792 1792 1792 -1024 -1024 256 256 
1 -12 -12 56 56 -112 -112 0 0 448 448 -896 -896 768 768 -256 -256 
1 -8 -8 16 16 32 32 -160 -160 128 128 256 256 -512 -512 256 256 
1 -4 -4 -8 -8 48 48 0 0 -192 -192 128 128 256 256 -256 -256 
1 0 0 -16 -16 0 0 96 96 0 0 -256 -256 0 0 256 256 
1 4 4 -8 -8 -48 -48 0 0 192 192 128 128 -256 -256 -256 -256 
1 8 8 16 16 -32 -32 -160 -160 -128 -128 256 256 512 512 256 256 
1 12 12 56 56 112 112 0 0 -448 -448 -896 -896 -768 -768 -256 -256 
1 16 16 112 112 448 448 1120 1120 1792 1792 1792 1792 1024 1024 256 256 
3 -11 -41 42 238 -28 -756 -280 1400 1008 -1456 -1568 672 1216 64 -384 -128 
3 -7 -29 6 98 68 -84 -200 -280 48 784 544 -672 -832 64 384 128 
3 -3 -17 -14 6 52 124 40 -200 -272 -176 96 544 448 -192 -384 -128 
3 1 -5 -18 -38 -12 60 120 168 48 -240 -352 -288 -64 320 384 128 
3 5 7 -6 -34 -60 -84 -24 120 240 336 224 -96 -320 -448 -384 -128 
3 9 19 22 18 -28 -116 -200 -280 -208 16 288 608 704 576 384 128 
3 13 31 66 118 148 156 40 -200 -528 -944 -1184 -1248 -1088 -704 -384 -128 
3 17 43 126 266 532 924 1400 1960 2352 2576 2464 2016 1472 832 384 128 
5 -2 -50 -55 181 380 -212 -1060 -340 1408 1280 -656 -1360 -320 448 320 64 
5 2 -30 -55 21 160 192 20 -380 -672 -160 816 880 0 -512 -320 -64 
5 6 -10 -39 -59 -28 116 284 236 -64 -448 -656 -336 320 576 320 64 
5 10 10 -7 -59 -120 -120 -12 228 480 480 176 -272 -640 -640 -320 -64 
5 14 30 41 21 -52 -196 -356 -404 -256 128 624 944 960 704 320 64 
5 18 50 105 181 240 208 20 -380 -928 -1440 -1744 -1680 -1280 -768 -320 -64 
5 22 70 185 421 820 1412 2140 2860 3392 3520 3184 2480 1600 832 320 64 
7 11 -35 -135 -49 417 631 -270 -1410 -872 936 1568 480 -560 -592 -224 -32 
7 15 -7 -83 -133 -19 267 526 386 -360 -1112 -896 128 784 624 224 32 
7 19 21 -15 -105 -215 -209 58 502 808 664 0 -768 -1008 -656 -224 -32 
7 23 49 69 35 -107 -349 -586 -614 -248 440 1120 1440 1232 688 224 32 
7 27 77 169 287 369 295 -62 -722 -1544 -2232 -2464 -2144 -1456 -720 -224 -32 
7 31 105 285 651 1277 2171 3230 4210 4792 4744 4032 2880 1680 752 224 32 
9 28 12 -138 -330 -92 756 1225 193 -1512 -1832 -456 888 1056 544 144 16 
9 32 48 -18 -210 -404 -324 233 1057 1404 668 -672 -1440 -1200 -560 -144 -16 
9 36 84 118 54 -204 -636 -983 -863 -96 1056 1944 2008 1344 576 144 16 
9 40 120 270 462 572 396 -247 -1343 -2556 -3356 -3360 -2592 -1488 -592 -144 -16 
9 44 156 438 1014 1988 3348 4873 6145 6696 6248 4920 3192 1632 608 144 16 
11 49 99 12 -396 -866 -550 913 2299 1925 -65 -1782 -1986 -1188 -428 -88 -8 
11 53 143 216 88 -410 -1166 -1639 -1133 473 2267 3014 2418 1276 436 88 8 
11 57 187 436 748 894 506 -671 -2453 -4147 -4905 -4334 -2858 -1364 -444 -88 -8 
11 61 231 672 1584 3110 5170 7337 8899 9185 7987 5742 3306 1452 452 88 8 
13 74 234 407 195 -832 -2288 -2717 -1001 2002 4082 4017 2549 1092 308 52 4 
13 78 286 711 1235 1404 572 -1573 -4433 -6578 -6786 -5135 -2859 -1144 -312 -52 -4 
13 82 338 1031 2483 4888 8008 11011 12727 12298 9802 6305 3173 1196 316 52 4 
15 103 425 1155 2093 2275 429 -3575 -7865 -9867 -8645 -5551 -2625 -895 -209 -30 -2 
15 107 485 1575 3913 7735 12441 16445 17875 15873 11375 6461 2835 925 211 30 2 
17 136 680 2380 6188 12376 19448 24310 24310 19448 12376 6188 2380 680 136 17 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states18.lab <==
Q?????????????????????????? 000000000000000000 111111111111111111
Q?????????????????????????G 000000000000000001 111111111111111101 d
Q?????????????????????????G 000000000000000001 111111111111111111 d
Q???????????????????@?????G 000000000000000101 111111111111110101 d
Q???????????????????@?????G 000000000000000101 111111111111111101 d
Q???????????????????@?????G 000000000000000101 111111111111111111 d
Q???????????????_???@?????G 000000000000010101 111111111111010101 d
Q???????????????_???@?????G 000000000000010101 111111111111110101 d
Q???????????????_???@?????G 000000000000010101 111111111111111101 d
Q???????????????_???@?????G 000000000000010101 111111111111111111 d
Q??????????@????_???@?????G 000000000001010101 111111111101010101 d
Q??????????@????_???@?????G 000000000001010101 111111111111010101 d
Q??????????@????_???@?????G 000000000001010101 111111111111110101 d
Q??????????@????_???@?????G 000000000001010101 111111111111111101 d
Q??????????@????_???@?????G 000000000001010101 111111111111111111 d
Q???????G??@????_???@?????G 000000000101010101 111111110101010101 d
Q???????G??@????_???@?????G 000000000101010101 111111111101010101 d
Q???????G??@????_???@?????G 000000000101010101 111111111111010101 d
Q???????G??@????_???@?????G 000000000101010101 111111111111110101 d
Q???????G??@????_???@?????G 000000000101010101 111111111111111101 d
Q???????G??@????_???@?????G 000000000101010101 111111111111111111 d
Q????C??G??@????_???@?????G 000000010101010101 111111010101010101 d
Q????C??G??@????_???@?????G 000000010101010101 111111110101010101 d
Q????C??G??@????_???@?????G 000000010101010101 111111111101010101 d
Q????C??G??@????_???@?????G 000000010101010101 111111111111010101 d
Q????C??G??@????_???@?????G 000000010101010101 111111111111110101 d
Q????C??G??@????_???@?????G 000000010101010101 111111111111111101 d
Q????C??G??@????_???@?????G 000000010101010101 111111111111111111 d
Q??G?C??G??@????_???@?????G 000001010101010101 111101010101010101 d
Q??G?C??G??@????_???@?????G 000001010101010101 111111010101010101 d
Q??G?C??G??@????_???@?????G 000001010101010101 111111110101010101 d
Q??G?C??G??@????_???@?????G 000001010101010101 111111111101010101 d
Q??G?C??G??@????_???@?????G 000001010101010101 111111111111010101 d
Q??G?C??G??@????_???@?????G 000001010101010101 111111111111110101 d
Q??G?C??G??@????_???@?????G 000001010101010101 111111111111111101 d
Q??G?C??G??@????_???@?????G 000001010101010101 111111111111111111 d
Q@?G?C??G??@????_???@?????G 000101010101010101 110101010101010101 d
Q@?G?C??G??@????_???@?????G 000101010101010101 111101010101010101 d
Q@?G?C??G??@????_???@?????G 000101010101010101 111111010101010101 d
Q@?G?C??G??@????_???@?????G 000101010101010101 111111110101010101 d
Q@?G?C??G??@????_???@?????G 000101010101010101 111111111101010101 d
Q@?G?C??G??@????_???@?????G 000101010101010101 111111111111010101 d
Q@?G?C??G??@????_???@?????G 000101010101010101 111111111111110101 d
Q@?G?C??G??@????_???@?????G 000101010101010101 111111111111111101 d
Q@?G?C??G??@????_???@?????G 000101010101010101 111111111111111111 d
Q`?G?C??G??@????_???@?????G 010101010101010101 010101010101010101 d
Q`?G?C??G??@????_???@?????G 010101010101010101 110101010101010101 d
Q`?G?C??G??@????_???@?????G 010101010101010101 111101010101010101 d
Q`?G?C??G??@????_???@?????G 010101010101010101 111111010101010101 d
Q`?G?C??G??@????_???@?????G 010101010101010101 111111110101010101 d
Q`?G?C??G??@????_???@?????G 010101010101010101 111111111101010101 d
Q`?G?C??G??@????_???@?????G 010101010101010101 111111111111010101 d
Q`?G?C??G??@????_???@?????G 010101010101010101 111111111111110101 d
Q`?G?C??G??@????_???@?????G 010101010101010101 111111111111111101 d
Q`?G?C??G??@????_???@?????G 010101010101010101 111111111111111111 d
Q@?G?C??G??@????_???@?????G 000101010101010101 000101010101010101 d
Q@?G?C??G??@????_???@?????G 000101010101010101 001101010101010101 d
Q@?G?C??G??@????_???@?????G 000101010101010101 001111010101010101 d
Q@?G?C??G??@????_???@?????G 000101010101010101 001111110101010101 d
Q@?G?C??G??@????_???@?????G 000101010101010101 001111111101010101 d
Q@?G?C??G??@????_???@?????G 000101010101010101 001111111111010101 d
Q@?G?C??G??@????_???@?????G 000101010101010101 001111111111110101 d
Q@?G?C??G??@????_???@?????G 000101010101010101 001111111111111101 d
Q@?G?C??G??@????_???@?????G 000101010101010101 001111111111111111 d
Q??G?C??G??@????_???@?????G 000001010101010101 000001010101010101 d
Q??G?C??G??@????_???@?????G 000001010101010101 000011010101010101 d
Q??G?C??G??@????_???@?????G 000001010101010101 000011110101010101 d
Q??G?C??G??@????_???@?????G 000001010101010101 000011111101010101 d
Q??G?C??G??@????_???@?????G 000001010101010101 000011111111010101 d
Q??G?C??G??@????_???@?????G 000001010101010101 000011111111110101 d
Q??G?C??G??@????_???@?????G 000001010101010101 000011111111111101 d
Q??G?C??G??@????_???@?????G 000001010101010101 000011111111111111 d
Q????C??G??@????_???@?????G 000000010101010101 000000010101010101 d
Q????C??G??@????_???@?????G 000000010101010101 000000110101010101 d
Q????C??G??@????_???@?????G 000000010101010101 000000111101010101 d
Q????C??G??@????_???@?????G 000000010101010101 000000111111010101 d
Q????C??G??@????_???@?????G 000000010101010101 000000111111110101 d
Q????C??G??@????_???@?????G 000000010101010101 000000111111111101 d
Q????C??G??@????_???@?????G 000000010101010101 000000111111111111 d
Q???????G??@????_???@?????G 000000000101010101 000000000101010101 d
Q???????G??@????_???@?????G 000000000101010101 000000001101010101 d
Q???????G??@????_???@?????G 000000000101010101 000000001111010101 d
Q???????G??@????_???@?????G 000000000101010101 000000001111110101 d
Q???????G??@????_???@?????G 000000000101010101 000000001111111101 d
Q???????G??@????_???@?????G 000000000101010101 000000001111111111 d
Q??????????@????_???@?????G 000000000001010101 000000000001010101 d
Q??????????@????_???@?????G 000000000001010101 000000000011010101 d
Q??????????@????_???@?????G 000000000001010101 000000000011110101 d
Q??????????@????_???@?????G 000000000001010101 000000000011111101 d
Q??????????@????_???@?????G 000000000001010101 000000000011111111 d
Q???????????????_???@?????G 000000000000010101 000000000000010101 d
Q???????????????_???@?????G 000000000000010101 000000000000110101 d
Q???????????????_???@?????G 000000000000010101 000000000000111101 d
Q???????????????_???@?????G 000000000000010101 000000000000111111 d
Q???????????????????@?????G 000000000000000101 000000000000000101 d
Q???????????????????@?????G 000000000000000101 000000000000001101 d
Q???????????????????@?????G 000000000000000101 000000000000001111 d
Q?????????????????????????G 000000000000000001 000000000000000001 d
Q?????????????????????????G 000000000000000001 000000000000000011 d
Q?????????????????????????? 000000000000000000 000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states18.mat <==
-18 153 -816 3060 -8568 18564 -31824 43758 -48620 43758 -31824 18564 -8568 3060 -816 153 -18 1 
-16 118 -528 1580 -3248 4368 -2704 -3146 11440 -17732 18512 -14196 8176 -3520 1104 -239 32 -2 
-16 122 -592 2060 -5488 11648 -20176 28886 -34320 33748 -27248 17836 -9296 3760 -1136 241 -32 2 
-14 87 -308 641 -602 -637 3120 -5005 3718 1001 -6084 8099 -6566 3641 -1400 360 -56 4 
-14 91 -364 997 -1946 2639 -1976 -1001 6006 -11011 13364 -11921 7994 -4003 1456 -364 56 -4 
-14 95 -420 1369 -3514 7371 -12896 19019 -23738 25025 -22100 16107 -9478 4369 -1512 368 -56 4 
-12 60 -148 111 384 -1262 1416 363 -3212 4224 -1860 -1847 3768 -3174 1616 -516 96 -8 
-12 64 -196 359 -304 -322 1576 -2805 2772 -660 -2740 5281 -5432 3694 -1712 524 -96 8 
-12 68 -244 623 -1184 1642 -1400 -165 3124 -6600 9052 -9239 7192 -4222 1808 -532 96 -8 
-12 72 -292 903 -2256 4694 -8280 12507 -16236 18084 -17172 13729 -9048 4758 -1904 540 -96 8 
-10 37 -40 -126 468 -422 -664 1981 -1418 -1319 3344 -2288 -432 1944 -1600 688 -160 16 
-10 41 -80 30 228 -614 728 -91 -1290 2461 -2072 -4 2112 -2640 1760 -704 160 -16 
-10 45 -120 202 -172 -150 840 -1619 1846 -959 -960 3000 -3952 3352 -1920 720 -160 16 
-10 49 -160 390 -732 1034 -968 149 1590 -3899 5912 -6716 5952 -4080 2080 -736 160 -16 
-10 53 -200 594 -1452 3002 -5336 8221 -11018 12841 -12944 11168 -8112 4824 -2240 752 -160 16 
-8 18 24 -170 184 368 -1048 361 1680 -2282 -64 2504 -2048 -80 1152 -816 256 -32 
-8 22 -8 -90 216 -152 -248 793 -912 26 1472 -2008 768 912 -1408 848 -256 32 
-8 26 -40 6 120 -320 424 -151 -560 1310 -1472 664 768 -1776 1664 -880 256 -32 
-8 30 -72 118 -104 -72 456 -935 1200 -862 -192 1560 -2560 2672 -1920 912 -256 32 
-8 34 -104 246 -456 656 -664 233 784 -2266 3776 -4696 4608 -3600 2176 -944 256 -32 
-8 38 -136 390 -936 1928 -3448 5401 -7440 9002 -9536 8776 -6912 4560 -2432 976 -256 32 
-6 3 52 -105 -126 561 -168 -1272 1400 1068 -2688 624 2016 -1680 -128 768 -384 64 
-6 7 28 -85 34 181 -352 212 360 -1052 832 656 -1696 880 512 -832 384 -64 
-6 11 4 -49 98 -87 -88 400 -520 172 512 -1104 992 -16 -896 896 -384 64 
-6 15 -20 3 66 -179 240 -132 -216 708 -960 656 96 -912 1280 -960 384 -64 
-6 19 -44 71 -62 -31 248 -552 760 -660 128 752 -1568 1904 -1664 1024 -384 64 
-6 23 -68 155 -286 421 -448 228 360 -1308 2368 -3184 3424 -2960 2048 -1088 384 -64 
-6 27 -92 255 -606 1241 -2232 3552 -5000 6252 -6912 6704 -5664 4080 -2432 1152 -384 64 
-4 -8 52 1 -280 210 784 -1036 -1120 2408 448 -3024 896 1888 -1280 -320 512 -128 
-4 -4 36 -23 -104 166 16 -284 480 -232 -832 1328 128 -1504 768 448 -512 128 
-4 0 20 -31 8 58 -176 164 160 -472 448 -80 -640 992 -256 -576 512 -128 
-4 4 4 -23 56 -50 -48 180 -288 216 192 -592 640 -352 -256 704 -512 128 
-4 8 -12 1 40 -94 144 -108 -96 360 -576 560 -128 -416 768 -832 512 -128 
-4 12 -28 41 -40 -10 144 -316 480 -488 192 304 -896 1312 -1280 960 -512 128 
-4 16 -44 97 -184 266 -304 196 160 -728 1472 -2128 2432 -2336 1792 -1088 512 -128 
-4 20 -60 169 -392 798 -1456 2324 -3360 4312 -4928 5040 -4480 3488 -2304 1216 -512 128 
-2 -15 32 96 -224 -336 896 672 -2240 -672 3584 0 -3584 768 2048 -768 -512 256 
-2 -11 24 44 -112 -56 224 -112 0 448 -896 -448 1792 -128 -1536 512 512 -256 
-2 -7 16 8 -32 48 -64 -128 320 -32 -256 384 -512 -256 1024 -256 -512 256 
-2 -3 8 -12 16 40 -96 48 0 -192 384 -64 -256 384 -512 0 512 -256 
-2 1 0 -16 32 -16 0 96 -192 96 0 -256 512 -256 0 256 -512 256 
-2 5 -8 -4 16 -56 96 -48 0 192 -384 320 -256 -128 512 -512 512 -256 
-2 9 -16 24 -32 -16 64 -192 320 -288 256 128 -512 768 -1024 768 -512 256 
-2 13 -24 68 -112 168 -224 112 0 -448 896 -1344 1792 -1664 1536 -1024 512 -256 
-2 17 -32 128 -224 560 -896 1568 -2240 2912 -3584 3584 -3584 2816 -2048 1280 -512 256 
0 -18 0 144 0 -672 0 2016 0 -4032 0 5376 0 -4608 0 2304 0 -512 
0 -14 0 80 0 -224 0 224 0 448 0 -1792 0 2560 0 -1792 0 512 
0 -10 0 32 0 0 0 -224 0 448 0 0 0 -1024 0 1280 0 -512 
0 -6 0 0 0 64 0 -96 0 -192 0 512 0 0 0 -768 0 512 
0 -2 0 -16 0 32 0 96 0 -192 0 -256 0 512 0 256 0 -512 
0 2 0 -16 0 -32 0 96 0 192 0 -256 0 -512 0 256 0 512 
0 6 0 0 0 -64 0 -96 0 192 0 512 0 0 0 -768 0 -512 
0 10 0 32 0 0 0 -224 0 -448 0 0 0 1024 0 1280 0 512 
0 14 0 80 0 224 0 224 0 -448 0 -1792 0 -2560 0 -1792 0 -512 
0 18 0 144 0 672 0 2016 0 4032 0 5376 0 4608 0 2304 0 512 
2 -15 -32 96 224 -336 -896 672 2240 -672 -3584 0 3584 768 -2048 -768 512 256 
2 -11 -24 44 112 -56 -224 -112 0 448 896 -448 -1792 -128 1536 512 -512 -256 
2 -7 -16 8 32 48 64 -128 -320 -32 256 384 512 -256 -1024 -256 512 256 
2 -3 -8 -12 -16 40 96 48 0 -192 -384 -64 256 384 512 0 -512 -256 
2 1 0 -16 -32 -16 0 96 192 96 0 -256 -512 -256 0 256 512 256 
2 5 8 -4 -16 -56 -96 -48 0 192 384 320 256 -128 -512 -512 -512 -256 
2 9 16 24 32 -16 -64 -192 -320 -288 -256 128 512 768 1024 768 512 256 
2 13 24 68 112 168 224 112 0 -448 -896 -1344 -1792 -1664 -1536 -1024 -512 -256 
2 17 32 128 224 560 896 1568 2240 2912 3584 3584 3584 2816 2048 1280 512 256 
4 -8 -52 1 280 210 -784 -1036 1120 2408 -448 -3024 -896 1888 1280 -320 -512 -128 
4 -4 -36 -23 104 166 -16 -284 -480 -232 832 1328 -128 -1504 -768 448 512 128 
4 0 -20 -31 -8 58 176 164 -160 -472 -448 -80 640 992 256 -576 -512 -128 
4 4 -4 -23 -56 -50 48 180 288 216 -192 -592 -640 -352 256 704 512 128 
4 8 12 1 -40 -94 -144 -108 96 360 576 560 128 -416 -768 -832 -512 -128 
4 12 28 41 40 -10 -144 -316 -480 -488 -192 304 896 1312 1280 960 512 128 
4 16 44 97 184 266 304 196 -160 -728 -1472 -2128 -2432 -2336 -1792 -1088 -512 -128 
4 20 60 169 392 798 1456 2324 3360 4312 4928 5040 4480 3488 2304 1216 512 128 
6 3 -52 -105 126 561 168 -1272 -1400 1068 2688 624 -2016 -1680 128 768 384 64 
6 7 -28 -85 -34 181 352 212 -360 -1052 -832 656 1696 880 -512 -832 -384 -64 
6 11 -4 -49 -98 -87 88 400 520 172 -512 -1104 -992 -16 896 896 384 64 
6 15 20 3 -66 -179 -240 -132 216 708 960 656 -96 -912 -1280 -960 -384 -64 
6 19 44 71 62 -31 -248 -552 -760 -660 -128 752 1568 1904 1664 1024 384 64 
6 23 68 155 286 421 448 228 -360 -1308 -2368 -3184 -3424 -2960 -2048 -1088 -384 -64 
6 27 92 255 606 1241 2232 3552 5000 6252 6912 6704 5664 4080 2432 1152 384 64 
8 18 -24 -170 -184 368 1048 361 -1680 -2282 64 2504 2048 -80 -1152 -816 -256 -32 
8 22 8 -90 -216 -152 248 793 912 26 -1472 -2008 -768 912 1408 848 256 32 
8 26 40 6 -120 -320 -424 -151 560 1310 1472 664 -768 -1776 -1664 -880 -256 -32 
8 30 72 118 104 -72 -456 -935 -1200 -862 192 1560 2560 2672 1920 912 256 32 
8 34 104 246 456 656 664 233 -784 -2266 -3776 -4696 -4608 -3600 -2176 -944 -256 -32 
8 38 136 390 936 1928 3448 5401 7440 9002 9536 8776 6912 4560 2432 976 256 32 
10 37 40 -126 -468 -422 664 1981 1418 -1319 -3344 -2288 432 1944 1600 688 160 16 
10 41 80 30 -228 -614 -728 -91 1290 2461 2072 -4 -2112 -2640 -1760 -704 -160 -16 
10 45 120 202 172 -150 -840 -1619 -1846 -959 960 3000 3952 3352 1920 720 160 16 
10 49 160 390 732 1034 968 149 -1590 -3899 -5912 -6716 -5952 -4080 -2080 -736 -160 -16 
10 53 200 594 1452 3002 5336 8221 11018 12841 12944 11168 8112 4824 2240 752 160 16 
12 60 148 111 -384 -1262 -1416 363 3212 4224 1860 -1847 -3768 -3174 -1616 -516 -96 -8 
12 64 196 359 304 -322 -1576 -2805 -2772 -660 2740 5281 5432 3694 1712 524 96 8 
12 68 244 623 1184 1642 1400 -165 -3124 -6600 -9052 -9239 -7192 -4222 -1808 -532 -96 -8 
12 72 292 903 2256 4694 8280 12507 16236 18084 17172 13729 9048 4758 1904 540 96 8 
14 87 308 641 602 -637 -3120 -5005 -3718 1001 6084 8099 6566 3641 1400 360 56 4 
14 91 364 997 1946 2639 1976 -1001 -6006 -11011 -13364 -11921 -7994 -4003 -1456 -364 -56 -4 
14 95 420 1369 3514 7371 12896 19019 23738 25025 22100 16107 9478 4369 1512 368 56 4 
16 118 528 1580 3248 4368 2704 -3146 -11440 -17732 -18512 -14196 -8176 -3520 -1104 -239 -32 -2 
16 122 592 2060 5488 11648 20176 28886 34320 33748 27248 17836 9296 3760 1136 241 32 2 
18 153 816 3060 8568 18564 31824 43758 48620 43758 31824 18564 8568 3060 816 153 18 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states19.lab <==
R????????????????????????????? 0000000000000000000 1111111111111111111
R????????????????????????????G 0000000000000000001 1111111111111111101 d
R????????????????????????????G 0000000000000000001 1111111111111111111 d
R??????????????????????C?????G 0000000000000000101 1111111111111110101 d
R??????????????????????C?????G 0000000000000000101 1111111111111111101 d
R??????????????????????C?????G 0000000000000000101 1111111111111111111 d
R?????????????????G????C?????G 0000000000000010101 1111111111111010101 d
R?????????????????G????C?????G 0000000000000010101 1111111111111110101 d
R?????????????????G????C?????G 0000000000000010101 1111111111111111101 d
R?????????????????G????C?????G 0000000000000010101 1111111111111111111 d
R????????????@????G????C?????G 0000000000001010101 1111111111101010101 d
R????????????@????G????C?????G 0000000000001010101 1111111111111010101 d
R????????????@????G????C?????G 0000000000001010101 1111111111111110101 d
R????????????@????G????C?????G 0000000000001010101 1111111111111111101 d
R????????????@????G????C?????G 0000000000001010101 1111111111111111111 d
R?????????_??@????G????C?????G 0000000000101010101 1111111110101010101 d
R?????????_??@????G????C?????G 0000000000101010101 1111111111101010101 d
R?????????_??@????G????C?????G 0000000000101010101 1111111111111010101 d
R?????????_??@????G????C?????G 0000000000101010101 1111111111111110101 d
R?????????_??@????G????C?????G 0000000000101010101 1111111111111111101 d
R?????????_??@????G????C?????G 0000000000101010101 1111111111111111111 d
R?????@???_??@????G????C?????G 0000000010101010101 1111111010101010101 d
R?????@???_??@????G????C?????G 0000000010101010101 1111111110101010101 d
R?????@???_??@????G????C?????G 0000000010101010101 1111111111101010101 d
R?????@???_??@????G????C?????G 0000000010101010101 1111111111111010101 d
R?????@???_??@????G????C?????G 0000000010101010101 1111111111111110101 d
R?????@???_??@????G????C?????G 0000000010101010101 1111111111111111101 d
R?????@???_??@????G????C?????G 0000000010101010101 1111111111111111111 d
R???G?@???_??@????G????C?????G 0000001010101010101 1111101010101010101 d
R???G?@???_??@????G????C?????G 0000001010101010101 1111111010101010101 d
R???G?@???_??@????G????C?????G 0000001010101010101 1111111110101010101 d
R???G?@???_??@????G????C?????G 0000001010101010101 1111111111101010101 d
R???G?@???_??@????G????C?????G 0000001010101010101 1111111111111010101 d
R???G?@???_??@????G????C?????G 0000001010101010101 1111111111111110101 d
R???G?@???_??@????G????C?????G 0000001010101010101 1111111111111111101 d
R???G?@???_??@????G????C?????G 0000001010101010101 1111111111111111111 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 1110101010101010101 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 1111101010101010101 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 1111111010101010101 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 1111111110101010101 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 1111111111101010101 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 1111111111111010101 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 1111111111111110101 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 1111111111111111101 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 1111111111111111111 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 1010101010101010101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 1110101010101010101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 1111101010101010101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 1111111010101010101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 1111111110101010101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 1111111111101010101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 1111111111111010101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 1111111111111110101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 1111111111111111101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 1111111111111111111 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 0010101010101010101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 0110101010101010101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 0111101010101010101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 0111111010101010101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 0111111110101010101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 0111111111101010101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 0111111111111010101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 0111111111111110101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 0111111111111111101 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 0111111111111111111 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 0000101010101010101 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 0001101010101010101 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 0001111010101010101 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 0001111110101010101 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 0001111111101010101 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 0001111111111010101 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 0001111111111110101 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 0001111111111111101 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 0001111111111111111 d
R???G?@???_??@????G????C?????G 0000001010101010101 0000001010101010101 d
R???G?@???_??@????G????C?????G 0000001010101010101 0000011010101010101 d
R???G?@???_??@????G????C?????G 0000001010101010101 0000011110101010101 d
R???G?@???_??@????G????C?????G 0000001010101010101 0000011111101010101 d
R???G?@???_??@????G????C?????G 0000001010101010101 0000011111111010101 d
R???G?@???_??@????G????C?????G 0000001010101010101 0000011111111110101 d
R???G?@???_??@????G????C?????G 0000001010101010101 0000011111111111101 d
R???G?@???_??@????G????C?????G 0000001010101010101 0000011111111111111 d
R?????@???_??@????G????C?????G 0000000010101010101 0000000010101010101 d
R?????@???_??@????G????C?????G 0000000010101010101 0000000110101010101 d
R?????@???_??@????G????C?????G 0000000010101010101 0000000111101010101 d
R?????@???_??@????G????C?????G 0000000010101010101 0000000111111010101 d
R?????@???_??@????G????C?????G 0000000010101010101 0000000111111110101 d
R?????@???_??@????G????C?????G 0000000010101010101 0000000111111111101 d
R?????@???_??@????G????C?????G 0000000010101010101 0000000111111111111 d
R?????????_??@????G????C?????G 0000000000101010101 0000000000101010101 d
R?????????_??@????G????C?????G 0000000000101010101 0000000001101010101 d
R?????????_??@????G????C?????G 0000000000101010101 0000000001111010101 d
R?????????_??@????G????C?????G 0000000000101010101 0000000001111110101 d
R?????????_??@????G????C?????G 0000000000101010101 0000000001111111101 d
R?????????_??@????G????C?????G 0000000000101010101 0000000001111111111 d
R????????????@????G????C?????G 0000000000001010101 0000000000001010101 d
R????????????@????G????C?????G 0000000000001010101 0000000000011010101 d
R????????????@????G????C?????G 0000000000001010101 0000000000011110101 d
R????????????@????G????C?????G 0000000000001010101 0000000000011111101 d
R????????????@????G????C?????G 0000000000001010101 0000000000011111111 d
R?????????????????G????C?????G 0000000000000010101 0000000000000010101 d
R?????????????????G????C?????G 0000000000000010101 0000000000000110101 d
R?????????????????G????C?????G 0000000000000010101 0000000000000111101 d
R?????????????????G????C?????G 0000000000000010101 0000000000000111111 d
R??????????????????????C?????G 0000000000000000101 0000000000000000101 d
R??????????????????????C?????G 0000000000000000101 0000000000000001101 d
R??????????????????????C?????G 0000000000000000101 0000000000000001111 d
R????????????????????????????G 0000000000000000001 0000000000000000001 d
R????????????????????????????G 0000000000000000001 0000000000000000011 d
R????????????????????????????? 0000000000000000000 0000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states19.mat <==
-19 171 -969 3876 -11628 27132 -50388 75582 -92378 92378 -75582 50388 -27132 11628 -3876 969 -171 19 -1 
-17 134 -646 2108 -4828 7616 -7072 -442 14586 -29172 36244 -32708 22372 -11696 4624 -1343 271 -34 2 
-17 138 -714 2652 -7548 17136 -31824 49062 -63206 68068 -60996 45084 -27132 13056 -4896 1377 -273 34 -2 
-15 101 -395 949 -1243 -35 3757 -8125 8723 -2717 -7085 14183 -14665 10207 -5041 1760 -416 60 -4 
-15 105 -455 1361 -2943 4585 -4615 975 7007 -17017 24375 -25285 19915 -11997 5459 -1820 420 -60 4 
-15 109 -515 1789 -4883 10885 -20267 31915 -42757 48763 -47125 38207 -25585 13847 -5881 1880 -424 60 -4 
-13 72 -208 259 273 -1646 2678 -1053 -3575 7436 -6084 13 5615 -6942 4790 -2132 612 -104 8 
-13 76 -260 555 -663 -18 1898 -4381 5577 -3432 -2080 8021 -10713 9126 -5406 2236 -620 104 -8 
-13 80 -312 867 -1807 2826 -3042 1235 3289 -9724 15652 -18291 16431 -11414 6030 -2340 628 -104 8 
-13 84 -364 1195 -3159 6950 -12974 20787 -28743 34320 -35256 30901 -22777 13806 -6662 2444 -636 104 -8 
-11 47 -77 -86 594 -890 -242 2645 -3399 99 4663 -5632 1856 2376 -3544 2288 -848 176 -16 
-11 51 -121 110 198 -842 1342 -819 -1199 3751 -4533 2068 2116 -4752 4400 -2464 864 -176 16 
-11 55 -165 322 -374 22 990 -2459 3465 -2805 -1 3960 -6952 7304 -5272 2640 -880 176 -16 
-11 59 -209 550 -1122 1766 -2002 1117 1441 -5489 9811 -12628 12668 -10032 6160 -2816 896 -176 16 
-11 63 -253 794 -2046 4454 -8338 13557 -19239 23859 -25785 24112 -19280 12936 -7064 2992 -912 176 -16 
-9 26 6 -194 354 184 -1416 1409 1319 -3962 2218 2568 -4552 1968 1232 -1968 1072 -288 32 
-9 30 -30 -82 306 -368 -96 1041 -1705 938 1446 -3480 2776 144 -2320 2256 -1104 288 -32 
-9 34 -66 46 114 -440 744 -575 -409 1870 -2782 2136 104 -2544 3440 -2544 1136 -288 32 
-9 38 -102 190 -222 32 528 -1391 2135 -2062 670 1752 -4120 5232 -4592 2832 -1168 288 -32 
-9 42 -138 350 -702 1112 -1320 897 551 -3050 6042 -8472 9304 -8208 5776 -3120 1200 -288 32 
-9 46 -174 526 -1326 2864 -5376 8849 -12841 16442 -18538 18312 -15688 11472 -6992 3408 -1232 288 -32 
-7 9 49 -157 -21 687 -729 -1104 2672 -332 -3756 3312 1392 -3696 1552 896 -1152 448 -64 
-7 13 21 -113 119 147 -533 564 148 -1412 1884 -176 -2352 2576 -368 -1344 1216 -448 64 
-7 17 -7 -53 147 -185 -1 488 -920 692 340 -1616 2096 -1008 -880 1792 -1280 448 -64 
-7 21 -35 23 63 -245 419 -372 -84 924 -1668 1616 -560 -1008 2192 -2240 1344 -448 64 
-7 25 -63 115 -133 31 279 -800 1312 -1420 788 624 -2320 3472 -3568 2688 -1408 448 -64 
-7 29 -91 223 -441 707 -869 676 132 -1668 3676 -5552 6608 -6384 5008 -3136 1472 -448 64 
-7 33 -119 347 -861 1847 -3473 5784 -8552 11252 -13164 13616 -12368 9744 -6512 3584 -1536 448 -64 
-5 -4 60 -51 -281 490 574 -1820 -84 3528 -1960 -3472 3920 992 -3168 960 832 -640 128 
-5 0 40 -59 -81 270 -150 -300 764 -712 -600 2160 -1200 -1632 2272 -320 -960 640 -128 
-5 4 20 -51 39 50 -234 340 -4 -632 920 -528 -560 1632 -1248 -320 1088 -640 128 
-5 8 0 -27 79 -106 2 228 -468 504 -24 -784 1232 -992 96 960 -1216 640 -128 
-5 12 -20 13 39 -134 238 -252 12 456 -936 1136 -688 -288 1184 -1600 1344 -640 128 
-5 16 -40 69 -81 30 154 -460 796 -968 680 112 -1200 2208 -2592 2240 -1472 640 -128 
-5 20 -60 141 -281 450 -570 500 -36 -888 2200 -3600 4560 -4768 4128 -2880 1600 -640 128 
-5 24 -80 229 -561 1190 -2254 3780 -5684 7672 -9240 9968 -9520 7968 -5792 3520 -1728 640 -128 
-3 -13 47 64 -320 -112 1232 -224 -2912 1568 4256 -3584 -3584 4352 1280 -2816 256 768 -256 
-3 -9 35 20 -156 56 280 -336 112 448 -1344 448 2240 -1920 -1408 2048 0 -768 256 
-3 -5 23 -8 -40 80 -112 -64 448 -352 -224 640 -896 256 1280 -1280 -256 768 -256 
-3 -1 11 -20 28 24 -136 144 -48 -192 576 -448 -192 640 -896 512 512 -768 256 
-3 3 -1 -16 48 -48 16 96 -288 288 -96 -256 768 -768 256 256 -768 768 -256 
-3 7 -13 4 20 -72 152 -144 48 192 -576 704 -576 128 640 -1024 1024 -768 256 
-3 11 -25 40 -56 16 80 -256 512 -608 544 -128 -640 1280 -1792 1792 -1280 768 -256 
-3 15 -37 92 -180 280 -392 336 -112 -448 1344 -2240 3136 -3456 3200 -2560 1536 -768 256 
-3 19 -49 160 -352 784 -1456 2464 -3808 5152 -6496 7168 -7168 6400 -4864 3328 -1792 768 -256 
-1 -18 18 144 -144 -672 672 2016 -2016 -4032 4032 5376 -5376 -4608 4608 2304 -2304 -512 512 
-1 -14 14 80 -80 -224 224 224 -224 448 -448 -1792 1792 2560 -2560 -1792 1792 512 -512 
-1 -10 10 32 -32 0 0 -224 224 448 -448 0 0 -1024 1024 1280 -1280 -512 512 
-1 -6 6 0 0 64 -64 -96 96 -192 192 512 -512 0 0 -768 768 512 -512 
-1 -2 2 -16 16 32 -32 96 -96 -192 192 -256 256 512 -512 256 -256 -512 512 
-1 2 -2 -16 16 -32 32 96 -96 192 -192 -256 256 -512 512 256 -256 512 -512 
-1 6 -6 0 0 -64 64 -96 96 192 -192 512 -512 0 0 -768 768 -512 512 
-1 10 -10 32 -32 0 0 -224 224 -448 448 0 0 1024 -1024 1280 -1280 512 -512 
-1 14 -14 80 -80 224 -224 224 -224 -448 448 -1792 1792 -2560 2560 -1792 1792 -512 512 
-1 18 -18 144 -144 672 -672 2016 -2016 4032 -4032 5376 -5376 4608 -4608 2304 -2304 512 -512 
1 -18 -18 144 144 -672 -672 2016 2016 -4032 -4032 5376 5376 -4608 -4608 2304 2304 -512 -512 
1 -14 -14 80 80 -224 -224 224 224 448 448 -1792 -1792 2560 2560 -1792 -1792 512 512 
1 -10 -10 32 32 0 0 -224 -224 448 448 0 0 -1024 -1024 1280 1280 -512 -512 
1 -6 -6 0 0 64 64 -96 -96 -192 -192 512 512 0 0 -768 -768 512 512 
1 -2 -2 -16 -16 32 32 96 96 -192 -192 -256 -256 512 512 256 256 -512 -512 
1 2 2 -16 -16 -32 -32 96 96 192 192 -256 -256 -512 -512 256 256 512 512 
1 6 6 0 0 -64 -64 -96 -96 192 192 512 512 0 0 -768 -768 -512 -512 
1 10 10 32 32 0 0 -224 -224 -448 -448 0 0 1024 1024 1280 1280 512 512 
1 14 14 80 80 224 224 224 224 -448 -448 -1792 -1792 -2560 -2560 -1792 -1792 -512 -512 
1 18 18 144 144 672 672 2016 2016 4032 4032 5376 5376 4608 4608 2304 2304 512 512 
3 -13 -47 64 320 -112 -1232 -224 2912 1568 -4256 -3584 3584 4352 -1280 -2816 -256 768 256 
3 -9 -35 20 156 56 -280 -336 -112 448 1344 448 -2240 -1920 1408 2048 0 -768 -256 
3 -5 -23 -8 40 80 112 -64 -448 -352 224 640 896 256 -1280 -1280 256 768 256 
3 -1 -11 -20 -28 24 136 144 48 -192 -576 -448 192 640 896 512 -512 -768 -256 
3 3 1 -16 -48 -48 -16 96 288 288 96 -256 -768 -768 -256 256 768 768 256 
3 7 13 4 -20 -72 -152 -144 -48 192 576 704 576 128 -640 -1024 -1024 -768 -256 
3 11 25 40 56 16 -80 -256 -512 -608 -544 -128 640 1280 1792 1792 1280 768 256 
3 15 37 92 180 280 392 336 112 -448 -1344 -2240 -3136 -3456 -3200 -2560 -1536 -768 -256 
3 19 49 160 352 784 1456 2464 3808 5152 6496 7168 7168 6400 4864 3328 1792 768 256 
5 -4 -60 -51 281 490 -574 -1820 84 3528 1960 -3472 -3920 992 3168 960 -832 -640 -128 
5 0 -40 -59 81 270 150 -300 -764 -712 600 2160 1200 -1632 -2272 -320 960 640 128 
5 4 -20 -51 -39 50 234 340 4 -632 -920 -528 560 1632 1248 -320 -1088 -640 -128 
5 8 0 -27 -79 -106 -2 228 468 504 24 -784 -1232 -992 -96 960 1216 640 128 
5 12 20 13 -39 -134 -238 -252 -12 456 936 1136 688 -288 -1184 -1600 -1344 -640 -128 
5 16 40 69 81 30 -154 -460 -796 -968 -680 112 1200 2208 2592 2240 1472 640 128 
5 20 60 141 281 450 570 500 36 -888 -2200 -3600 -4560 -4768 -4128 -2880 -1600 -640 -128 
5 24 80 229 561 1190 2254 3780 5684 7672 9240 9968 9520 7968 5792 3520 1728 640 128 
7 9 -49 -157 21 687 729 -1104 -2672 -332 3756 3312 -1392 -3696 -1552 896 1152 448 64 
7 13 -21 -113 -119 147 533 564 -148 -1412 -1884 -176 2352 2576 368 -1344 -1216 -448 -64 
7 17 7 -53 -147 -185 1 488 920 692 -340 -1616 -2096 -1008 880 1792 1280 448 64 
7 21 35 23 -63 -245 -419 -372 84 924 1668 1616 560 -1008 -2192 -2240 -1344 -448 -64 
7 25 63 115 133 31 -279 -800 -1312 -1420 -788 624 2320 3472 3568 2688 1408 448 64 
7 29 91 223 441 707 869 676 -132 -1668 -3676 -5552 -6608 -6384 -5008 -3136 -1472 -448 -64 
7 33 119 347 861 1847 3473 5784 8552 11252 13164 13616 12368 9744 6512 3584 1536 448 64 
9 26 -6 -194 -354 184 1416 1409 -1319 -3962 -2218 2568 4552 1968 -1232 -1968 -1072 -288 -32 
9 30 30 -82 -306 -368 96 1041 1705 938 -1446 -3480 -2776 144 2320 2256 1104 288 32 
9 34 66 46 -114 -440 -744 -575 409 1870 2782 2136 -104 -2544 -3440 -2544 -1136 -288 -32 
9 38 102 190 222 32 -528 -1391 -2135 -2062 -670 1752 4120 5232 4592 2832 1168 288 32 
9 42 138 350 702 1112 1320 897 -551 -3050 -6042 -8472 -9304 -8208 -5776 -3120 -1200 -288 -32 
9 46 174 526 1326 2864 5376 8849 12841 16442 18538 18312 15688 11472 6992 3408 1232 288 32 
11 47 77 -86 -594 -890 242 2645 3399 99 -4663 -5632 -1856 2376 3544 2288 848 176 16 
11 51 121 110 -198 -842 -1342 -819 1199 3751 4533 2068 -2116 -4752 -4400 -2464 -864 -176 -16 
11 55 165 322 374 22 -990 -2459 -3465 -2805 1 3960 6952 7304 5272 2640 880 176 16 
11 59 209 550 1122 1766 2002 1117 -1441 -5489 -9811 -12628 -12668 -10032 -6160 -2816 -896 -176 -16 
11 63 253 794 2046 4454 8338 13557 19239 23859 25785 24112 19280 12936 7064 2992 912 176 16 
13 72 208 259 -273 -1646 -2678 -1053 3575 7436 6084 13 -5615 -6942 -4790 -2132 -612 -104 -8 
13 76 260 555 663 -18 -1898 -4381 -5577 -3432 2080 8021 10713 9126 5406 2236 620 104 8 
13 80 312 867 1807 2826 3042 1235 -3289 -9724 -15652 -18291 -16431 -11414 -6030 -2340 -628 -104 -8 
13 84 364 1195 3159 6950 12974 20787 28743 34320 35256 30901 22777 13806 6662 2444 636 104 8 
15 101 395 949 1243 -35 -3757 -8125 -8723 -2717 7085 14183 14665 10207 5041 1760 416 60 4 
15 105 455 1361 2943 4585 4615 975 -7007 -17017 -24375 -25285 -19915 -11997 -5459 -1820 -420 -60 -4 
15 109 515 1789 4883 10885 20267 31915 42757 48763 47125 38207 25585 13847 5881 1880 424 60 4 
17 134 646 2108 4828 7616 7072 -442 -14586 -29172 -36244 -32708 -22372 -11696 -4624 -1343 -271 -34 -2 
17 138 714 2652 7548 17136 31824 49062 63206 68068 60996 45084 27132 13056 4896 1377 273 34 2 
19 171 969 3876 11628 27132 50388 75582 92378 92378 75582 50388 27132 11628 3876 969 171 19 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states2.lab <==
A? 00 11
A_ 01 01
A_ 01 11
A? 00 00


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states2.mat <==
-2 1 
0 -2 
0 2 
2 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states20.lab <==
S???????????????????????????????? 00000000000000000000 11111111111111111111
S???????????????????????????????C 00000000000000000001 11111111111111111101 d
S???????????????????????????????C 00000000000000000001 11111111111111111111 d
S?????????????????????????G?????C 00000000000000000101 11111111111111110101 d
S?????????????????????????G?????C 00000000000000000101 11111111111111111101 d
S?????????????????????????G?????C 00000000000000000101 11111111111111111111 d
S???????????????????@?????G?????C 00000000000000010101 11111111111111010101 d
S???????????????????@?????G?????C 00000000000000010101 11111111111111110101 d
S???????????????????@?????G?????C 00000000000000010101 11111111111111111101 d
S???????????????????@?????G?????C 00000000000000010101 11111111111111111111 d
S???????????????_???@?????G?????C 00000000000001010101 11111111111101010101 d
S???????????????_???@?????G?????C 00000000000001010101 11111111111111010101 d
S???????????????_???@?????G?????C 00000000000001010101 11111111111111110101 d
S???????????????_???@?????G?????C 00000000000001010101 11111111111111111101 d
S???????????????_???@?????G?????C 00000000000001010101 11111111111111111111 d
S??????????@????_???@?????G?????C 00000000000101010101 11111111110101010101 d
S??????????@????_???@?????G?????C 00000000000101010101 11111111111101010101 d
S??????????@????_???@?????G?????C 00000000000101010101 11111111111111010101 d
S??????????@????_???@?????G?????C 00000000000101010101 11111111111111110101 d
S??????????@????_???@?????G?????C 00000000000101010101 11111111111111111101 d
S??????????@????_???@?????G?????C 00000000000101010101 11111111111111111111 d
S???????G??@????_???@?????G?????C 00000000010101010101 11111111010101010101 d
S???????G??@????_???@?????G?????C 00000000010101010101 11111111110101010101 d
S???????G??@????_???@?????G?????C 00000000010101010101 11111111111101010101 d
S???????G??@????_???@?????G?????C 00000000010101010101 11111111111111010101 d
S???????G??@????_???@?????G?????C 00000000010101010101 11111111111111110101 d
S???????G??@????_???@?????G?????C 00000000010101010101 11111111111111111101 d
S???????G??@????_???@?????G?????C 00000000010101010101 11111111111111111111 d
S????C??G??@????_???@?????G?????C 00000001010101010101 11111101010101010101 d
S????C??G??@????_???@?????G?????C 00000001010101010101 11111111010101010101 d
S????C??G??@????_???@?????G?????C 00000001010101010101 11111111110101010101 d
S????C??G??@????_???@?????G?????C 00000001010101010101 11111111111101010101 d
S????C??G??@????_???@?????G?????C 00000001010101010101 11111111111111010101 d
S????C??G??@????_???@?????G?????C 00000001010101010101 11111111111111110101 d
S????C??G??@????_???@?????G?????C 00000001010101010101 11111111111111111101 d
S????C??G??@????_???@?????G?????C 00000001010101010101 11111111111111111111 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 11110101010101010101 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 11111101010101010101 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 11111111010101010101 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 11111111110101010101 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 11111111111101010101 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 11111111111111010101 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 11111111111111110101 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 11111111111111111101 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 11111111111111111111 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 11010101010101010101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 11110101010101010101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 11111101010101010101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 11111111010101010101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 11111111110101010101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 11111111111101010101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 11111111111111010101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 11111111111111110101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 11111111111111111101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 11111111111111111111 d
S`?G?C??G??@????_???@?????G?????C 01010101010101010101 01010101010101010101 d
S`?G?C??G??@????_???@?????G?????C 01010101010101010101 11010101010101010101 d
S`?G?C??G??@????_???@?????G?????C 01010101010101010101 11110101010101010101 d
S`?G?C??G??@????_???@?????G?????C 01010101010101010101 11111101010101010101 d
S`?G?C??G??@????_???@?????G?????C 01010101010101010101 11111111010101010101 d
S`?G?C??G??@????_???@?????G?????C 01010101010101010101 11111111110101010101 d
S`?G?C??G??@????_???@?????G?????C 01010101010101010101 11111111111101010101 d
S`?G?C??G??@????_???@?????G?????C 01010101010101010101 11111111111111010101 d
S`?G?C??G??@????_???@?????G?????C 01010101010101010101 11111111111111110101 d
S`?G?C??G??@????_???@?????G?????C 01010101010101010101 11111111111111111101 d
S`?G?C??G??@????_???@?????G?????C 01010101010101010101 11111111111111111111 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 00010101010101010101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 00110101010101010101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 00111101010101010101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 00111111010101010101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 00111111110101010101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 00111111111101010101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 00111111111111010101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 00111111111111110101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 00111111111111111101 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 00111111111111111111 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 00000101010101010101 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 00001101010101010101 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 00001111010101010101 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 00001111110101010101 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 00001111111101010101 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 00001111111111010101 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 00001111111111110101 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 00001111111111111101 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 00001111111111111111 d
S????C??G??@????_???@?????G?????C 00000001010101010101 00000001010101010101 d
S????C??G??@????_???@?????G?????C 00000001010101010101 00000011010101010101 d
S????C??G??@????_???@?????G?????C 00000001010101010101 00000011110101010101 d
S????C??G??@????_???@?????G?????C 00000001010101010101 00000011111101010101 d
S????C??G??@????_???@?????G?????C 00000001010101010101 00000011111111010101 d
S????C??G??@????_???@?????G?????C 00000001010101010101 00000011111111110101 d
S????C??G??@????_???@?????G?????C 00000001010101010101 00000011111111111101 d
S????C??G??@????_???@?????G?????C 00000001010101010101 00000011111111111111 d
S???????G??@????_???@?????G?????C 00000000010101010101 00000000010101010101 d
S???????G??@????_???@?????G?????C 00000000010101010101 00000000110101010101 d
S???????G??@????_???@?????G?????C 00000000010101010101 00000000111101010101 d
S???????G??@????_???@?????G?????C 00000000010101010101 00000000111111010101 d
S???????G??@????_???@?????G?????C 00000000010101010101 00000000111111110101 d
S???????G??@????_???@?????G?????C 00000000010101010101 00000000111111111101 d
S???????G??@????_???@?????G?????C 00000000010101010101 00000000111111111111 d
S??????????@????_???@?????G?????C 00000000000101010101 00000000000101010101 d
S??????????@????_???@?????G?????C 00000000000101010101 00000000001101010101 d
S??????????@????_???@?????G?????C 00000000000101010101 00000000001111010101 d
S??????????@????_???@?????G?????C 00000000000101010101 00000000001111110101 d
S??????????@????_???@?????G?????C 00000000000101010101 00000000001111111101 d
S??????????@????_???@?????G?????C 00000000000101010101 00000000001111111111 d
S???????????????_???@?????G?????C 00000000000001010101 00000000000001010101 d
S???????????????_???@?????G?????C 00000000000001010101 00000000000011010101 d
S???????????????_???@?????G?????C 00000000000001010101 00000000000011110101 d
S???????????????_???@?????G?????C 00000000000001010101 00000000000011111101 d
S???????????????_???@?????G?????C 00000000000001010101 00000000000011111111 d
S???????????????????@?????G?????C 00000000000000010101 00000000000000010101 d
S???????????????????@?????G?????C 00000000000000010101 00000000000000110101 d
S???????????????????@?????G?????C 00000000000000010101 00000000000000111101 d
S???????????????????@?????G?????C 00000000000000010101 00000000000000111111 d
S?????????????????????????G?????C 00000000000000000101 00000000000000000101 d
S?????????????????????????G?????C 00000000000000000101 00000000000000001101 d
S?????????????????????????G?????C 00000000000000000101 00000000000000001111 d
S???????????????????????????????C 00000000000000000001 00000000000000000001 d
S???????????????????????????????C 00000000000000000001 00000000000000000011 d
S???????????????????????????????? 00000000000000000000 00000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states20.mat <==
-20 190 -1140 4845 -15504 38760 -77520 125970 -167960 184756 -167960 125970 -77520 38760 -15504 4845 -1140 190 -20 1 
-18 151 -780 2754 -6936 12444 -14688 6630 15028 -43758 65416 -68952 55080 -34068 16320 -5967 1614 -305 36 -2 
-18 155 -852 3366 -10200 24684 -48960 80886 -112268 131274 -129064 106080 -72216 40188 -17952 6273 -1650 307 -36 2 
-16 116 -496 1344 -2192 1208 3792 -11882 16848 -11440 -4368 21268 -28848 24872 -15248 6801 -2176 476 -64 4 
-16 120 -560 1816 -4304 7528 -9200 5590 6032 -24024 41392 -49660 45200 -31912 17456 -7279 2240 -480 64 -4 
-16 124 -624 2304 -6672 15768 -31152 52182 -74672 91520 -95888 85332 -63792 39432 -19728 7761 -2304 484 -64 4 
-14 85 -280 467 14 -1919 4324 -3731 -2522 11011 -13520 6097 5602 -12557 11732 -6922 2744 -716 112 -8 
-14 89 -336 815 -1218 645 1916 -6279 9958 -9009 1352 10101 -18734 19839 -14532 7642 -2856 724 -112 8 
-14 93 -392 1179 -2674 4633 -5868 4277 2054 -13013 25376 -33943 34722 -27845 17444 -8370 2968 -732 112 -8 
-14 97 -448 1559 -4354 10109 -19924 33761 -49530 63063 -69576 66157 -53678 36583 -20468 9106 -3080 740 -112 8 
-12 58 -124 -9 680 -1484 648 2887 -6044 3498 4564 -10295 7488 520 -5920 5832 -3136 1024 -192 16 
-12 62 -172 231 88 -1040 2184 -2161 -380 4950 -8284 6601 48 -6868 9152 -6864 3328 -1040 192 -16 
-12 66 -220 487 -696 396 968 -3449 5924 -6270 2804 3961 -10912 14256 -12576 7912 -3520 1056 -192 16 
-12 70 -268 759 -1672 2888 -3768 3119 324 -6930 15300 -22439 25296 -22700 16192 -8976 3712 -1072 192 -16 
-12 74 -316 1047 -2840 6500 -12792 21895 -32796 43098 -49644 49897 -43392 32216 -20000 10056 -3904 1088 -192 16 
-10 35 -20 -200 548 -170 -1600 2825 -90 -5281 6180 350 -7120 6520 -736 -3200 3040 -1360 320 -32 
-10 39 -60 -52 388 -674 272 1137 -2746 2643 508 -4926 6256 -2632 -2464 4576 -3360 1392 -320 32 
-10 43 -100 112 68 -554 1184 -1319 166 2279 -4652 4918 -2032 -2648 5984 -5984 3680 -1424 320 -32 
-10 47 -140 292 -412 254 496 -1919 3526 -4197 2732 1082 -5872 9352 -9824 7424 -4000 1456 -320 32 
-10 51 -180 488 -1052 1814 -2432 2217 -346 -3601 9092 -14514 17776 -17512 13984 -8896 4320 -1488 320 -32 
-10 55 -220 700 -1852 4190 -8240 14225 -21690 29283 -34980 36850 -34000 27160 -18464 10400 -4640 1520 -320 32 
-8 16 40 -206 136 708 -1416 -375 3776 -3004 -3424 7068 -1920 -5088 5248 -656 -2048 1600 -512 64 
-8 20 8 -134 232 28 -680 1097 -416 -1560 3296 -2060 -2176 4928 -2944 -976 2560 -1664 512 -64 
-8 24 -24 -46 200 -332 184 489 -1408 1612 -352 -1956 3712 -3104 128 2672 -3072 1728 -512 64 
-8 28 -56 58 40 -308 664 -791 288 1008 -2592 3284 -2176 -448 3200 -4432 3584 -1792 512 -64 
-8 32 -88 178 -248 164 248 -1079 2112 -2732 2208 -164 -2944 5792 -7040 6256 -4096 1856 -512 64 
-8 36 -120 314 -664 1148 -1576 1545 -544 -1800 5344 -9228 12160 -12992 11392 -8144 4608 -1920 512 -64 
-8 40 -152 466 -1208 2708 -5320 9257 -14336 19804 -24416 26780 -25984 22112 -16256 10096 -5120 1984 -512 64 
-6 1 64 -111 -230 771 84 -2394 1736 3612 -5488 -1512 7392 -2928 -4160 4128 -128 -1472 768 -128 
-6 5 40 -99 -22 351 -420 -150 1064 -1476 112 2760 -3360 -432 3904 -2592 -640 1600 -768 128 
-6 9 16 -71 90 11 -284 574 -344 -628 1552 -1448 -32 2192 -2880 928 1408 -1728 768 -128 
-6 13 -8 -27 106 -185 108 226 -696 972 -528 -760 2016 -2224 1088 864 -2176 1856 -768 128 
-6 17 -32 33 26 -173 372 -490 264 444 -1392 2072 -1824 400 1472 -2784 2944 -1984 768 -128 
-6 21 -56 109 -150 111 124 -614 1256 -1764 1648 -568 -1312 3408 -4800 4832 -3712 2112 -768 128 
-6 25 -80 201 -422 731 -1020 1070 -536 -852 3088 -5800 8160 -9328 8896 -7008 4480 -2240 768 -128 
-6 29 -104 309 -790 1751 -3444 6034 -9464 13356 -16912 19208 -19488 17488 -13760 9312 -5248 2368 -768 128 
-4 -10 60 17 -384 208 1344 -1456 -2688 4480 2688 -7840 0 7936 -3072 -4096 3072 512 -1024 256 
-4 -6 44 -15 -176 212 224 -616 448 336 -1792 1792 1792 -4160 512 3456 -2048 -768 1024 -256 
-4 -2 28 -31 -32 120 -192 48 512 -800 128 864 -1536 1152 1024 -2560 1024 1024 -1024 256 
-4 2 12 -31 48 -4 -160 280 -192 -144 768 -1024 256 832 -1536 1408 0 -1280 1024 -256 
-4 6 -4 -15 64 -96 64 80 -384 576 -384 -160 1024 -1536 1024 0 -1024 1536 -1024 256 
-4 10 -20 17 16 -92 224 -296 192 144 -768 1280 -1280 704 512 -1664 2048 -1792 1024 -256 
-4 14 -36 65 -96 72 64 -336 768 -1120 1152 -672 -512 1920 -3072 3584 -3072 2048 -1024 256 
-4 18 -52 129 -272 460 -672 728 -448 -336 1792 -3584 5376 -6592 6656 -5760 4096 -2304 1024 -256 
-4 22 -68 209 -512 1136 -2240 3920 -6272 8960 -11648 13664 -14336 13568 -11264 8192 -5120 2560 -1024 256 
-2 -17 36 126 -288 -528 1344 1344 -4032 -2016 8064 1344 -10752 768 9216 -2304 -4608 1792 1024 -512 
-2 -13 28 66 -160 -144 448 0 -448 672 -896 -1344 3584 768 -5120 768 3584 -1280 -1024 512 
-2 -9 20 22 -64 32 0 -224 448 224 -896 448 0 -1024 2048 256 -2560 768 1024 -512 
-2 -5 12 -6 0 64 -128 -32 192 -288 384 320 -1024 512 0 -768 1536 -256 -1024 512 
-2 -1 4 -18 32 16 -64 128 -192 -96 384 -448 512 256 -1024 768 -512 -256 1024 -512 
-2 3 -4 -14 32 -48 64 64 -192 288 -384 -64 512 -768 1024 -256 -512 768 -1024 512 
-2 7 -12 6 0 -64 128 -160 192 96 -384 704 -1024 512 0 -768 1536 -1280 1024 -512 
-2 11 -20 42 -64 32 0 -224 448 -672 896 -448 0 1024 -2048 2304 -2560 1792 -1024 512 
-2 15 -28 94 -160 304 -448 448 -448 -224 896 -2240 3584 -4352 5120 -4352 3584 -2304 1024 -512 
-2 19 -36 162 -288 816 -1344 2688 -4032 6048 -8064 9408 -10752 9984 -9216 6912 -4608 2816 -1024 512 
0 -20 0 180 0 -960 0 3360 0 -8064 0 13440 0 -15360 0 11520 0 -5120 0 1024 
0 -16 0 108 0 -384 0 672 0 0 0 -2688 0 6144 0 -6912 0 4096 0 -1024 
0 -12 0 52 0 -64 0 -224 0 896 0 -896 0 -1024 0 3328 0 -3072 0 1024 
0 -8 0 12 0 64 0 -224 0 0 0 896 0 -1024 0 -768 0 2048 0 -1024 
0 -4 0 -12 0 64 0 32 0 -384 0 128 0 1024 0 -768 0 -1024 0 1024 
0 0 0 -20 0 0 0 160 0 0 0 -640 0 0 0 1280 0 0 0 -1024 
0 4 0 -12 0 -64 0 32 0 384 0 128 0 -1024 0 -768 0 1024 0 1024 
0 8 0 12 0 -64 0 -224 0 0 0 896 0 1024 0 -768 0 -2048 0 -1024 
0 12 0 52 0 64 0 -224 0 -896 0 -896 0 1024 0 3328 0 3072 0 1024 
0 16 0 108 0 384 0 672 0 0 0 -2688 0 -6144 0 -6912 0 -4096 0 -1024 
0 20 0 180 0 960 0 3360 0 8064 0 13440 0 15360 0 11520 0 5120 0 1024 
2 -17 -36 126 288 -528 -1344 1344 4032 -2016 -8064 1344 10752 768 -9216 -2304 4608 1792 -1024 -512 
2 -13 -28 66 160 -144 -448 0 448 672 896 -1344 -3584 768 5120 768 -3584 -1280 1024 512 
2 -9 -20 22 64 32 0 -224 -448 224 896 448 0 -1024 -2048 256 2560 768 -1024 -512 
2 -5 -12 -6 0 64 128 -32 -192 -288 -384 320 1024 512 0 -768 -1536 -256 1024 512 
2 -1 -4 -18 -32 16 64 128 192 -96 -384 -448 -512 256 1024 768 512 -256 -1024 -512 
2 3 4 -14 -32 -48 -64 64 192 288 384 -64 -512 -768 -1024 -256 512 768 1024 512 
2 7 12 6 0 -64 -128 -160 -192 96 384 704 1024 512 0 -768 -1536 -1280 -1024 -512 
2 11 20 42 64 32 0 -224 -448 -672 -896 -448 0 1024 2048 2304 2560 1792 1024 512 
2 15 28 94 160 304 448 448 448 -224 -896 -2240 -3584 -4352 -5120 -4352 -3584 -2304 -1024 -512 
2 19 36 162 288 816 1344 2688 4032 6048 8064 9408 10752 9984 9216 6912 4608 2816 1024 512 
4 -10 -60 17 384 208 -1344 -1456 2688 4480 -2688 -7840 0 7936 3072 -4096 -3072 512 1024 256 
4 -6 -44 -15 176 212 -224 -616 -448 336 1792 1792 -1792 -4160 -512 3456 2048 -768 -1024 -256 
4 -2 -28 -31 32 120 192 48 -512 -800 -128 864 1536 1152 -1024 -2560 -1024 1024 1024 256 
4 2 -12 -31 -48 -4 160 280 192 -144 -768 -1024 -256 832 1536 1408 0 -1280 -1024 -256 
4 6 4 -15 -64 -96 -64 80 384 576 384 -160 -1024 -1536 -1024 0 1024 1536 1024 256 
4 10 20 17 -16 -92 -224 -296 -192 144 768 1280 1280 704 -512 -1664 -2048 -1792 -1024 -256 
4 14 36 65 96 72 -64 -336 -768 -1120 -1152 -672 512 1920 3072 3584 3072 2048 1024 256 
4 18 52 129 272 460 672 728 448 -336 -1792 -3584 -5376 -6592 -6656 -5760 -4096 -2304 -1024 -256 
4 22 68 209 512 1136 2240 3920 6272 8960 11648 13664 14336 13568 11264 8192 5120 2560 1024 256 
6 1 -64 -111 230 771 -84 -2394 -1736 3612 5488 -1512 -7392 -2928 4160 4128 128 -1472 -768 -128 
6 5 -40 -99 22 351 420 -150 -1064 -1476 -112 2760 3360 -432 -3904 -2592 640 1600 768 128 
6 9 -16 -71 -90 11 284 574 344 -628 -1552 -1448 32 2192 2880 928 -1408 -1728 -768 -128 
6 13 8 -27 -106 -185 -108 226 696 972 528 -760 -2016 -2224 -1088 864 2176 1856 768 128 
6 17 32 33 -26 -173 -372 -490 -264 444 1392 2072 1824 400 -1472 -2784 -2944 -1984 -768 -128 
6 21 56 109 150 111 -124 -614 -1256 -1764 -1648 -568 1312 3408 4800 4832 3712 2112 768 128 
6 25 80 201 422 731 1020 1070 536 -852 -3088 -5800 -8160 -9328 -8896 -7008 -4480 -2240 -768 -128 
6 29 104 309 790 1751 3444 6034 9464 13356 16912 19208 19488 17488 13760 9312 5248 2368 768 128 
8 16 -40 -206 -136 708 1416 -375 -3776 -3004 3424 7068 1920 -5088 -5248 -656 2048 1600 512 64 
8 20 -8 -134 -232 28 680 1097 416 -1560 -3296 -2060 2176 4928 2944 -976 -2560 -1664 -512 -64 
8 24 24 -46 -200 -332 -184 489 1408 1612 352 -1956 -3712 -3104 -128 2672 3072 1728 512 64 
8 28 56 58 -40 -308 -664 -791 -288 1008 2592 3284 2176 -448 -3200 -4432 -3584 -1792 -512 -64 
8 32 88 178 248 164 -248 -1079 -2112 -2732 -2208 -164 2944 5792 7040 6256 4096 1856 512 64 
8 36 120 314 664 1148 1576 1545 544 -1800 -5344 -9228 -12160 -12992 -11392 -8144 -4608 -1920 -512 -64 
8 40 152 466 1208 2708 5320 9257 14336 19804 24416 26780 25984 22112 16256 10096 5120 1984 512 64 
10 35 20 -200 -548 -170 1600 2825 90 -5281 -6180 350 7120 6520 736 -3200 -3040 -1360 -320 -32 
10 39 60 -52 -388 -674 -272 1137 2746 2643 -508 -4926 -6256 -2632 2464 4576 3360 1392 320 32 
10 43 100 112 -68 -554 -1184 -1319 -166 2279 4652 4918 2032 -2648 -5984 -5984 -3680 -1424 -320 -32 
10 47 140 292 412 254 -496 -1919 -3526 -4197 -2732 1082 5872 9352 9824 7424 4000 1456 320 32 
10 51 180 488 1052 1814 2432 2217 346 -3601 -9092 -14514 -17776 -17512 -13984 -8896 -4320 -1488 -320 -32 
10 55 220 700 1852 4190 8240 14225 21690 29283 34980 36850 34000 27160 18464 10400 4640 1520 320 32 
12 58 124 -9 -680 -1484 -648 2887 6044 3498 -4564 -10295 -7488 520 5920 5832 3136 1024 192 16 
12 62 172 231 -88 -1040 -2184 -2161 380 4950 8284 6601 -48 -6868 -9152 -6864 -3328 -1040 -192 -16 
12 66 220 487 696 396 -968 -3449 -5924 -6270 -2804 3961 10912 14256 12576 7912 3520 1056 192 16 
12 70 268 759 1672 2888 3768 3119 -324 -6930 -15300 -22439 -25296 -22700 -16192 -8976 -3712 -1072 -192 -16 
12 74 316 1047 2840 6500 12792 21895 32796 43098 49644 49897 43392 32216 20000 10056 3904 1088 192 16 
14 85 280 467 -14 -1919 -4324 -3731 2522 11011 13520 6097 -5602 -12557 -11732 -6922 -2744 -716 -112 -8 
14 89 336 815 1218 645 -1916 -6279 -9958 -9009 -1352 10101 18734 19839 14532 7642 2856 724 112 8 
14 93 392 1179 2674 4633 5868 4277 -2054 -13013 -25376 -33943 -34722 -27845 -17444 -8370 -2968 -732 -112 -8 
14 97 448 1559 4354 10109 19924 33761 49530 63063 69576 66157 53678 36583 20468 9106 3080 740 112 8 
16 116 496 1344 2192 1208 -3792 -11882 -16848 -11440 4368 21268 28848 24872 15248 6801 2176 476 64 4 
16 120 560 1816 4304 7528 9200 5590 -6032 -24024 -41392 -49660 -45200 -31912 -17456 -7279 -2240 -480 -64 -4 
16 124 624 2304 6672 15768 31152 52182 74672 91520 95888 85332 63792 39432 19728 7761 2304 484 64 4 
18 151 780 2754 6936 12444 14688 6630 -15028 -43758 -65416 -68952 -55080 -34068 -16320 -5967 -1614 -305 -36 -2 
18 155 852 3366 10200 24684 48960 80886 112268 131274 129064 106080 72216 40188 17952 6273 1650 307 36 2 
20 190 1140 4845 15504 38760 77520 125970 167960 184756 167960 125970 77520 38760 15504 4845 1140 190 20 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states21.lab <==
T??????????????????????????????????? 000000000000000000000 111111111111111111111
T??????????????????????????????????@ 000000000000000000001 111111111111111111101 d
T??????????????????????????????????@ 000000000000000000001 111111111111111111111 d
T????????????????????????????G?????@ 000000000000000000101 111111111111111110101 d
T????????????????????????????G?????@ 000000000000000000101 111111111111111111101 d
T????????????????????????????G?????@ 000000000000000000101 111111111111111111111 d
T??????????????????????C?????G?????@ 000000000000000010101 111111111111111010101 d
T??????????????????????C?????G?????@ 000000000000000010101 111111111111111110101 d
T??????????????????????C?????G?????@ 000000000000000010101 111111111111111111101 d
T??????????????????????C?????G?????@ 000000000000000010101 111111111111111111111 d
T?????????????????G????C?????G?????@ 000000000000001010101 111111111111101010101 d
T?????????????????G????C?????G?????@ 000000000000001010101 111111111111111010101 d
T?????????????????G????C?????G?????@ 000000000000001010101 111111111111111110101 d
T?????????????????G????C?????G?????@ 000000000000001010101 111111111111111111101 d
T?????????????????G????C?????G?????@ 000000000000001010101 111111111111111111111 d
T????????????@????G????C?????G?????@ 000000000000101010101 111111111110101010101 d
T????????????@????G????C?????G?????@ 000000000000101010101 111111111111101010101 d
T????????????@????G????C?????G?????@ 000000000000101010101 111111111111111010101 d
T????????????@????G????C?????G?????@ 000000000000101010101 111111111111111110101 d
T????????????@????G????C?????G?????@ 000000000000101010101 111111111111111111101 d
T????????????@????G????C?????G?????@ 000000000000101010101 111111111111111111111 d
T?????????_??@????G????C?????G?????@ 000000000010101010101 111111111010101010101 d
T?????????_??@????G????C?????G?????@ 000000000010101010101 111111111110101010101 d
T?????????_??@????G????C?????G?????@ 000000000010101010101 111111111111101010101 d
T?????????_??@????G????C?????G?????@ 000000000010101010101 111111111111111010101 d
T?????????_??@????G????C?????G?????@ 000000000010101010101 111111111111111110101 d
T?????????_??@????G????C?????G?????@ 000000000010101010101 111111111111111111101 d
T?????????_??@????G????C?????G?????@ 000000000010101010101 111111111111111111111 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 111111101010101010101 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 111111111010101010101 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 111111111110101010101 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 111111111111101010101 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 111111111111111010101 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 111111111111111110101 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 111111111111111111101 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 111111111111111111111 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 111110101010101010101 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 111111101010101010101 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 111111111010101010101 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 111111111110101010101 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 111111111111101010101 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 111111111111111010101 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 111111111111111110101 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 111111111111111111101 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 111111111111111111111 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 111010101010101010101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 111110101010101010101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 111111101010101010101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 111111111010101010101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 111111111110101010101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 111111111111101010101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 111111111111111010101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 111111111111111110101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 111111111111111111101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 111111111111111111111 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 101010101010101010101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 111010101010101010101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 111110101010101010101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 111111101010101010101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 111111111010101010101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 111111111110101010101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 111111111111101010101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 111111111111111010101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 111111111111111110101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 111111111111111111101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 111111111111111111111 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 001010101010101010101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 011010101010101010101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 011110101010101010101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 011111101010101010101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 011111111010101010101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 011111111110101010101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 011111111111101010101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 011111111111111010101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 011111111111111110101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 011111111111111111101 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 011111111111111111111 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 000010101010101010101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 000110101010101010101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 000111101010101010101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 000111111010101010101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 000111111110101010101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 000111111111101010101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 000111111111111010101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 000111111111111110101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 000111111111111111101 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 000111111111111111111 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 000000101010101010101 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 000001101010101010101 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 000001111010101010101 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 000001111110101010101 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 000001111111101010101 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 000001111111111010101 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 000001111111111110101 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 000001111111111111101 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 000001111111111111111 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 000000001010101010101 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 000000011010101010101 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 000000011110101010101 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 000000011111101010101 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 000000011111111010101 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 000000011111111110101 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 000000011111111111101 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 000000011111111111111 d
T?????????_??@????G????C?????G?????@ 000000000010101010101 000000000010101010101 d
T?????????_??@????G????C?????G?????@ 000000000010101010101 000000000110101010101 d
T?????????_??@????G????C?????G?????@ 000000000010101010101 000000000111101010101 d
T?????????_??@????G????C?????G?????@ 000000000010101010101 000000000111111010101 d
T?????????_??@????G????C?????G?????@ 000000000010101010101 000000000111111110101 d
T?????????_??@????G????C?????G?????@ 000000000010101010101 000000000111111111101 d
T?????????_??@????G????C?????G?????@ 000000000010101010101 000000000111111111111 d
T????????????@????G????C?????G?????@ 000000000000101010101 000000000000101010101 d
T????????????@????G????C?????G?????@ 000000000000101010101 000000000001101010101 d
T????????????@????G????C?????G?????@ 000000000000101010101 000000000001111010101 d
T????????????@????G????C?????G?????@ 000000000000101010101 000000000001111110101 d
T????????????@????G????C?????G?????@ 000000000000101010101 000000000001111111101 d
T????????????@????G????C?????G?????@ 000000000000101010101 000000000001111111111 d
T?????????????????G????C?????G?????@ 000000000000001010101 000000000000001010101 d
T?????????????????G????C?????G?????@ 000000000000001010101 000000000000011010101 d
T?????????????????G????C?????G?????@ 000000000000001010101 000000000000011110101 d
T?????????????????G????C?????G?????@ 000000000000001010101 000000000000011111101 d
T?????????????????G????C?????G?????@ 000000000000001010101 000000000000011111111 d
T??????????????????????C?????G?????@ 000000000000000010101 000000000000000010101 d
T??????????????????????C?????G?????@ 000000000000000010101 000000000000000110101 d
T??????????????????????C?????G?????@ 000000000000000010101 000000000000000111101 d
T??????????????????????C?????G?????@ 000000000000000010101 000000000000000111111 d
T????????????????????????????G?????@ 000000000000000000101 000000000000000000101 d
T????????????????????????????G?????@ 000000000000000000101 000000000000000001101 d
T????????????????????????????G?????@ 000000000000000000101 000000000000000001111 d
T??????????????????????????????????@ 000000000000000000001 000000000000000000001 d
T??????????????????????????????????@ 000000000000000000001 000000000000000000011 d
T??????????????????????????????????? 000000000000000000000 000000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states21.mat <==
-21 210 -1330 5985 -20349 54264 -116280 203490 -293930 352716 -352716 293930 -203490 116280 -54264 20349 -5985 1330 -210 21 -1 
-19 169 -931 3534 -9690 19380 -27132 21318 8398 -58786 109174 -134368 124032 -89148 50388 -22287 7581 -1919 341 -38 2 
-19 173 -1007 4218 -13566 34884 -73644 129846 -193154 243542 -260338 235144 -178296 112404 -58140 24225 -7923 1957 -343 38 -2 
-17 132 -612 1840 -3536 3400 2584 -15674 28730 -28288 7072 25636 -50116 53720 -40120 22049 -8977 2652 -540 68 -4 
-17 136 -680 2376 -6120 11832 -16728 14790 442 -30056 65416 -91052 94860 -77112 49368 -24735 9519 -2720 544 -68 4 
-17 140 -748 2928 -8976 22440 -46920 83334 -126854 166192 -187408 181220 -149124 103224 -59160 27489 -10065 2788 -548 68 -4 
-15 99 -365 747 -453 -1933 6243 -8055 1209 13533 -24531 19617 -495 -18159 24289 -18654 9666 -3460 828 -120 8 
-15 103 -425 1151 -2033 1863 1271 -8195 16237 -18967 10361 8749 -28835 38573 -34371 22174 -10498 3580 -836 120 -8 
-15 107 -485 1571 -3853 7307 -10501 10145 -2223 -15067 38389 -59319 68665 -62567 45289 -25814 11338 -3700 844 -120 8 
-15 111 -545 2007 -5913 14463 -30033 53685 -83291 112593 -132639 135733 -119835 90261 -57051 29574 -12186 3820 -852 120 -8 
-13 70 -182 115 689 -2164 2132 2239 -8931 9542 1066 -14859 17783 -6968 -6440 11752 -8968 4160 -1216 208 -16 
-13 74 -234 403 -143 -1128 3224 -4345 1781 5330 -13234 14885 -6553 -6916 16020 -16016 10192 -4368 1232 -208 16 
-13 78 -286 707 -1183 1092 572 -4417 9373 -12194 9074 1157 -14873 25168 -26832 20488 -11432 4576 -1248 208 -16 
-13 82 -338 1027 -2431 4560 -6656 6887 -2795 -7254 22230 -37739 47735 -47996 38892 -25168 12688 -4784 1264 -208 16 
-13 86 -390 1363 -3887 9340 -19292 34687 -54691 75894 -92742 99541 -93289 75608 -52216 30056 -13960 4992 -1280 208 -16 
-11 45 -55 -180 748 -718 -1430 4425 -2915 -5191 11461 -5830 -7470 13640 -7256 -2464 6240 -4400 1680 -352 32 
-11 49 -99 8 440 -1062 946 865 -3883 5389 -2135 -5434 11182 -8888 168 7040 -7936 4752 -1712 352 -32 
-11 53 -143 212 -44 -622 1738 -2503 1485 2113 -6931 9570 -6950 -616 8632 -11968 9664 -5104 1744 -352 32 
-11 57 -187 432 -704 666 242 -2415 5445 -7723 6929 -1650 -6954 15224 -19176 17248 -11424 5456 -1776 352 -32 
-11 61 -231 668 -1540 2866 -4246 4649 -2563 -3255 12693 -23606 32290 -35288 31496 -22880 13216 -5808 1808 -352 32 
-11 65 -275 920 -2552 6042 -12430 22465 -35915 50973 -64263 71830 -70850 61160 -45624 28864 -15040 6160 -1840 352 -32 
-9 24 24 -246 342 572 -2124 1041 4151 -6780 -420 10492 -8988 -3168 10336 -5904 -1392 3648 -2112 576 -64 
-9 28 -12 -142 366 -204 -708 1777 -1513 -1144 4856 -5356 -116 7104 -7872 1968 3536 -4224 2176 -576 64 
-9 32 -48 -22 246 -532 516 305 -1897 3020 -1964 -1604 5668 -6816 3232 2544 -5744 4800 -2240 576 -64 
-9 36 -84 114 -18 -348 972 -1455 1079 720 -3600 5876 -5460 1728 3648 -7632 8016 -5376 2304 -576 64 
-9 40 -120 266 -426 412 84 -1327 3191 -4844 4940 -2372 -2780 8736 -12832 13296 -10352 5952 -2368 576 -64 
-9 44 -156 434 -978 1812 -2724 3121 -2089 -1256 7144 -14572 21388 -25152 24384 -19536 12752 -6528 2432 -576 64 
-9 48 -192 618 -1674 3916 -8028 14577 -23593 34140 -44220 51196 -52764 48096 -38368 26352 -15216 7104 -2496 576 -64 
-7 7 63 -175 -119 1001 -687 -2478 4130 1876 -9100 3976 8904 -10320 -1232 8288 -4256 -1344 2240 -896 128 
-7 11 35 -139 77 373 -771 270 1214 -2540 1588 2648 -6120 2928 4336 -6496 1952 2240 -2368 896 -128 
-7 15 7 -87 161 -79 -295 858 -918 -284 2180 -3000 1416 2224 -5072 3808 480 -3136 2496 -896 128 
-7 19 -21 -19 133 -291 293 118 -922 1668 -1500 -232 2776 -4240 3312 -224 -3040 4032 -2624 896 -128 
-7 23 -49 65 -7 -199 545 -862 754 180 -1836 3464 -3896 2224 1072 -4256 5728 -4928 2752 -896 128 
-7 27 -77 165 -259 261 13 -738 1870 -3020 3412 -2216 -744 4720 -8208 9632 -8544 5824 -2880 896 -128 
-7 31 -105 281 -623 1153 -1751 2090 -1606 -316 3940 -8888 13960 -17488 18224 -15904 11488 -6720 3008 -896 128 
-7 35 -133 413 -1099 2541 -5195 9478 -15498 22820 -30268 36120 -38696 36976 -31248 23072 -14560 7616 -3136 896 -128 
-5 -6 70 -43 -401 592 1136 -2800 -1232 7168 -1792 -10528 7840 7936 -11008 -1024 7168 -2560 -1536 1280 -256 
-5 -2 50 -59 -161 388 12 -840 1064 -112 -2128 3584 0 -5952 4672 2944 -5504 1280 1792 -1280 256 
-5 2 30 -59 -1 152 -312 240 464 -1312 928 736 -2400 2688 -128 -3584 3584 0 -2048 1280 -256 
-5 6 10 -43 79 -52 -156 440 -472 48 912 -1792 1280 576 -2368 2944 -1408 -1280 2304 -1280 256 
-5 10 -10 -11 79 -160 160 16 -464 960 -960 224 1184 -2560 2560 -1024 -1024 2560 -2560 1280 -256 
-5 14 -30 37 -1 -108 316 -520 488 -48 -912 2048 -2560 1984 -192 -2176 3712 -3840 2816 -1280 256 
-5 18 -50 101 -161 168 -8 -400 1104 -1888 2272 -1824 160 2432 -4992 6656 -6656 5120 -3072 1280 -256 
-5 22 -70 181 -401 732 -1132 1400 -1176 112 2128 -5376 8960 -11968 13248 -12416 9856 -6400 3328 -1280 256 
-5 26 -90 277 -721 1648 -3376 6160 -10192 15232 -20608 25312 -28000 27904 -24832 19456 -13312 7680 -3584 1280 -256 
-3 -15 53 90 -414 -240 1872 0 -5376 2016 10080 -6720 -12096 11520 8448 -11520 -2304 6400 -768 -1536 512 
-3 -11 41 38 -226 16 592 -448 -448 1120 -1568 -448 4928 -2816 -5888 5888 2816 -4864 256 1536 -512 
-3 -7 29 2 -86 96 -32 -224 672 -224 -1120 1344 -448 -1024 3072 -1792 -2816 3328 256 -1536 512 
-3 -3 17 -18 6 64 -192 96 224 -480 672 -64 -1344 1536 -512 -768 2304 -1792 -768 1536 -512 
-3 1 5 -22 50 -16 -80 192 -320 96 480 -832 960 -256 -1280 1792 -1280 256 1280 -1536 512 
-3 5 -7 -10 46 -80 112 0 -256 480 -672 320 576 -1280 1792 -1280 -256 1280 -1792 1536 -512 
-3 9 -19 18 -6 -64 192 -288 352 -96 -480 1088 -1728 1536 -512 -768 2304 -2816 2304 -1536 512 
-3 13 -31 62 -106 96 -32 -224 672 -1120 1568 -1344 448 1024 -3072 4352 -4864 4352 -2816 1536 -512 
-3 17 -43 122 -254 464 -752 896 -896 224 1120 -3136 5824 -7936 9472 -9472 7936 -5888 3328 -1536 512 
-3 21 -55 198 -450 1104 -2160 4032 -6720 10080 -14112 17472 -20160 20736 -19200 16128 -11520 7424 -3840 1536 -512 
-1 -20 20 180 -180 -960 960 3360 -3360 -8064 8064 13440 -13440 -15360 15360 11520 -11520 -5120 5120 1024 -1024 
-1 -16 16 108 -108 -384 384 672 -672 0 0 -2688 2688 6144 -6144 -6912 6912 4096 -4096 -1024 1024 
-1 -12 12 52 -52 -64 64 -224 224 896 -896 -896 896 -1024 1024 3328 -3328 -3072 3072 1024 -1024 
-1 -8 8 12 -12 64 -64 -224 224 0 0 896 -896 -1024 1024 -768 768 2048 -2048 -1024 1024 
-1 -4 4 -12 12 64 -64 32 -32 -384 384 128 -128 1024 -1024 -768 768 -1024 1024 1024 -1024 
-1 0 0 -20 20 0 0 160 -160 0 0 -640 640 0 0 1280 -1280 0 0 -1024 1024 
-1 4 -4 -12 12 -64 64 32 -32 384 -384 128 -128 -1024 1024 -768 768 1024 -1024 1024 -1024 
-1 8 -8 12 -12 -64 64 -224 224 0 0 896 -896 1024 -1024 -768 768 -2048 2048 -1024 1024 
-1 12 -12 52 -52 64 -64 -224 224 -896 896 -896 896 1024 -1024 3328 -3328 3072 -3072 1024 -1024 
-1 16 -16 108 -108 384 -384 672 -672 0 0 -2688 2688 -6144 6144 -6912 6912 -4096 4096 -1024 1024 
-1 20 -20 180 -180 960 -960 3360 -3360 8064 -8064 13440 -13440 15360 -15360 11520 -11520 5120 -5120 1024 -1024 
1 -20 -20 180 180 -960 -960 3360 3360 -8064 -8064 13440 13440 -15360 -15360 11520 11520 -5120 -5120 1024 1024 
1 -16 -16 108 108 -384 -384 672 672 0 0 -2688 -2688 6144 6144 -6912 -6912 4096 4096 -1024 -1024 
1 -12 -12 52 52 -64 -64 -224 -224 896 896 -896 -896 -1024 -1024 3328 3328 -3072 -3072 1024 1024 
1 -8 -8 12 12 64 64 -224 -224 0 0 896 896 -1024 -1024 -768 -768 2048 2048 -1024 -1024 
1 -4 -4 -12 -12 64 64 32 32 -384 -384 128 128 1024 1024 -768 -768 -1024 -1024 1024 1024 
1 0 0 -20 -20 0 0 160 160 0 0 -640 -640 0 0 1280 1280 0 0 -1024 -1024 
1 4 4 -12 -12 -64 -64 32 32 384 384 128 128 -1024 -1024 -768 -768 1024 1024 1024 1024 
1 8 8 12 12 -64 -64 -224 -224 0 0 896 896 1024 1024 -768 -768 -2048 -2048 -1024 -1024 
1 12 12 52 52 64 64 -224 -224 -896 -896 -896 -896 1024 1024 3328 3328 3072 3072 1024 1024 
1 16 16 108 108 384 384 672 672 0 0 -2688 -2688 -6144 -6144 -6912 -6912 -4096 -4096 -1024 -1024 
1 20 20 180 180 960 960 3360 3360 8064 8064 13440 13440 15360 15360 11520 11520 5120 5120 1024 1024 
3 -15 -53 90 414 -240 -1872 0 5376 2016 -10080 -6720 12096 11520 -8448 -11520 2304 6400 768 -1536 -512 
3 -11 -41 38 226 16 -592 -448 448 1120 1568 -448 -4928 -2816 5888 5888 -2816 -4864 -256 1536 512 
3 -7 -29 2 86 96 32 -224 -672 -224 1120 1344 448 -1024 -3072 -1792 2816 3328 -256 -1536 -512 
3 -3 -17 -18 -6 64 192 96 -224 -480 -672 -64 1344 1536 512 -768 -2304 -1792 768 1536 512 
3 1 -5 -22 -50 -16 80 192 320 96 -480 -832 -960 -256 1280 1792 1280 256 -1280 -1536 -512 
3 5 7 -10 -46 -80 -112 0 256 480 672 320 -576 -1280 -1792 -1280 256 1280 1792 1536 512 
3 9 19 18 6 -64 -192 -288 -352 -96 480 1088 1728 1536 512 -768 -2304 -2816 -2304 -1536 -512 
3 13 31 62 106 96 32 -224 -672 -1120 -1568 -1344 -448 1024 3072 4352 4864 4352 2816 1536 512 
3 17 43 122 254 464 752 896 896 224 -1120 -3136 -5824 -7936 -9472 -9472 -7936 -5888 -3328 -1536 -512 
3 21 55 198 450 1104 2160 4032 6720 10080 14112 17472 20160 20736 19200 16128 11520 7424 3840 1536 512 
5 -6 -70 -43 401 592 -1136 -2800 1232 7168 1792 -10528 -7840 7936 11008 -1024 -7168 -2560 1536 1280 256 
5 -2 -50 -59 161 388 -12 -840 -1064 -112 2128 3584 0 -5952 -4672 2944 5504 1280 -1792 -1280 -256 
5 2 -30 -59 1 152 312 240 -464 -1312 -928 736 2400 2688 128 -3584 -3584 0 2048 1280 256 
5 6 -10 -43 -79 -52 156 440 472 48 -912 -1792 -1280 576 2368 2944 1408 -1280 -2304 -1280 -256 
5 10 10 -11 -79 -160 -160 16 464 960 960 224 -1184 -2560 -2560 -1024 1024 2560 2560 1280 256 
5 14 30 37 1 -108 -316 -520 -488 -48 912 2048 2560 1984 192 -2176 -3712 -3840 -2816 -1280 -256 
5 18 50 101 161 168 8 -400 -1104 -1888 -2272 -1824 -160 2432 4992 6656 6656 5120 3072 1280 256 
5 22 70 181 401 732 1132 1400 1176 112 -2128 -5376 -8960 -11968 -13248 -12416 -9856 -6400 -3328 -1280 -256 
5 26 90 277 721 1648 3376 6160 10192 15232 20608 25312 28000 27904 24832 19456 13312 7680 3584 1280 256 
7 7 -63 -175 119 1001 687 -2478 -4130 1876 9100 3976 -8904 -10320 1232 8288 4256 -1344 -2240 -896 -128 
7 11 -35 -139 -77 373 771 270 -1214 -2540 -1588 2648 6120 2928 -4336 -6496 -1952 2240 2368 896 128 
7 15 -7 -87 -161 -79 295 858 918 -284 -2180 -3000 -1416 2224 5072 3808 -480 -3136 -2496 -896 -128 
7 19 21 -19 -133 -291 -293 118 922 1668 1500 -232 -2776 -4240 -3312 -224 3040 4032 2624 896 128 
7 23 49 65 7 -199 -545 -862 -754 180 1836 3464 3896 2224 -1072 -4256 -5728 -4928 -2752 -896 -128 
7 27 77 165 259 261 -13 -738 -1870 -3020 -3412 -2216 744 4720 8208 9632 8544 5824 2880 896 128 
7 31 105 281 623 1153 1751 2090 1606 -316 -3940 -8888 -13960 -17488 -18224 -15904 -11488 -6720 -3008 -896 -128 
7 35 133 413 1099 2541 5195 9478 15498 22820 30268 36120 38696 36976 31248 23072 14560 7616 3136 896 128 
9 24 -24 -246 -342 572 2124 1041 -4151 -6780 420 10492 8988 -3168 -10336 -5904 1392 3648 2112 576 64 
9 28 12 -142 -366 -204 708 1777 1513 -1144 -4856 -5356 116 7104 7872 1968 -3536 -4224 -2176 -576 -64 
9 32 48 -22 -246 -532 -516 305 1897 3020 1964 -1604 -5668 -6816 -3232 2544 5744 4800 2240 576 64 
9 36 84 114 18 -348 -972 -1455 -1079 720 3600 5876 5460 1728 -3648 -7632 -8016 -5376 -2304 -576 -64 
9 40 120 266 426 412 -84 -1327 -3191 -4844 -4940 -2372 2780 8736 12832 13296 10352 5952 2368 576 64 
9 44 156 434 978 1812 2724 3121 2089 -1256 -7144 -14572 -21388 -25152 -24384 -19536 -12752 -6528 -2432 -576 -64 
9 48 192 618 1674 3916 8028 14577 23593 34140 44220 51196 52764 48096 38368 26352 15216 7104 2496 576 64 
11 45 55 -180 -748 -718 1430 4425 2915 -5191 -11461 -5830 7470 13640 7256 -2464 -6240 -4400 -1680 -352 -32 
11 49 99 8 -440 -1062 -946 865 3883 5389 2135 -5434 -11182 -8888 -168 7040 7936 4752 1712 352 32 
11 53 143 212 44 -622 -1738 -2503 -1485 2113 6931 9570 6950 -616 -8632 -11968 -9664 -5104 -1744 -352 -32 
11 57 187 432 704 666 -242 -2415 -5445 -7723 -6929 -1650 6954 15224 19176 17248 11424 5456 1776 352 32 
11 61 231 668 1540 2866 4246 4649 2563 -3255 -12693 -23606 -32290 -35288 -31496 -22880 -13216 -5808 -1808 -352 -32 
11 65 275 920 2552 6042 12430 22465 35915 50973 64263 71830 70850 61160 45624 28864 15040 6160 1840 352 32 
13 70 182 115 -689 -2164 -2132 2239 8931 9542 -1066 -14859 -17783 -6968 6440 11752 8968 4160 1216 208 16 
13 74 234 403 143 -1128 -3224 -4345 -1781 5330 13234 14885 6553 -6916 -16020 -16016 -10192 -4368 -1232 -208 -16 
13 78 286 707 1183 1092 -572 -4417 -9373 -12194 -9074 1157 14873 25168 26832 20488 11432 4576 1248 208 16 
13 82 338 1027 2431 4560 6656 6887 2795 -7254 -22230 -37739 -47735 -47996 -38892 -25168 -12688 -4784 -1264 -208 -16 
13 86 390 1363 3887 9340 19292 34687 54691 75894 92742 99541 93289 75608 52216 30056 13960 4992 1280 208 16 
15 99 365 747 453 -1933 -6243 -8055 -1209 13533 24531 19617 495 -18159 -24289 -18654 -9666 -3460 -828 -120 -8 
15 103 425 1151 2033 1863 -1271 -8195 -16237 -18967 -10361 8749 28835 38573 34371 22174 10498 3580 836 120 8 
15 107 485 1571 3853 7307 10501 10145 2223 -15067 -38389 -59319 -68665 -62567 -45289 -25814 -11338 -3700 -844 -120 -8 
15 111 545 2007 5913 14463 30033 53685 83291 112593 132639 135733 119835 90261 57051 29574 12186 3820 852 120 8 
17 132 612 1840 3536 3400 -2584 -15674 -28730 -28288 -7072 25636 50116 53720 40120 22049 8977 2652 540 68 4 
17 136 680 2376 6120 11832 16728 14790 -442 -30056 -65416 -91052 -94860 -77112 -49368 -24735 -9519 -2720 -544 -68 -4 
17 140 748 2928 8976 22440 46920 83334 126854 166192 187408 181220 149124 103224 59160 27489 10065 2788 548 68 4 
19 169 931 3534 9690 19380 27132 21318 -8398 -58786 -109174 -134368 -124032 -89148 -50388 -22287 -7581 -1919 -341 -38 -2 
19 173 1007 4218 13566 34884 73644 129846 193154 243542 260338 235144 178296 112404 58140 24225 7923 1957 343 38 2 
21 210 1330 5985 20349 54264 116280 203490 293930 352716 352716 293930 203490 116280 54264 20349 5985 1330 210 21 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states22.lab <==
U??????????????????????????????????????? 0000000000000000000000 1111111111111111111111
U??????????????????????????????????????G 0000000000000000000001 1111111111111111111101 d
U??????????????????????????????????????G 0000000000000000000001 1111111111111111111111 d
U???????????????????????????????C??????G 0000000000000000000101 1111111111111111110101 d
U???????????????????????????????C??????G 0000000000000000000101 1111111111111111111101 d
U???????????????????????????????C??????G 0000000000000000000101 1111111111111111111111 d
U?????????????????????????G?????C??????G 0000000000000000010101 1111111111111111010101 d
U?????????????????????????G?????C??????G 0000000000000000010101 1111111111111111110101 d
U?????????????????????????G?????C??????G 0000000000000000010101 1111111111111111111101 d
U?????????????????????????G?????C??????G 0000000000000000010101 1111111111111111111111 d
U???????????????????@?????G?????C??????G 0000000000000001010101 1111111111111101010101 d
U???????????????????@?????G?????C??????G 0000000000000001010101 1111111111111111010101 d
U???????????????????@?????G?????C??????G 0000000000000001010101 1111111111111111110101 d
U???????????????????@?????G?????C??????G 0000000000000001010101 1111111111111111111101 d
U???????????????????@?????G?????C??????G 0000000000000001010101 1111111111111111111111 d
U???????????????_???@?????G?????C??????G 0000000000000101010101 1111111111110101010101 d
U???????????????_???@?????G?????C??????G 0000000000000101010101 1111111111111101010101 d
U???????????????_???@?????G?????C??????G 0000000000000101010101 1111111111111111010101 d
U???????????????_???@?????G?????C??????G 0000000000000101010101 1111111111111111110101 d
U???????????????_???@?????G?????C??????G 0000000000000101010101 1111111111111111111101 d
U???????????????_???@?????G?????C??????G 0000000000000101010101 1111111111111111111111 d
U??????????@????_???@?????G?????C??????G 0000000000010101010101 1111111111010101010101 d
U??????????@????_???@?????G?????C??????G 0000000000010101010101 1111111111110101010101 d
U??????????@????_???@?????G?????C??????G 0000000000010101010101 1111111111111101010101 d
U??????????@????_???@?????G?????C??????G 0000000000010101010101 1111111111111111010101 d
U??????????@????_???@?????G?????C??????G 0000000000010101010101 1111111111111111110101 d
U??????????@????_???@?????G?????C??????G 0000000000010101010101 1111111111111111111101 d
U??????????@????_???@?????G?????C??????G 0000000000010101010101 1111111111111111111111 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 1111111101010101010101 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 1111111111010101010101 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 1111111111110101010101 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 1111111111111101010101 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 1111111111111111010101 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 1111111111111111110101 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 1111111111111111111101 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 1111111111111111111111 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 1111110101010101010101 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 1111111101010101010101 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 1111111111010101010101 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 1111111111110101010101 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 1111111111111101010101 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 1111111111111111010101 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 1111111111111111110101 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 1111111111111111111101 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 1111111111111111111111 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 1111010101010101010101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 1111110101010101010101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 1111111101010101010101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 1111111111010101010101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 1111111111110101010101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 1111111111111101010101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 1111111111111111010101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 1111111111111111110101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 1111111111111111111101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 1111111111111111111111 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 1101010101010101010101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 1111010101010101010101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 1111110101010101010101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 1111111101010101010101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 1111111111010101010101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 1111111111110101010101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 1111111111111101010101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 1111111111111111010101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 1111111111111111110101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 1111111111111111111101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 1111111111111111111111 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010101010101 0101010101010101010101 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010101010101 1101010101010101010101 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010101010101 1111010101010101010101 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010101010101 1111110101010101010101 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010101010101 1111111101010101010101 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010101010101 1111111111010101010101 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010101010101 1111111111110101010101 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010101010101 1111111111111101010101 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010101010101 1111111111111111010101 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010101010101 1111111111111111110101 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010101010101 1111111111111111111101 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010101010101 1111111111111111111111 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 0001010101010101010101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 0011010101010101010101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 0011110101010101010101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 0011111101010101010101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 0011111111010101010101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 0011111111110101010101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 0011111111111101010101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 0011111111111111010101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 0011111111111111110101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 0011111111111111111101 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 0011111111111111111111 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 0000010101010101010101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 0000110101010101010101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 0000111101010101010101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 0000111111010101010101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 0000111111110101010101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 0000111111111101010101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 0000111111111111010101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 0000111111111111110101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 0000111111111111111101 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 0000111111111111111111 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 0000000101010101010101 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 0000001101010101010101 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 0000001111010101010101 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 0000001111110101010101 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 0000001111111101010101 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 0000001111111111010101 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 0000001111111111110101 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 0000001111111111111101 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 0000001111111111111111 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 0000000001010101010101 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 0000000011010101010101 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 0000000011110101010101 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 0000000011111101010101 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 0000000011111111010101 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 0000000011111111110101 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 0000000011111111111101 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 0000000011111111111111 d
U??????????@????_???@?????G?????C??????G 0000000000010101010101 0000000000010101010101 d
U??????????@????_???@?????G?????C??????G 0000000000010101010101 0000000000110101010101 d
U??????????@????_???@?????G?????C??????G 0000000000010101010101 0000000000111101010101 d
U??????????@????_???@?????G?????C??????G 0000000000010101010101 0000000000111111010101 d
U??????????@????_???@?????G?????C??????G 0000000000010101010101 0000000000111111110101 d
U??????????@????_???@?????G?????C??????G 0000000000010101010101 0000000000111111111101 d
U??????????@????_???@?????G?????C??????G 0000000000010101010101 0000000000111111111111 d
U???????????????_???@?????G?????C??????G 0000000000000101010101 0000000000000101010101 d
U???????????????_???@?????G?????C??????G 0000000000000101010101 0000000000001101010101 d
U???????????????_???@?????G?????C??????G 0000000000000101010101 0000000000001111010101 d
U???????????????_???@?????G?????C??????G 0000000000000101010101 0000000000001111110101 d
U???????????????_???@?????G?????C??????G 0000000000000101010101 0000000000001111111101 d
U???????????????_???@?????G?????C??????G 0000000000000101010101 0000000000001111111111 d
U???????????????????@?????G?????C??????G 0000000000000001010101 0000000000000001010101 d
U???????????????????@?????G?????C??????G 0000000000000001010101 0000000000000011010101 d
U???????????????????@?????G?????C??????G 0000000000000001010101 0000000000000011110101 d
U???????????????????@?????G?????C??????G 0000000000000001010101 0000000000000011111101 d
U???????????????????@?????G?????C??????G 0000000000000001010101 0000000000000011111111 d
U?????????????????????????G?????C??????G 0000000000000000010101 0000000000000000010101 d
U?????????????????????????G?????C??????G 0000000000000000010101 0000000000000000110101 d
U?????????????????????????G?????C??????G 0000000000000000010101 0000000000000000111101 d
U?????????????????????????G?????C??????G 0000000000000000010101 0000000000000000111111 d
U???????????????????????????????C??????G 0000000000000000000101 0000000000000000000101 d
U???????????????????????????????C??????G 0000000000000000000101 0000000000000000001101 d
U???????????????????????????????C??????G 0000000000000000000101 0000000000000000001111 d
U??????????????????????????????????????G 0000000000000000000001 0000000000000000000001 d
U??????????????????????????????????????G 0000000000000000000001 0000000000000000000011 d
U??????????????????????????????????????? 0000000000000000000000 0000000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states22.mat <==
-22 231 -1540 7315 -26334 74613 -170544 319770 -497420 646646 -705432 646646 -497420 319770 -170544 74613 -26334 7315 -1540 231 -22 1 
-20 188 -1100 4465 -13224 29070 -46512 48450 -12920 -67184 167960 -243542 258400 -213180 139536 -72675 29868 -9500 2260 -379 40 -2 
-20 192 -1180 5225 -17784 48450 -108528 203490 -323000 436696 -503880 495482 -413440 290700 -170544 82365 -32148 9880 -2300 381 -40 2 
-18 149 -744 2452 -5376 6936 -816 -18258 44404 -57018 35360 18564 -75752 103836 -93840 62169 -31026 11629 -3192 608 -72 4 
-18 153 -816 3056 -8496 17952 -28560 31518 -14348 -30498 95472 -156468 185912 -171972 126480 -74103 34254 -12239 3264 -612 72 -4 
-18 157 -888 3676 -11904 31416 -69360 130254 -210188 293046 -353600 368628 -330344 252348 -162384 86649 -37554 12853 -3336 616 -72 4 
-16 114 -464 1112 -1200 -1480 8176 -14298 9264 12324 -38064 44148 -20112 -17664 42448 -42943 28320 -13126 4288 -948 128 -8 
-16 118 -528 1576 -3184 3896 -592 -9466 24432 -35204 29328 -1612 -37584 67408 -72944 56545 -32672 14078 -4416 956 -128 8 
-16 122 -592 2056 -5424 11160 -17808 20646 -12368 -12844 53456 -97708 127984 -131232 107856 -71103 37152 -15038 4544 -964 128 -8 
-16 126 -656 2552 -7920 20376 -44496 83718 -136976 195884 -245232 268372 -255568 210096 -147312 86625 -41760 16006 -4672 972 -128 8 
-14 83 -252 297 574 -2853 4296 107 -11170 18473 -8476 -15925 32642 -24751 528 18192 -20720 13128 -5376 1424 -224 16 
-14 87 -308 637 -546 -985 4352 -7569 6126 3549 -18564 28119 -21438 -363 22936 -32036 26208 -14560 5600 -1440 224 -16 
-14 91 -364 993 -1890 2275 -520 -4989 13790 -21567 21268 -7917 -16030 40041 -52000 47320 -31920 16008 -5824 1456 -224 16 
-14 95 -420 1365 -3458 6991 -11216 13543 -9682 -4459 29484 -59969 85474 -95731 86888 -64060 37856 -17472 6048 -1472 224 -16 
-14 99 -476 1753 -5250 13227 -28632 53979 -89378 130585 -168636 192283 -192830 168897 -127824 82272 -44016 18952 -6272 1488 -224 16 
-12 56 -100 -125 928 -1466 -712 5855 -7340 -2276 16652 -17291 -1640 21110 -20896 4792 8704 -10640 6080 -2032 384 -32 
-12 60 -148 107 432 -1502 2008 -81 -4748 9272 -7524 -3299 16616 -20070 9056 6872 -14976 12688 -6464 2064 -384 32 
-12 64 -196 355 -256 -578 2360 -4241 3988 628 -9044 16501 -16520 6334 9248 -20600 21632 -14768 6848 -2096 384 -32 
-12 68 -244 619 -1136 1370 -424 -2657 7860 -13168 14652 -8579 -5304 22178 -34400 36424 -28672 16880 -7232 2128 -384 32 
-12 72 -292 899 -2208 4406 -7112 8895 -7212 -692 15948 -36299 55896 -67578 66784 -54376 36096 -19024 7616 -2160 384 -32 
-12 76 -340 1195 -3472 8594 -18472 34895 -58380 86888 -115236 136093 -142680 132010 -106784 74488 -43904 21200 -8000 2192 -384 32 
-10 33 0 -270 588 230 -2696 3165 3110 -10931 6360 10912 -19480 5820 13504 -16240 4512 5040 -5760 2688 -640 64 
-10 37 -40 -130 508 -570 -504 2485 -3290 369 6000 -10212 5240 7220 -14976 9840 1568 -7760 6400 -2752 640 -64 
-10 41 -80 26 268 -778 1048 -211 -2202 4917 -4984 360 7272 -12484 10048 -688 -8288 10544 -7040 2816 -640 64 
-10 45 -120 198 -132 -330 1320 -2427 2534 -359 -4320 9476 -11336 7188 1920 -11280 15648 -13392 7680 -2880 640 -64 
-10 49 -160 386 -692 838 -328 -1411 4518 -8035 9784 -7312 -408 11516 -21568 26128 -23648 16304 -8320 2944 -640 64 
-10 53 -200 590 -1412 2790 -4536 5845 -5210 833 8400 -21716 35960 -46540 49536 -43920 32288 -19280 8960 -3008 640 -64 
-10 57 -240 810 -2292 5590 -11944 22605 -38170 57733 -78360 95416 -103960 100860 -86464 64720 -41568 22320 -9600 3072 -640 64 
-8 14 56 -238 56 1120 -1688 -1791 6608 -2254 -10976 13076 4928 -19224 9088 9520 -12544 2912 3584 -3136 1024 -128 
-8 18 24 -174 216 296 -1144 1041 944 -3754 4128 1060 -8768 9048 1408 -10832 8448 288 -4608 3264 -1024 128 
-8 22 -8 -94 248 -240 -216 1153 -1776 634 2464 -5180 4416 808 -7296 8880 -3328 -3616 5632 -3392 1024 -128 
-8 26 -40 2 152 -424 584 -175 -1040 2590 -3168 1268 3008 -7016 7552 -3536 -2816 7072 -6656 3520 -1024 128 
-8 30 -72 114 -72 -192 744 -1407 1616 -574 -2016 5300 -7360 6120 -1152 -5328 9984 -10656 7680 -3648 1024 -128 
-8 34 -104 242 -424 520 -248 -751 2608 -4890 6432 -5628 1472 5464 -12928 17840 -18176 14368 -8704 3776 -1024 128 
-8 38 -136 386 -904 1776 -2904 3841 -3696 1290 4256 -12828 22848 -31448 35712 -34128 27392 -18208 9728 -3904 1024 -128 
-8 42 -168 546 -1512 3640 -7736 14673 -24976 38318 -53088 66388 -74816 75672 -68224 54320 -37632 22176 -10752 4032 -1024 128 
-6 -1 76 -113 -358 993 544 -3936 1568 8400 -8960 -8736 18368 96 -18944 9984 8192 -9728 1024 2816 -1536 256 
-6 3 52 -109 -102 549 -376 -852 1904 -1176 -2016 5712 -3584 -5952 10624 -1728 -8448 6784 512 -3072 1536 -256 
-6 7 28 -89 58 153 -464 552 224 -1776 2240 -192 -3136 5088 -2816 -3456 7168 -3584 -2048 3328 -1536 256 
-6 11 4 -53 122 -131 -104 596 -912 520 864 -2704 3072 -704 -2944 5312 -4352 128 3584 -3584 1536 -256 
-6 15 -20 -1 90 -239 320 -144 -480 1424 -1920 1184 960 -3744 5120 -3584 0 3584 -5120 3840 -1536 256 
-6 19 -44 67 -38 -107 424 -836 1008 -536 -864 2960 -4608 4544 -2176 -1984 5888 -7552 6656 -4096 1536 -256 
-6 23 -68 151 -262 329 -176 -392 1504 -2992 4160 -4096 1984 2272 -7424 11648 -13312 11776 -8192 4352 -1536 256 
-6 27 -92 251 -582 1133 -1864 2532 -2576 1288 2016 -7504 14336 -20928 25216 -25664 22272 -16256 9728 -4608 1536 -256 
-6 31 -116 367 -998 2369 -5024 9536 -16352 25424 -35840 45920 -53312 55904 -52736 44288 -32768 20992 -11264 4864 -1536 256 
-4 -12 68 37 -504 174 2112 -1872 -5376 7392 8064 -16800 -5376 23616 -3072 -19968 9216 8704 -7168 -768 2048 -512 
-4 -8 52 -3 -264 242 576 -1040 0 1568 -2688 1120 5376 -7744 -3072 11776 -3072 -7680 5120 1280 -2048 512 
-4 -4 36 -27 -88 182 -128 -192 896 -896 -896 2464 -1792 -576 4096 -4864 -1024 6144 -3072 -1792 2048 -512 
-4 0 20 -35 24 58 -256 288 128 -704 1152 -736 -1280 2880 -2048 -256 3072 -4096 1024 2304 -2048 512 
-4 4 4 -27 72 -66 -64 272 -512 416 384 -1312 1792 -1216 -1024 3072 -3072 1536 1024 -2816 2048 -512 
-4 8 -12 -3 56 -126 192 -112 -256 736 -1152 992 256 -1856 3072 -3072 1024 1536 -3072 3328 -2048 512 
-4 12 -28 37 -24 -58 256 -480 640 -448 -384 1568 -2816 3264 -2048 -256 3072 -5120 5120 -3840 2048 -512 
-4 16 -44 93 -168 202 -128 -192 896 -1792 2688 -2912 1792 576 -4096 7424 -9216 9216 -7168 4352 -2048 512 
-4 20 -60 165 -376 718 -1216 1648 -1792 1120 896 -4256 8960 -13760 17408 -18944 17408 -13824 9216 -4864 2048 -512 
-4 24 -76 253 -648 1554 -3264 6192 -10752 16800 -24192 31584 -37632 40896 -39936 35328 -27648 18944 -11264 5376 -2048 512 
-2 -19 40 160 -360 -780 1920 2400 -6720 -4704 16128 5376 -26880 -1920 30720 -3840 -23040 6400 10240 -4096 -2048 1024 
-2 -15 32 92 -216 -276 768 288 -1344 672 0 -2688 5376 3456 -12288 -768 13824 -2816 -8192 3072 2048 -1024 
-2 -11 24 40 -104 -12 128 -288 448 672 -1792 0 1792 -1920 2048 2304 -6656 256 6144 -2048 -2048 1024 
-2 -7 16 4 -24 76 -128 -160 448 -224 0 896 -1792 -128 2048 -1792 1536 1280 -4096 1024 2048 -1024 
-2 -3 8 -16 24 52 -128 96 -64 -352 768 -256 -256 1152 -2048 256 1536 -1792 2048 0 -2048 1024 
-2 1 0 -20 40 -20 0 160 -320 160 0 -640 1280 -640 0 1280 -2560 1280 0 -1024 2048 -1024 
-2 5 -8 -8 24 -76 128 -32 -64 416 -768 512 -256 -896 2048 -1792 1536 256 -2048 2048 -2048 1024 
-2 9 -16 20 -24 -52 128 -288 448 -224 0 896 -1792 1920 -2048 256 1536 -2816 4096 -3072 2048 -1024 
-2 13 -24 64 -104 116 -128 -160 448 -1120 1792 -1792 1792 128 -2048 4352 -6656 6400 -6144 4096 -2048 1024 
-2 17 -32 124 -216 492 -768 1056 -1344 672 0 -2688 5376 -8832 12288 -13056 13824 -11008 8192 -5120 2048 -1024 
-2 21 -40 200 -360 1140 -1920 4320 -6720 11424 -16128 21504 -26880 28800 -30720 26880 -23040 16640 -10240 6144 -2048 1024 
0 -22 0 220 0 -1320 0 5280 0 -14784 0 29568 0 -42240 0 42240 0 -28160 0 11264 0 -2048 
0 -18 0 140 0 -600 0 1440 0 -1344 0 -2688 0 11520 0 -19200 0 17920 0 -9216 0 2048 
0 -14 0 76 0 -168 0 -96 0 1344 0 -2688 0 768 0 5376 0 -9728 0 7168 0 -2048 
0 -10 0 28 0 40 0 -352 0 448 0 896 0 -2816 0 1280 0 3584 0 -5120 0 2048 
0 -6 0 -4 0 88 0 -96 0 -448 0 896 0 768 0 -2816 0 512 0 3072 0 -2048 
0 -2 0 -20 0 40 0 160 0 -320 0 -640 0 1280 0 1280 0 -2560 0 -1024 0 2048 
0 2 0 -20 0 -40 0 160 0 320 0 -640 0 -1280 0 1280 0 2560 0 -1024 0 -2048 
0 6 0 -4 0 -88 0 -96 0 448 0 896 0 -768 0 -2816 0 -512 0 3072 0 2048 
0 10 0 28 0 -40 0 -352 0 -448 0 896 0 2816 0 1280 0 -3584 0 -5120 0 -2048 
0 14 0 76 0 168 0 -96 0 -1344 0 -2688 0 -768 0 5376 0 9728 0 7168 0 2048 
0 18 0 140 0 600 0 1440 0 1344 0 -2688 0 -11520 0 -19200 0 -17920 0 -9216 0 -2048 
0 22 0 220 0 1320 0 5280 0 14784 0 29568 0 42240 0 42240 0 28160 0 11264 0 2048 
2 -19 -40 160 360 -780 -1920 2400 6720 -4704 -16128 5376 26880 -1920 -30720 -3840 23040 6400 -10240 -4096 2048 1024 
2 -15 -32 92 216 -276 -768 288 1344 672 0 -2688 -5376 3456 12288 -768 -13824 -2816 8192 3072 -2048 -1024 
2 -11 -24 40 104 -12 -128 -288 -448 672 1792 0 -1792 -1920 -2048 2304 6656 256 -6144 -2048 2048 1024 
2 -7 -16 4 24 76 128 -160 -448 -224 0 896 1792 -128 -2048 -1792 -1536 1280 4096 1024 -2048 -1024 
2 -3 -8 -16 -24 52 128 96 64 -352 -768 -256 256 1152 2048 256 -1536 -1792 -2048 0 2048 1024 
2 1 0 -20 -40 -20 0 160 320 160 0 -640 -1280 -640 0 1280 2560 1280 0 -1024 -2048 -1024 
2 5 8 -8 -24 -76 -128 -32 64 416 768 512 256 -896 -2048 -1792 -1536 256 2048 2048 2048 1024 
2 9 16 20 24 -52 -128 -288 -448 -224 0 896 1792 1920 2048 256 -1536 -2816 -4096 -3072 -2048 -1024 
2 13 24 64 104 116 128 -160 -448 -1120 -1792 -1792 -1792 128 2048 4352 6656 6400 6144 4096 2048 1024 
2 17 32 124 216 492 768 1056 1344 672 0 -2688 -5376 -8832 -12288 -13056 -13824 -11008 -8192 -5120 -2048 -1024 
2 21 40 200 360 1140 1920 4320 6720 11424 16128 21504 26880 28800 30720 26880 23040 16640 10240 6144 2048 1024 
4 -12 -68 37 504 174 -2112 -1872 5376 7392 -8064 -16800 5376 23616 3072 -19968 -9216 8704 7168 -768 -2048 -512 
4 -8 -52 -3 264 242 -576 -1040 0 1568 2688 1120 -5376 -7744 3072 11776 3072 -7680 -5120 1280 2048 512 
4 -4 -36 -27 88 182 128 -192 -896 -896 896 2464 1792 -576 -4096 -4864 1024 6144 3072 -1792 -2048 -512 
4 0 -20 -35 -24 58 256 288 -128 -704 -1152 -736 1280 2880 2048 -256 -3072 -4096 -1024 2304 2048 512 
4 4 -4 -27 -72 -66 64 272 512 416 -384 -1312 -1792 -1216 1024 3072 3072 1536 -1024 -2816 -2048 -512 
4 8 12 -3 -56 -126 -192 -112 256 736 1152 992 -256 -1856 -3072 -3072 -1024 1536 3072 3328 2048 512 
4 12 28 37 24 -58 -256 -480 -640 -448 384 1568 2816 3264 2048 -256 -3072 -5120 -5120 -3840 -2048 -512 
4 16 44 93 168 202 128 -192 -896 -1792 -2688 -2912 -1792 576 4096 7424 9216 9216 7168 4352 2048 512 
4 20 60 165 376 718 1216 1648 1792 1120 -896 -4256 -8960 -13760 -17408 -18944 -17408 -13824 -9216 -4864 -2048 -512 
4 24 76 253 648 1554 3264 6192 10752 16800 24192 31584 37632 40896 39936 35328 27648 18944 11264 5376 2048 512 
6 -1 -76 -113 358 993 -544 -3936 -1568 8400 8960 -8736 -18368 96 18944 9984 -8192 -9728 -1024 2816 1536 256 
6 3 -52 -109 102 549 376 -852 -1904 -1176 2016 5712 3584 -5952 -10624 -1728 8448 6784 -512 -3072 -1536 -256 
6 7 -28 -89 -58 153 464 552 -224 -1776 -2240 -192 3136 5088 2816 -3456 -7168 -3584 2048 3328 1536 256 
6 11 -4 -53 -122 -131 104 596 912 520 -864 -2704 -3072 -704 2944 5312 4352 128 -3584 -3584 -1536 -256 
6 15 20 -1 -90 -239 -320 -144 480 1424 1920 1184 -960 -3744 -5120 -3584 0 3584 5120 3840 1536 256 
6 19 44 67 38 -107 -424 -836 -1008 -536 864 2960 4608 4544 2176 -1984 -5888 -7552 -6656 -4096 -1536 -256 
6 23 68 151 262 329 176 -392 -1504 -2992 -4160 -4096 -1984 2272 7424 11648 13312 11776 8192 4352 1536 256 
6 27 92 251 582 1133 1864 2532 2576 1288 -2016 -7504 -14336 -20928 -25216 -25664 -22272 -16256 -9728 -4608 -1536 -256 
6 31 116 367 998 2369 5024 9536 16352 25424 35840 45920 53312 55904 52736 44288 32768 20992 11264 4864 1536 256 
8 14 -56 -238 -56 1120 1688 -1791 -6608 -2254 10976 13076 -4928 -19224 -9088 9520 12544 2912 -3584 -3136 -1024 -128 
8 18 -24 -174 -216 296 1144 1041 -944 -3754 -4128 1060 8768 9048 -1408 -10832 -8448 288 4608 3264 1024 128 
8 22 8 -94 -248 -240 216 1153 1776 634 -2464 -5180 -4416 808 7296 8880 3328 -3616 -5632 -3392 -1024 -128 
8 26 40 2 -152 -424 -584 -175 1040 2590 3168 1268 -3008 -7016 -7552 -3536 2816 7072 6656 3520 1024 128 
8 30 72 114 72 -192 -744 -1407 -1616 -574 2016 5300 7360 6120 1152 -5328 -9984 -10656 -7680 -3648 -1024 -128 
8 34 104 242 424 520 248 -751 -2608 -4890 -6432 -5628 -1472 5464 12928 17840 18176 14368 8704 3776 1024 128 
8 38 136 386 904 1776 2904 3841 3696 1290 -4256 -12828 -22848 -31448 -35712 -34128 -27392 -18208 -9728 -3904 -1024 -128 
8 42 168 546 1512 3640 7736 14673 24976 38318 53088 66388 74816 75672 68224 54320 37632 22176 10752 4032 1024 128 
10 33 0 -270 -588 230 2696 3165 -3110 -10931 -6360 10912 19480 5820 -13504 -16240 -4512 5040 5760 2688 640 64 
10 37 40 -130 -508 -570 504 2485 3290 369 -6000 -10212 -5240 7220 14976 9840 -1568 -7760 -6400 -2752 -640 -64 
10 41 80 26 -268 -778 -1048 -211 2202 4917 4984 360 -7272 -12484 -10048 -688 8288 10544 7040 2816 640 64 
10 45 120 198 132 -330 -1320 -2427 -2534 -359 4320 9476 11336 7188 -1920 -11280 -15648 -13392 -7680 -2880 -640 -64 
10 49 160 386 692 838 328 -1411 -4518 -8035 -9784 -7312 408 11516 21568 26128 23648 16304 8320 2944 640 64 
10 53 200 590 1412 2790 4536 5845 5210 833 -8400 -21716 -35960 -46540 -49536 -43920 -32288 -19280 -8960 -3008 -640 -64 
10 57 240 810 2292 5590 11944 22605 38170 57733 78360 95416 103960 100860 86464 64720 41568 22320 9600 3072 640 64 
12 56 100 -125 -928 -1466 712 5855 7340 -2276 -16652 -17291 1640 21110 20896 4792 -8704 -10640 -6080 -2032 -384 -32 
12 60 148 107 -432 -1502 -2008 -81 4748 9272 7524 -3299 -16616 -20070 -9056 6872 14976 12688 6464 2064 384 32 
12 64 196 355 256 -578 -2360 -4241 -3988 628 9044 16501 16520 6334 -9248 -20600 -21632 -14768 -6848 -2096 -384 -32 
12 68 244 619 1136 1370 424 -2657 -7860 -13168 -14652 -8579 5304 22178 34400 36424 28672 16880 7232 2128 384 32 
12 72 292 899 2208 4406 7112 8895 7212 -692 -15948 -36299 -55896 -67578 -66784 -54376 -36096 -19024 -7616 -2160 -384 -32 
12 76 340 1195 3472 8594 18472 34895 58380 86888 115236 136093 142680 132010 106784 74488 43904 21200 8000 2192 384 32 
14 83 252 297 -574 -2853 -4296 107 11170 18473 8476 -15925 -32642 -24751 -528 18192 20720 13128 5376 1424 224 16 
14 87 308 637 546 -985 -4352 -7569 -6126 3549 18564 28119 21438 -363 -22936 -32036 -26208 -14560 -5600 -1440 -224 -16 
14 91 364 993 1890 2275 520 -4989 -13790 -21567 -21268 -7917 16030 40041 52000 47320 31920 16008 5824 1456 224 16 
14 95 420 1365 3458 6991 11216 13543 9682 -4459 -29484 -59969 -85474 -95731 -86888 -64060 -37856 -17472 -6048 -1472 -224 -16 
14 99 476 1753 5250 13227 28632 53979 89378 130585 168636 192283 192830 168897 127824 82272 44016 18952 6272 1488 224 16 
16 114 464 1112 1200 -1480 -8176 -14298 -9264 12324 38064 44148 20112 -17664 -42448 -42943 -28320 -13126 -4288 -948 -128 -8 
16 118 528 1576 3184 3896 592 -9466 -24432 -35204 -29328 -1612 37584 67408 72944 56545 32672 14078 4416 956 128 8 
16 122 592 2056 5424 11160 17808 20646 12368 -12844 -53456 -97708 -127984 -131232 -107856 -71103 -37152 -15038 -4544 -964 -128 -8 
16 126 656 2552 7920 20376 44496 83718 136976 195884 245232 268372 255568 210096 147312 86625 41760 16006 4672 972 128 8 
18 149 744 2452 5376 6936 816 -18258 -44404 -57018 -35360 18564 75752 103836 93840 62169 31026 11629 3192 608 72 4 
18 153 816 3056 8496 17952 28560 31518 14348 -30498 -95472 -156468 -185912 -171972 -126480 -74103 -34254 -12239 -3264 -612 -72 -4 
18 157 888 3676 11904 31416 69360 130254 210188 293046 353600 368628 330344 252348 162384 86649 37554 12853 3336 616 72 4 
20 188 1100 4465 13224 29070 46512 48450 12920 -67184 -167960 -243542 -258400 -213180 -139536 -72675 -29868 -9500 -2260 -379 -40 -2 
20 192 1180 5225 17784 48450 108528 203490 323000 436696 503880 495482 413440 290700 170544 82365 32148 9880 2300 381 40 2 
22 231 1540 7315 26334 74613 170544 319770 497420 646646 705432 646646 497420 319770 170544 74613 26334 7315 1540 231 22 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states23.lab <==
V??????????????????????????????????????????? 00000000000000000000000 11111111111111111111111
V??????????????????????????????????????????_ 00000000000000000000001 11111111111111111111101 d
V??????????????????????????????????????????_ 00000000000000000000001 11111111111111111111111 d
V??????????????????????????????????@???????_ 00000000000000000000101 11111111111111111110101 d
V??????????????????????????????????@???????_ 00000000000000000000101 11111111111111111111101 d
V??????????????????????????????????@???????_ 00000000000000000000101 11111111111111111111111 d
V????????????????????????????G?????@???????_ 00000000000000000010101 11111111111111111010101 d
V????????????????????????????G?????@???????_ 00000000000000000010101 11111111111111111110101 d
V????????????????????????????G?????@???????_ 00000000000000000010101 11111111111111111111101 d
V????????????????????????????G?????@???????_ 00000000000000000010101 11111111111111111111111 d
V??????????????????????C?????G?????@???????_ 00000000000000001010101 11111111111111101010101 d
V??????????????????????C?????G?????@???????_ 00000000000000001010101 11111111111111111010101 d
V??????????????????????C?????G?????@???????_ 00000000000000001010101 11111111111111111110101 d
V??????????????????????C?????G?????@???????_ 00000000000000001010101 11111111111111111111101 d
V??????????????????????C?????G?????@???????_ 00000000000000001010101 11111111111111111111111 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010101 11111111111110101010101 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010101 11111111111111101010101 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010101 11111111111111111010101 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010101 11111111111111111110101 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010101 11111111111111111111101 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010101 11111111111111111111111 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010101 11111111111010101010101 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010101 11111111111110101010101 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010101 11111111111111101010101 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010101 11111111111111111010101 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010101 11111111111111111110101 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010101 11111111111111111111101 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010101 11111111111111111111111 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 11111111101010101010101 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 11111111111010101010101 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 11111111111110101010101 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 11111111111111101010101 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 11111111111111111010101 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 11111111111111111110101 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 11111111111111111111101 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 11111111111111111111111 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 11111110101010101010101 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 11111111101010101010101 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 11111111111010101010101 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 11111111111110101010101 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 11111111111111101010101 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 11111111111111111010101 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 11111111111111111110101 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 11111111111111111111101 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 11111111111111111111111 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 11111010101010101010101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 11111110101010101010101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 11111111101010101010101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 11111111111010101010101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 11111111111110101010101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 11111111111111101010101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 11111111111111111010101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 11111111111111111110101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 11111111111111111111101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 11111111111111111111111 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 11101010101010101010101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 11111010101010101010101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 11111110101010101010101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 11111111101010101010101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 11111111111010101010101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 11111111111110101010101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 11111111111111101010101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 11111111111111111010101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 11111111111111111110101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 11111111111111111111101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 11111111111111111111111 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 10101010101010101010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 11101010101010101010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 11111010101010101010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 11111110101010101010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 11111111101010101010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 11111111111010101010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 11111111111110101010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 11111111111111101010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 11111111111111111010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 11111111111111111110101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 11111111111111111111101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 11111111111111111111111 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 00101010101010101010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 01101010101010101010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 01111010101010101010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 01111110101010101010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 01111111101010101010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 01111111111010101010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 01111111111110101010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 01111111111111101010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 01111111111111111010101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 01111111111111111110101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 01111111111111111111101 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 01111111111111111111111 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 00001010101010101010101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 00011010101010101010101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 00011110101010101010101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 00011111101010101010101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 00011111111010101010101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 00011111111110101010101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 00011111111111101010101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 00011111111111111010101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 00011111111111111110101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 00011111111111111111101 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 00011111111111111111111 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 00000010101010101010101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 00000110101010101010101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 00000111101010101010101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 00000111111010101010101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 00000111111110101010101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 00000111111111101010101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 00000111111111111010101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 00000111111111111110101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 00000111111111111111101 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 00000111111111111111111 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 00000000101010101010101 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 00000001101010101010101 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 00000001111010101010101 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 00000001111110101010101 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 00000001111111101010101 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 00000001111111111010101 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 00000001111111111110101 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 00000001111111111111101 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 00000001111111111111111 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 00000000001010101010101 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 00000000011010101010101 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 00000000011110101010101 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 00000000011111101010101 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 00000000011111111010101 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 00000000011111111110101 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 00000000011111111111101 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 00000000011111111111111 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010101 00000000000010101010101 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010101 00000000000110101010101 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010101 00000000000111101010101 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010101 00000000000111111010101 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010101 00000000000111111110101 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010101 00000000000111111111101 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010101 00000000000111111111111 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010101 00000000000000101010101 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010101 00000000000001101010101 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010101 00000000000001111010101 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010101 00000000000001111110101 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010101 00000000000001111111101 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010101 00000000000001111111111 d
V??????????????????????C?????G?????@???????_ 00000000000000001010101 00000000000000001010101 d
V??????????????????????C?????G?????@???????_ 00000000000000001010101 00000000000000011010101 d
V??????????????????????C?????G?????@???????_ 00000000000000001010101 00000000000000011110101 d
V??????????????????????C?????G?????@???????_ 00000000000000001010101 00000000000000011111101 d
V??????????????????????C?????G?????@???????_ 00000000000000001010101 00000000000000011111111 d
V????????????????????????????G?????@???????_ 00000000000000000010101 00000000000000000010101 d
V????????????????????????????G?????@???????_ 00000000000000000010101 00000000000000000110101 d
V????????????????????????????G?????@???????_ 00000000000000000010101 00000000000000000111101 d
V????????????????????????????G?????@???????_ 00000000000000000010101 00000000000000000111111 d
V??????????????????????????????????@???????_ 00000000000000000000101 00000000000000000000101 d
V??????????????????????????????????@???????_ 00000000000000000000101 00000000000000000001101 d
V??????????????????????????????????@???????_ 00000000000000000000101 00000000000000000001111 d
V??????????????????????????????????????????_ 00000000000000000000001 00000000000000000000001 d
V??????????????????????????????????????????_ 00000000000000000000001 00000000000000000000011 d
V??????????????????????????????????????????? 00000000000000000000000 00000000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states23.mat <==
-23 253 -1771 8855 -33649 100947 -245157 490314 -817190 1144066 -1352078 1352078 -1144066 817190 -490314 245157 -100947 33649 -8855 1771 -253 23 -1 
-21 208 -1288 5565 -17689 42294 -75582 94962 -61370 -54264 235144 -411502 501942 -471580 352716 -212211 102543 -39368 11760 -2639 419 -42 2 
-21 212 -1372 6405 -23009 66234 -156978 312018 -526490 759696 -940576 999362 -908922 704140 -461244 252909 -114513 42028 -12180 2681 -421 42 -2 
-19 167 -893 3196 -7828 12312 -7752 -17442 62662 -101422 92378 -16796 -94316 179588 -197676 156009 -93195 42655 -14821 3800 -680 76 -4 
-19 171 -969 3872 -11552 26448 -46512 60078 -45866 -16150 125970 -251940 342380 -357884 298452 -200583 108357 -46493 15503 -3876 684 -76 4 
-19 175 -1045 4564 -15580 43320 -100776 199614 -340442 503234 -646646 722228 -698972 582692 -414732 249033 -124203 50407 -16189 3952 -688 76 -4 
-17 130 -578 1576 -2312 -280 9656 -22474 23562 3060 -50388 82212 -64260 2448 60112 -85391 71263 -41446 17414 -5236 1076 -136 8 
-17 134 -646 2104 -4760 7080 -4488 -8874 33898 -59636 64532 -30940 -35972 104992 -140352 129489 -89217 46750 -18494 5372 -1084 136 -8 
-17 138 -714 2648 -7480 16584 -28968 38454 -33014 -476 66300 -151164 225692 -259216 239088 -178959 108255 -52190 19582 -5508 1092 -136 8 
-17 142 -782 3208 -10472 28296 -64872 128214 -220694 332860 -441116 513604 -523940 465664 -357408 233937 -128385 57766 -20678 5644 -1100 136 -8 
-15 97 -335 549 277 -3427 7149 -4189 -11277 29643 -26949 -7449 48567 -57393 25279 17664 -38912 33848 -18504 6800 -1648 240 -16 
-15 101 -395 945 -1183 -439 5337 -11921 13695 -2577 -22113 46683 -49557 21075 23299 -54972 58244 -40768 20160 -7040 1664 -240 16 
-15 105 -455 1357 -2883 4165 -2795 -4469 18779 -35357 42835 -29185 -8113 56071 -92041 99320 -79240 47928 -21832 7280 -1680 240 -16 
-15 109 -515 1785 -4823 10449 -18207 24759 -23225 5223 33943 -89453 145443 -181205 182619 -150948 101916 -55328 23520 -7520 1696 -240 16 
-15 113 -575 2229 -7003 18477 -41859 82611 -143357 219963 -299221 360919 -385113 361727 -296721 210096 -126288 62968 -25224 7760 -1712 240 -16 
-13 68 -156 -25 1053 -2394 754 6567 -13195 5064 18928 -33943 15651 22750 -42006 25688 3912 -19344 16720 -8112 2416 -416 32 
-13 72 -208 255 325 -1934 3510 -2089 -4667 14020 -16796 4225 19915 -36686 29126 -2184 -21848 27664 -19152 8528 -2448 416 -32 
-13 76 -260 551 -611 -322 2938 -6601 8229 -3360 -9672 25545 -33021 22854 2914 -29848 42232 -36400 21616 -8944 2480 -416 32 
-13 80 -312 863 -1755 2506 -1794 -2233 10517 -21028 27820 -23231 3275 27482 -56578 70824 -65096 45552 -24112 9360 -2512 416 -32 
-13 84 -364 1191 -3107 6614 -11518 16007 -16107 6520 16640 -52247 92195 -123474 134362 -121160 90472 -55120 26640 -9776 2544 -416 32 
-13 88 -416 1535 -4667 12066 -27066 53367 -93275 145268 -202124 251329 -278773 274690 -238794 181272 -118392 65104 -29200 10192 -2576 416 -32 
-11 43 -33 -270 858 -358 -2926 5861 -55 -14041 17291 4552 -30392 25300 7684 -29744 20752 528 -10800 8448 -3328 704 -64 
-11 47 -77 -90 638 -1078 66 2989 -5775 3659 5631 -16212 15452 1980 -22196 24816 -8272 -9328 14160 -9152 3392 -704 64 
-11 51 -121 106 242 -1046 1826 -1259 -1991 7119 -9901 5344 6912 -19756 22532 -10736 -7600 18832 -17584 9856 -3456 704 -64 
-11 55 -165 318 -330 -198 1650 -3747 4961 -2893 -3961 13796 -20812 18524 -5268 -13200 26928 -29040 21072 -10560 3520 -704 64 
-11 59 -209 546 -1078 1530 -1166 -1083 5929 -12553 17819 -17096 6904 11924 -33084 47696 -49776 39952 -24624 11264 -3584 704 -64 
-11 63 -253 790 -2002 4202 -7326 10381 -11055 6043 7567 -30116 57676 -82500 96076 -93456 76208 -51568 28240 -11968 3648 -704 64 
-11 67 -297 1050 -3102 7882 -17534 34549 -60775 95903 -136093 173776 -199376 204820 -187324 151184 -106288 63888 -31920 12672 -3712 704 -64 
-9 22 42 -294 294 1064 -2808 -103 8399 -8862 -8722 24052 -8148 -24152 28312 432 -22064 15456 672 -6720 4160 -1152 128 
-9 26 6 -198 390 80 -1440 2185 -97 -4698 7882 -3068 -9828 17816 -7640 -12240 19280 -8160 -4896 7872 -4288 1152 -128 
-9 30 -30 -86 342 -488 24 1369 -2929 2410 1830 -7644 9596 -3608 -8104 16176 -12208 -288 9248 -9024 4416 -1152 128 
-9 34 -66 42 150 -576 1008 -759 -865 3630 -5758 4436 1740 -10024 14568 -11088 720 9888 -13728 10176 -4544 1152 -128 
-9 38 -102 186 -186 -120 936 -2151 3023 -2190 -1442 7316 -12660 13480 -7272 -4176 15312 -20640 18336 -11328 4672 -1152 128 
-9 42 -138 346 -666 944 -768 -503 3359 -7498 11322 -12060 7100 3992 -18392 30768 -36016 32544 -23072 12480 -4800 1152 -128 
-9 46 -174 522 -1290 2680 -4680 6745 -7537 4986 2966 -17084 35676 -54296 67160 -69840 61520 -45600 27936 -13632 4928 -1152 128 
-9 50 -210 714 -2058 5152 -11376 22409 -39649 63294 -91406 119476 -141204 150488 -143896 122544 -91952 59808 -32928 14784 -5056 1152 -128 
-7 5 77 -189 -245 1351 -449 -4480 5504 6832 -17360 224 27104 -18272 -19040 28928 -1792 -17920 10752 1792 -4352 1792 -256 
-7 9 49 -161 7 651 -925 -476 2756 -3080 -840 7728 -9296 -2368 16576 -12352 -6720 15232 -6272 -3584 4608 -1792 256 
-7 13 21 -117 147 95 -617 1016 -328 -2000 4016 -2432 -2944 8224 -7904 -640 10624 -10752 1536 5376 -4864 1792 -256 
-7 17 -7 -57 175 -253 27 700 -1508 1432 344 -3568 5776 -3776 -2240 8256 -9664 4480 3456 -7168 5120 -1792 256 
-7 21 -35 19 91 -329 559 -464 -336 1904 -3344 3104 -224 -4704 8864 -8704 3584 3584 -8704 8960 -5376 1792 -256 
-7 25 -63 111 -105 -69 531 -1260 1844 -1544 -328 3824 -7568 9152 -6720 192 7872 -13440 14208 -10752 5632 -1792 256 
-7 29 -91 219 -413 591 -505 -216 1896 -4496 7152 -8256 6080 288 -9696 19072 -24960 25088 -19968 12544 -5888 1792 -256 
-7 33 -119 343 -833 1715 -2997 4396 -5108 3864 728 -9520 21840 -35264 46144 -50880 47936 -38528 25984 -14336 6144 -1792 256 
-7 37 -147 483 -1365 3367 -7393 14560 -25888 41776 -61264 81760 -99232 109216 -108640 97024 -77056 53760 -32256 16128 -6400 1792 -256 
-5 -8 80 -31 -541 678 1938 -3984 -3504 12768 672 -24864 11424 28992 -26688 -16896 29184 -512 -15872 6400 2816 -2560 512 
-5 -4 60 -55 -261 506 334 -1616 1040 1568 -4256 3808 4256 -13120 4672 14848 -14848 -4608 12800 -3840 -3328 2560 -512 
-5 0 40 -63 -61 270 -310 -64 1088 -1792 0 3360 -4256 1216 4672 -8960 3840 7168 -9216 1280 3840 -2560 512 
-5 4 20 -55 59 34 -314 544 -160 -832 1856 -1888 -544 4160 -4928 1792 3328 -7168 5120 1280 -4352 2560 -512 
-5 8 0 -31 99 -138 2 336 -784 928 -32 -1696 3104 -3008 192 4096 -6144 4608 -512 -3840 4864 -2560 512 
-5 12 -20 9 59 -182 318 -304 -144 992 -1888 2144 -736 -2112 4928 -6144 4096 512 -4608 6400 -5376 2560 -512 
-5 16 -40 65 -61 -34 314 -736 1120 -1088 64 1952 -4384 6080 -5312 1792 3328 -8192 10240 -8960 5888 -2560 512 
-5 20 -60 137 -261 370 -330 -64 1088 -2688 4480 -5600 4704 -1216 -4672 11520 -16640 18432 -16384 11520 -6400 2560 -512 
-5 24 -80 225 -541 1094 -1934 2864 -3440 2912 -224 -5152 13216 -22720 31168 -36352 36352 -31232 23040 -14080 6912 -2560 512 
-5 28 -100 329 -901 2202 -4818 9456 -16944 27552 -40992 55776 -69216 78528 -80832 75264 -62976 46592 -30208 16640 -7424 2560 -512 
-3 -17 59 120 -520 -420 2700 480 -9120 2016 20832 -10752 -32256 24960 32640 -34560 -19200 29440 3840 -14336 2048 3072 -1024 
-3 -13 47 60 -308 -60 1044 -480 -1632 2016 -672 -2688 8064 -1920 -15744 11520 14592 -16640 -5376 11264 -1024 -3072 1024 
-3 -9 35 16 -144 92 140 -416 736 224 -2464 1792 1792 -3712 3968 256 -8960 6912 5888 -8192 0 3072 -1024 
-3 -5 23 -12 -28 100 -204 -32 608 -672 224 896 -2688 1664 2176 -3840 3328 -256 -5376 5120 1024 -3072 1024 
-3 -1 11 -24 40 28 -180 224 -160 -288 1120 -1024 0 1408 -3200 2304 1280 -3328 3840 -2048 -2048 3072 -1024 
-3 3 -1 -20 60 -60 20 160 -480 480 -160 -640 1920 -1920 640 1280 -3840 3840 -1280 -1024 3072 -3072 1024 
-3 7 -13 0 32 -100 204 -160 -32 480 -1184 1280 -768 -640 2944 -3840 3328 -1280 -2304 4096 -4096 3072 -1024 
-3 11 -25 36 -44 -28 180 -416 736 -672 224 896 -2688 3712 -3968 2304 1280 -4352 6912 -7168 5120 -3072 1024 
-3 15 -37 88 -168 220 -244 -32 608 -1568 2912 -3584 3584 -1664 -2176 6400 -11008 13056 -12544 10240 -6144 3072 -1024 
-3 19 -49 156 -340 708 -1260 1824 -2400 2016 -672 -2688 8064 -14208 21120 -25344 26880 -24832 19200 -13312 7168 -3072 1024 
-3 23 -61 240 -560 1500 -3060 6240 -11040 18144 -27552 37632 -48384 55680 -59520 57600 -49920 39680 -26880 16384 -8192 3072 -1024 
-1 -22 22 220 -220 -1320 1320 5280 -5280 -14784 14784 29568 -29568 -42240 42240 42240 -42240 -28160 28160 11264 -11264 -2048 2048 
-1 -18 18 140 -140 -600 600 1440 -1440 -1344 1344 -2688 2688 11520 -11520 -19200 19200 17920 -17920 -9216 9216 2048 -2048 
-1 -14 14 76 -76 -168 168 -96 96 1344 -1344 -2688 2688 768 -768 5376 -5376 -9728 9728 7168 -7168 -2048 2048 
-1 -10 10 28 -28 40 -40 -352 352 448 -448 896 -896 -2816 2816 1280 -1280 3584 -3584 -5120 5120 2048 -2048 
-1 -6 6 -4 4 88 -88 -96 96 -448 448 896 -896 768 -768 -2816 2816 512 -512 3072 -3072 -2048 2048 
-1 -2 2 -20 20 40 -40 160 -160 -320 320 -640 640 1280 -1280 1280 -1280 -2560 2560 -1024 1024 2048 -2048 
-1 2 -2 -20 20 -40 40 160 -160 320 -320 -640 640 -1280 1280 1280 -1280 2560 -2560 -1024 1024 -2048 2048 
-1 6 -6 -4 4 -88 88 -96 96 448 -448 896 -896 -768 768 -2816 2816 -512 512 3072 -3072 2048 -2048 
-1 10 -10 28 -28 -40 40 -352 352 -448 448 896 -896 2816 -2816 1280 -1280 -3584 3584 -5120 5120 -2048 2048 
-1 14 -14 76 -76 168 -168 -96 96 -1344 1344 -2688 2688 -768 768 5376 -5376 9728 -9728 7168 -7168 2048 -2048 
-1 18 -18 140 -140 600 -600 1440 -1440 1344 -1344 -2688 2688 -11520 11520 -19200 19200 -17920 17920 -9216 9216 -2048 2048 
-1 22 -22 220 -220 1320 -1320 5280 -5280 14784 -14784 29568 -29568 42240 -42240 42240 -42240 28160 -28160 11264 -11264 2048 -2048 
1 -22 -22 220 220 -1320 -1320 5280 5280 -14784 -14784 29568 29568 -42240 -42240 42240 42240 -28160 -28160 11264 11264 -2048 -2048 
1 -18 -18 140 140 -600 -600 1440 1440 -1344 -1344 -2688 -2688 11520 11520 -19200 -19200 17920 17920 -9216 -9216 2048 2048 
1 -14 -14 76 76 -168 -168 -96 -96 1344 1344 -2688 -2688 768 768 5376 5376 -9728 -9728 7168 7168 -2048 -2048 
1 -10 -10 28 28 40 40 -352 -352 448 448 896 896 -2816 -2816 1280 1280 3584 3584 -5120 -5120 2048 2048 
1 -6 -6 -4 -4 88 88 -96 -96 -448 -448 896 896 768 768 -2816 -2816 512 512 3072 3072 -2048 -2048 
1 -2 -2 -20 -20 40 40 160 160 -320 -320 -640 -640 1280 1280 1280 1280 -2560 -2560 -1024 -1024 2048 2048 
1 2 2 -20 -20 -40 -40 160 160 320 320 -640 -640 -1280 -1280 1280 1280 2560 2560 -1024 -1024 -2048 -2048 
1 6 6 -4 -4 -88 -88 -96 -96 448 448 896 896 -768 -768 -2816 -2816 -512 -512 3072 3072 2048 2048 
1 10 10 28 28 -40 -40 -352 -352 -448 -448 896 896 2816 2816 1280 1280 -3584 -3584 -5120 -5120 -2048 -2048 
1 14 14 76 76 168 168 -96 -96 -1344 -1344 -2688 -2688 -768 -768 5376 5376 9728 9728 7168 7168 2048 2048 
1 18 18 140 140 600 600 1440 1440 1344 1344 -2688 -2688 -11520 -11520 -19200 -19200 -17920 -17920 -9216 -9216 -2048 -2048 
1 22 22 220 220 1320 1320 5280 5280 14784 14784 29568 29568 42240 42240 42240 42240 28160 28160 11264 11264 2048 2048 
3 -17 -59 120 520 -420 -2700 480 9120 2016 -20832 -10752 32256 24960 -32640 -34560 19200 29440 -3840 -14336 -2048 3072 1024 
3 -13 -47 60 308 -60 -1044 -480 1632 2016 672 -2688 -8064 -1920 15744 11520 -14592 -16640 5376 11264 1024 -3072 -1024 
3 -9 -35 16 144 92 -140 -416 -736 224 2464 1792 -1792 -3712 -3968 256 8960 6912 -5888 -8192 0 3072 1024 
3 -5 -23 -12 28 100 204 -32 -608 -672 -224 896 2688 1664 -2176 -3840 -3328 -256 5376 5120 -1024 -3072 -1024 
3 -1 -11 -24 -40 28 180 224 160 -288 -1120 -1024 0 1408 3200 2304 -1280 -3328 -3840 -2048 2048 3072 1024 
3 3 1 -20 -60 -60 -20 160 480 480 160 -640 -1920 -1920 -640 1280 3840 3840 1280 -1024 -3072 -3072 -1024 
3 7 13 0 -32 -100 -204 -160 32 480 1184 1280 768 -640 -2944 -3840 -3328 -1280 2304 4096 4096 3072 1024 
3 11 25 36 44 -28 -180 -416 -736 -672 -224 896 2688 3712 3968 2304 -1280 -4352 -6912 -7168 -5120 -3072 -1024 
3 15 37 88 168 220 244 -32 -608 -1568 -2912 -3584 -3584 -1664 2176 6400 11008 13056 12544 10240 6144 3072 1024 
3 19 49 156 340 708 1260 1824 2400 2016 672 -2688 -8064 -14208 -21120 -25344 -26880 -24832 -19200 -13312 -7168 -3072 -1024 
3 23 61 240 560 1500 3060 6240 11040 18144 27552 37632 48384 55680 59520 57600 49920 39680 26880 16384 8192 3072 1024 
5 -8 -80 -31 541 678 -1938 -3984 3504 12768 -672 -24864 -11424 28992 26688 -16896 -29184 -512 15872 6400 -2816 -2560 -512 
5 -4 -60 -55 261 506 -334 -1616 -1040 1568 4256 3808 -4256 -13120 -4672 14848 14848 -4608 -12800 -3840 3328 2560 512 
5 0 -40 -63 61 270 310 -64 -1088 -1792 0 3360 4256 1216 -4672 -8960 -3840 7168 9216 1280 -3840 -2560 -512 
5 4 -20 -55 -59 34 314 544 160 -832 -1856 -1888 544 4160 4928 1792 -3328 -7168 -5120 1280 4352 2560 512 
5 8 0 -31 -99 -138 -2 336 784 928 32 -1696 -3104 -3008 -192 4096 6144 4608 512 -3840 -4864 -2560 -512 
5 12 20 9 -59 -182 -318 -304 144 992 1888 2144 736 -2112 -4928 -6144 -4096 512 4608 6400 5376 2560 512 
5 16 40 65 61 -34 -314 -736 -1120 -1088 -64 1952 4384 6080 5312 1792 -3328 -8192 -10240 -8960 -5888 -2560 -512 
5 20 60 137 261 370 330 -64 -1088 -2688 -4480 -5600 -4704 -1216 4672 11520 16640 18432 16384 11520 6400 2560 512 
5 24 80 225 541 1094 1934 2864 3440 2912 224 -5152 -13216 -22720 -31168 -36352 -36352 -31232 -23040 -14080 -6912 -2560 -512 
5 28 100 329 901 2202 4818 9456 16944 27552 40992 55776 69216 78528 80832 75264 62976 46592 30208 16640 7424 2560 512 
7 5 -77 -189 245 1351 449 -4480 -5504 6832 17360 224 -27104 -18272 19040 28928 1792 -17920 -10752 1792 4352 1792 256 
7 9 -49 -161 -7 651 925 -476 -2756 -3080 840 7728 9296 -2368 -16576 -12352 6720 15232 6272 -3584 -4608 -1792 -256 
7 13 -21 -117 -147 95 617 1016 328 -2000 -4016 -2432 2944 8224 7904 -640 -10624 -10752 -1536 5376 4864 1792 256 
7 17 7 -57 -175 -253 -27 700 1508 1432 -344 -3568 -5776 -3776 2240 8256 9664 4480 -3456 -7168 -5120 -1792 -256 
7 21 35 19 -91 -329 -559 -464 336 1904 3344 3104 224 -4704 -8864 -8704 -3584 3584 8704 8960 5376 1792 256 
7 25 63 111 105 -69 -531 -1260 -1844 -1544 328 3824 7568 9152 6720 192 -7872 -13440 -14208 -10752 -5632 -1792 -256 
7 29 91 219 413 591 505 -216 -1896 -4496 -7152 -8256 -6080 288 9696 19072 24960 25088 19968 12544 5888 1792 256 
7 33 119 343 833 1715 2997 4396 5108 3864 -728 -9520 -21840 -35264 -46144 -50880 -47936 -38528 -25984 -14336 -6144 -1792 -256 
7 37 147 483 1365 3367 7393 14560 25888 41776 61264 81760 99232 109216 108640 97024 77056 53760 32256 16128 6400 1792 256 
9 22 -42 -294 -294 1064 2808 -103 -8399 -8862 8722 24052 8148 -24152 -28312 432 22064 15456 -672 -6720 -4160 -1152 -128 
9 26 -6 -198 -390 80 1440 2185 97 -4698 -7882 -3068 9828 17816 7640 -12240 -19280 -8160 4896 7872 4288 1152 128 
9 30 30 -86 -342 -488 -24 1369 2929 2410 -1830 -7644 -9596 -3608 8104 16176 12208 -288 -9248 -9024 -4416 -1152 -128 
9 34 66 42 -150 -576 -1008 -759 865 3630 5758 4436 -1740 -10024 -14568 -11088 -720 9888 13728 10176 4544 1152 128 
9 38 102 186 186 -120 -936 -2151 -3023 -2190 1442 7316 12660 13480 7272 -4176 -15312 -20640 -18336 -11328 -4672 -1152 -128 
9 42 138 346 666 944 768 -503 -3359 -7498 -11322 -12060 -7100 3992 18392 30768 36016 32544 23072 12480 4800 1152 128 
9 46 174 522 1290 2680 4680 6745 7537 4986 -2966 -17084 -35676 -54296 -67160 -69840 -61520 -45600 -27936 -13632 -4928 -1152 -128 
9 50 210 714 2058 5152 11376 22409 39649 63294 91406 119476 141204 150488 143896 122544 91952 59808 32928 14784 5056 1152 128 
11 43 33 -270 -858 -358 2926 5861 55 -14041 -17291 4552 30392 25300 -7684 -29744 -20752 528 10800 8448 3328 704 64 
11 47 77 -90 -638 -1078 -66 2989 5775 3659 -5631 -16212 -15452 1980 22196 24816 8272 -9328 -14160 -9152 -3392 -704 -64 
11 51 121 106 -242 -1046 -1826 -1259 1991 7119 9901 5344 -6912 -19756 -22532 -10736 7600 18832 17584 9856 3456 704 64 
11 55 165 318 330 -198 -1650 -3747 -4961 -2893 3961 13796 20812 18524 5268 -13200 -26928 -29040 -21072 -10560 -3520 -704 -64 
11 59 209 546 1078 1530 1166 -1083 -5929 -12553 -17819 -17096 -6904 11924 33084 47696 49776 39952 24624 11264 3584 704 64 
11 63 253 790 2002 4202 7326 10381 11055 6043 -7567 -30116 -57676 -82500 -96076 -93456 -76208 -51568 -28240 -11968 -3648 -704 -64 
11 67 297 1050 3102 7882 17534 34549 60775 95903 136093 173776 199376 204820 187324 151184 106288 63888 31920 12672 3712 704 64 
13 68 156 -25 -1053 -2394 -754 6567 13195 5064 -18928 -33943 -15651 22750 42006 25688 -3912 -19344 -16720 -8112 -2416 -416 -32 
13 72 208 255 -325 -1934 -3510 -2089 4667 14020 16796 4225 -19915 -36686 -29126 -2184 21848 27664 19152 8528 2448 416 32 
13 76 260 551 611 -322 -2938 -6601 -8229 -3360 9672 25545 33021 22854 -2914 -29848 -42232 -36400 -21616 -8944 -2480 -416 -32 
13 80 312 863 1755 2506 1794 -2233 -10517 -21028 -27820 -23231 -3275 27482 56578 70824 65096 45552 24112 9360 2512 416 32 
13 84 364 1191 3107 6614 11518 16007 16107 6520 -16640 -52247 -92195 -123474 -134362 -121160 -90472 -55120 -26640 -9776 -2544 -416 -32 
13 88 416 1535 4667 12066 27066 53367 93275 145268 202124 251329 278773 274690 238794 181272 118392 65104 29200 10192 2576 416 32 
15 97 335 549 -277 -3427 -7149 -4189 11277 29643 26949 -7449 -48567 -57393 -25279 17664 38912 33848 18504 6800 1648 240 16 
15 101 395 945 1183 -439 -5337 -11921 -13695 -2577 22113 46683 49557 21075 -23299 -54972 -58244 -40768 -20160 -7040 -1664 -240 -16 
15 105 455 1357 2883 4165 2795 -4469 -18779 -35357 -42835 -29185 8113 56071 92041 99320 79240 47928 21832 7280 1680 240 16 
15 109 515 1785 4823 10449 18207 24759 23225 5223 -33943 -89453 -145443 -181205 -182619 -150948 -101916 -55328 -23520 -7520 -1696 -240 -16 
15 113 575 2229 7003 18477 41859 82611 143357 219963 299221 360919 385113 361727 296721 210096 126288 62968 25224 7760 1712 240 16 
17 130 578 1576 2312 -280 -9656 -22474 -23562 3060 50388 82212 64260 2448 -60112 -85391 -71263 -41446 -17414 -5236 -1076 -136 -8 
17 134 646 2104 4760 7080 4488 -8874 -33898 -59636 -64532 -30940 35972 104992 140352 129489 89217 46750 18494 5372 1084 136 8 
17 138 714 2648 7480 16584 28968 38454 33014 -476 -66300 -151164 -225692 -259216 -239088 -178959 -108255 -52190 -19582 -5508 -1092 -136 -8 
17 142 782 3208 10472 28296 64872 128214 220694 332860 441116 513604 523940 465664 357408 233937 128385 57766 20678 5644 1100 136 8 
19 167 893 3196 7828 12312 7752 -17442 -62662 -101422 -92378 -16796 94316 179588 197676 156009 93195 42655 14821 3800 680 76 4 
19 171 969 3872 11552 26448 46512 60078 45866 -16150 -125970 -251940 -342380 -357884 -298452 -200583 -108357 -46493 -15503 -3876 -684 -76 -4 
19 175 1045 4564 15580 43320 100776 199614 340442 503234 646646 722228 698972 582692 414732 249033 124203 50407 16189 3952 688 76 4 
21 208 1288 5565 17689 42294 75582 94962 61370 -54264 -235144 -411502 -501942 -471580 -352716 -212211 -102543 -39368 -11760 -2639 -419 -42 -2 
21 212 1372 6405 23009 66234 156978 312018 526490 759696 940576 999362 908922 704140 461244 252909 114513 42028 12180 2681 421 42 2 
23 253 1771 8855 33649 100947 245157 490314 817190 1144066 1352078 1352078 1144066 817190 490314 245157 100947 33649 8855 1771 253 23 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states24.lab <==
W?????????????????????????????????????????????? 000000000000000000000000 111111111111111111111111
W?????????????????????????????????????????????@ 000000000000000000000001 111111111111111111111101 d
W?????????????????????????????????????????????@ 000000000000000000000001 111111111111111111111111 d
W??????????????????????????????????????G??????@ 000000000000000000000101 111111111111111111110101 d
W??????????????????????????????????????G??????@ 000000000000000000000101 111111111111111111111101 d
W??????????????????????????????????????G??????@ 000000000000000000000101 111111111111111111111111 d
W???????????????????????????????C??????G??????@ 000000000000000000010101 111111111111111111010101 d
W???????????????????????????????C??????G??????@ 000000000000000000010101 111111111111111111110101 d
W???????????????????????????????C??????G??????@ 000000000000000000010101 111111111111111111111101 d
W???????????????????????????????C??????G??????@ 000000000000000000010101 111111111111111111111111 d
W?????????????????????????G?????C??????G??????@ 000000000000000001010101 111111111111111101010101 d
W?????????????????????????G?????C??????G??????@ 000000000000000001010101 111111111111111111010101 d
W?????????????????????????G?????C??????G??????@ 000000000000000001010101 111111111111111111110101 d
W?????????????????????????G?????C??????G??????@ 000000000000000001010101 111111111111111111111101 d
W?????????????????????????G?????C??????G??????@ 000000000000000001010101 111111111111111111111111 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010101 111111111111110101010101 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010101 111111111111111101010101 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010101 111111111111111111010101 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010101 111111111111111111110101 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010101 111111111111111111111101 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010101 111111111111111111111111 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010101 111111111111010101010101 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010101 111111111111110101010101 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010101 111111111111111101010101 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010101 111111111111111111010101 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010101 111111111111111111110101 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010101 111111111111111111111101 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010101 111111111111111111111111 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 111111111101010101010101 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 111111111111010101010101 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 111111111111110101010101 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 111111111111111101010101 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 111111111111111111010101 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 111111111111111111110101 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 111111111111111111111101 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 111111111111111111111111 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 111111110101010101010101 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 111111111101010101010101 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 111111111111010101010101 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 111111111111110101010101 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 111111111111111101010101 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 111111111111111111010101 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 111111111111111111110101 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 111111111111111111111101 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 111111111111111111111111 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 111111010101010101010101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 111111110101010101010101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 111111111101010101010101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 111111111111010101010101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 111111111111110101010101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 111111111111111101010101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 111111111111111111010101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 111111111111111111110101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 111111111111111111111101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 111111111111111111111111 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 111101010101010101010101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 111111010101010101010101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 111111110101010101010101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 111111111101010101010101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 111111111111010101010101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 111111111111110101010101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 111111111111111101010101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 111111111111111111010101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 111111111111111111110101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 111111111111111111111101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 111111111111111111111111 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 110101010101010101010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 111101010101010101010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 111111010101010101010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 111111110101010101010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 111111111101010101010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 111111111111010101010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 111111111111110101010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 111111111111111101010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 111111111111111111010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 111111111111111111110101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 111111111111111111111101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 111111111111111111111111 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010101010101 010101010101010101010101 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010101010101 110101010101010101010101 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010101010101 111101010101010101010101 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010101010101 111111010101010101010101 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010101010101 111111110101010101010101 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010101010101 111111111101010101010101 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010101010101 111111111111010101010101 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010101010101 111111111111110101010101 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010101010101 111111111111111101010101 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010101010101 111111111111111111010101 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010101010101 111111111111111111110101 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010101010101 111111111111111111111101 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010101010101 111111111111111111111111 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 000101010101010101010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 001101010101010101010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 001111010101010101010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 001111110101010101010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 001111111101010101010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 001111111111010101010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 001111111111110101010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 001111111111111101010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 001111111111111111010101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 001111111111111111110101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 001111111111111111111101 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 001111111111111111111111 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 000001010101010101010101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 000011010101010101010101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 000011110101010101010101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 000011111101010101010101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 000011111111010101010101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 000011111111110101010101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 000011111111111101010101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 000011111111111111010101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 000011111111111111110101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 000011111111111111111101 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 000011111111111111111111 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 000000010101010101010101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 000000110101010101010101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 000000111101010101010101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 000000111111010101010101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 000000111111110101010101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 000000111111111101010101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 000000111111111111010101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 000000111111111111110101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 000000111111111111111101 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 000000111111111111111111 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 000000000101010101010101 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 000000001101010101010101 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 000000001111010101010101 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 000000001111110101010101 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 000000001111111101010101 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 000000001111111111010101 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 000000001111111111110101 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 000000001111111111111101 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 000000001111111111111111 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 000000000001010101010101 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 000000000011010101010101 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 000000000011110101010101 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 000000000011111101010101 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 000000000011111111010101 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 000000000011111111110101 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 000000000011111111111101 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 000000000011111111111111 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010101 000000000000010101010101 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010101 000000000000110101010101 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010101 000000000000111101010101 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010101 000000000000111111010101 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010101 000000000000111111110101 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010101 000000000000111111111101 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010101 000000000000111111111111 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010101 000000000000000101010101 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010101 000000000000001101010101 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010101 000000000000001111010101 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010101 000000000000001111110101 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010101 000000000000001111111101 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010101 000000000000001111111111 d
W?????????????????????????G?????C??????G??????@ 000000000000000001010101 000000000000000001010101 d
W?????????????????????????G?????C??????G??????@ 000000000000000001010101 000000000000000011010101 d
W?????????????????????????G?????C??????G??????@ 000000000000000001010101 000000000000000011110101 d
W?????????????????????????G?????C??????G??????@ 000000000000000001010101 000000000000000011111101 d
W?????????????????????????G?????C??????G??????@ 000000000000000001010101 000000000000000011111111 d
W???????????????????????????????C??????G??????@ 000000000000000000010101 000000000000000000010101 d
W???????????????????????????????C??????G??????@ 000000000000000000010101 000000000000000000110101 d
W???????????????????????????????C??????G??????@ 000000000000000000010101 000000000000000000111101 d
W???????????????????????????????C??????G??????@ 000000000000000000010101 000000000000000000111111 d
W??????????????????????????????????????G??????@ 000000000000000000000101 000000000000000000000101 d
W??????????????????????????????????????G??????@ 000000000000000000000101 000000000000000000001101 d
W??????????????????????????????????????G??????@ 000000000000000000000101 000000000000000000001111 d
W?????????????????????????????????????????????@ 000000000000000000000001 000000000000000000000001 d
W?????????????????????????????????????????????@ 000000000000000000000001 000000000000000000000011 d
W?????????????????????????????????????????????? 000000000000000000000000 000000000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states24.mat <==
-24 276 -2024 10626 -42504 134596 -346104 735471 -1307504 1961256 -2496144 2704156 -2496144 1961256 -1307504 735471 -346104 134596 -42504 10626 -2024 276 -24 1 
-22 229 -1496 6853 -23254 59983 -117876 170544 -156332 7106 289408 -646646 913444 -973522 824296 -564927 314754 -141911 51128 -14399 3058 -461 44 -2 
-22 233 -1584 7777 -29414 89243 -223212 468996 -838508 1286186 -1700272 1939938 -1908284 1613062 -1165384 714153 -367422 156541 -54208 14861 -3102 463 -44 2 
-20 186 -1060 4089 -11024 20140 -20064 -9690 80104 -164084 193800 -109174 -77520 273904 -377264 353685 -249204 135850 -57476 18621 -4480 756 -80 4 
-20 190 -1140 4841 -15424 38000 -72960 106590 -105944 29716 142120 -377910 594320 -700264 656336 -499035 308940 -154850 61996 -19379 4560 -760 80 -4 
-20 194 -1220 5609 -20144 58900 -144096 300390 -540056 843676 -1149880 1368874 -1421200 1281664 -997424 663765 -373236 174610 -66596 20141 -4640 764 -80 4 
-18 147 -708 2154 -3888 2032 9936 -32130 46036 -20502 -53448 132600 -146472 66708 57664 -145503 156654 -112709 58860 -22650 6312 -1212 144 -8 
-18 151 -780 2750 -6864 11840 -11568 -4386 42772 -93534 124168 -95472 -5032 140964 -245344 269841 -218706 135967 -65244 23866 -6456 1220 -144 8 
-18 155 -852 3362 -10128 24064 -45552 67422 -71468 32538 66776 -217464 376856 -484908 498304 -418047 287214 -160445 71772 -25090 6600 -1228 144 -8 
-18 159 -924 3990 -13680 38768 -93168 193086 -348908 553554 -773976 954720 -1037544 989604 -823072 591345 -362322 186151 -78444 26322 -6744 1236 -144 8 
-16 112 -432 884 -272 -3704 10576 -11338 -7088 40920 -56592 19500 56016 -105960 82672 -7615 -56576 72760 -52352 25304 -8448 1888 -256 16 
-16 116 -496 1340 -2128 744 5776 -17258 25616 -16272 -19536 68796 -96240 70632 2224 -78271 113216 -99012 60928 -27200 8704 -1904 256 -16 
-16 120 -560 1812 -4240 7048 -6960 -1674 23248 -54136 78192 -72020 21072 64184 -148112 191361 -178560 127168 -69760 29112 -8960 1920 -256 16 
-16 124 -624 2300 -6608 15272 -28656 42966 -47984 28448 28720 -123396 234896 -326648 363824 -333567 252864 -157244 78848 -31040 9216 -1936 256 -16 
-16 128 -688 2804 -9232 25480 -60336 124470 -225968 363320 -519184 660140 -746032 746840 -658448 506817 -336384 189256 -88192 32984 -9472 1952 -256 16 
-14 81 -224 131 1078 -3447 3148 5813 -19762 18259 13864 -52871 49594 7099 -64756 67694 -21776 -23256 36064 -24832 10528 -2832 448 -32 
-14 85 -280 463 70 -2259 5444 -5599 -2578 18687 -30816 21021 15690 -56601 65812 -31310 -19664 49512 -46816 27680 -10976 2864 -448 32 
-14 89 -336 811 -1162 289 3260 -9539 14830 -11589 -6312 35217 -58566 55875 -19940 -32762 72080 -78632 58016 -30560 11424 -2896 448 -32 
-14 93 -392 1175 -2618 4261 -4300 -439 12750 -31545 48848 -51051 26506 24207 -84060 127402 -135920 110648 -69664 33472 -11872 2928 -448 32 
-14 97 -448 1555 -4298 9721 -18132 27525 -32114 22627 10120 -68887 144442 -215669 257836 -255522 211632 -145592 81760 -36416 12320 -2960 448 -32 
-14 101 -504 1951 -6202 16733 -39132 80433 -146642 238543 -347392 453453 -530102 553463 -513484 420066 -299664 183496 -94304 39392 -12768 2992 -448 32 
-12 54 -76 -237 1128 -1216 -2568 8787 -5916 -13986 31332 -12739 -34944 55692 -17616 -37428 50496 -20224 -11328 19248 -11776 4032 -768 64 
-12 58 -124 -13 728 -1716 1144 2923 -8764 9434 1972 -21843 31664 -13472 -24176 47012 -33088 -1056 23488 -23312 12544 -4096 768 -64 
-12 62 -172 227 136 -1288 2872 -3085 -732 9110 -17020 15245 1568 -26668 42288 -33268 3136 26432 -36416 27440 -13312 4160 -768 64 
-12 66 -220 483 -648 132 1848 -5397 8708 -7854 -1068 17757 -34608 39336 -23792 -7932 40128 -55968 50112 -31632 14080 -4224 768 -64 
-12 70 -268 755 -1624 2608 -2696 83 7012 -18482 30372 -34915 24000 5020 -45008 80780 -97472 89728 -64576 35888 -14848 4288 -768 64 
-12 74 -316 1043 -2792 6204 -11528 17707 -21436 17098 1524 -37683 87792 -140176 178576 -189532 169664 -127776 79808 -40208 15616 -4352 768 -64 
-12 78 -364 1347 -4152 10984 -25416 52083 -95324 156678 -231996 309869 -373152 404196 -392144 338508 -257472 170176 -95808 44592 -16384 4416 -768 64 
-10 31 20 -336 588 770 -3872 2705 8502 -17261 140 32774 -32200 -16004 52464 -27880 -22496 37520 -14784 -7392 10880 -5312 1280 -128 
-10 35 -20 -204 588 -310 -1520 3625 -2282 -4601 12580 -10950 -6760 27644 -25456 -4600 31520 -27440 3264 12768 -12160 5440 -1280 128 
-10 39 -60 -56 428 -830 512 1345 -4298 5339 -580 -9474 17240 -13204 -4496 24280 -28384 11920 9536 -18272 13440 -5568 1280 -128 
-10 43 -100 108 108 -726 1584 -1767 -106 4495 -9388 10194 -2696 -11764 24592 -25656 11808 9168 -23616 23904 -14720 5696 -1280 128 
-10 47 -140 288 -372 66 1056 -3087 5174 -5213 748 8758 -19976 26140 -20752 3096 19488 -35952 38976 -29664 16000 -5824 1280 -128 
-10 51 -180 484 -1012 1610 -1712 265 3862 -10857 18820 -23382 19160 -3108 -22384 49160 -66784 68560 -55616 35552 -17280 5952 -1280 128 
-10 55 -220 696 -1812 3970 -7360 11425 -14282 12523 -2020 -20050 52760 -89972 121456 -137000 131360 -107120 73536 -41568 18560 -6080 1280 -128 
-10 59 -260 924 -2772 7210 -16528 33785 -62058 102943 -154700 210882 -260680 291692 -294384 266440 -214496 151760 -92736 47712 -19840 6208 -1280 128 
-8 12 72 -266 -56 1596 -1800 -4031 9984 1328 -24192 17584 26880 -45376 -768 47968 -30720 -16128 28672 -8960 -6144 6144 -2048 256 
-8 16 40 -210 168 644 -1576 449 3232 -5836 2240 8568 -17024 6928 18944 -28928 5632 21952 -21504 2688 8192 -6400 2048 -256 
-8 20 8 -138 264 -52 -712 1633 -1344 -1672 6016 -6448 -512 11168 -16128 7264 11264 -21376 12288 3840 -10240 6656 -2048 256 
-8 24 -24 -50 232 -428 280 673 -2208 2940 -1088 -3912 9344 -9552 1536 10496 -17920 14144 -1024 -10624 12288 -6912 2048 -256 
-8 28 -56 54 72 -420 888 -1023 128 2240 -5248 6448 -3328 -4480 13568 -17568 12288 0 -12288 17664 -14336 7168 -2048 256 
-8 32 -88 174 -216 36 600 -1791 3104 -3388 1216 4152 -11392 16720 -15872 6912 7680 -21312 27648 -24960 16384 -7424 2048 -256 
-8 36 -120 310 -632 1004 -1096 289 2112 -6392 11648 -15408 14336 -5792 -9984 28768 -44032 50048 -45056 32512 -18432 7680 -2048 256 
-8 40 -152 462 -1176 2548 -4712 7393 -9504 8972 -3136 -10248 31360 -57104 81408 -97024 98816 -86464 64512 -40320 20480 -7936 2048 -256 
-8 44 -184 630 -1848 4732 -10760 21953 -40448 67664 -103040 143024 -180992 208448 -217856 205664 -174080 130816 -86016 48384 -22528 8192 -2048 256 
-6 -3 88 -111 -510 1219 1260 -5922 480 16272 -12096 -25536 36288 17568 -55680 9792 46080 -29696 -15360 22272 -3584 -5376 3072 -512 
-6 1 64 -115 -206 767 -172 -1950 2656 528 -5824 8064 448 -17376 17792 10176 -29696 10240 17408 -16640 512 5888 -3072 512 
-6 5 40 -103 2 331 -580 246 1152 -2880 1792 3360 -7616 5472 3456 -13632 12800 3328 -16384 10496 2560 -6400 3072 -512 
-6 9 16 -75 114 -25 -348 858 -704 -672 2688 -3744 1344 4704 -9088 6720 1536 -10496 12288 -3840 -5632 6912 -3072 512 
-6 13 -8 -31 130 -237 140 334 -1120 1712 -960 -1664 4800 -6112 3200 3904 -10240 10752 -5120 -3328 8704 -7424 3072 -512 
-6 17 -32 29 50 -241 500 -622 160 1136 -2880 4032 -2880 -1376 7040 -11072 10240 -3584 -5120 11008 -11776 7936 -3072 512 
-6 21 -56 105 -126 27 348 -1050 1856 -2208 1152 1888 -6336 10464 -11392 7104 1536 -11520 18432 -19200 14848 -8448 3072 -512 
-6 25 -80 197 -398 631 -700 266 1152 -3776 7168 -10080 10304 -5920 -3456 16192 -28160 35072 -34816 27904 -17920 8960 -3072 512 
-6 29 -104 305 -766 1635 -3028 4798 -6304 6352 -3136 -4928 18368 -35936 53888 -67520 72704 -67584 54272 -37120 20992 -9472 3072 -512 
-6 33 -128 429 -1230 3103 -7020 14274 -26400 44496 -68544 96768 -124992 147744 -159360 156096 -138240 109568 -76800 46848 -24064 9984 -3072 512 
-4 -14 76 61 -640 100 3120 -2220 -9600 11136 18816 -31584 -21504 57216 7680 -67200 15360 48640 -25600 -18176 16384 1024 -4096 1024 
-4 -10 60 13 -368 248 1104 -1524 -1152 3648 -2688 -2016 10752 -9984 -13824 27264 3072 -31232 11264 16640 -12288 -2048 4096 -1024 
-4 -6 44 -19 -160 236 48 -556 1152 -512 -2688 4256 0 -5504 7680 -3712 -9216 15872 -1024 -14080 8192 3072 -4096 1024 
-4 -2 28 -35 -16 128 -304 172 640 -1280 896 672 -3584 4352 512 -6016 7168 -3584 -5120 10496 -4096 -4096 4096 -1024 
-4 2 12 -35 64 -12 -208 404 -384 -128 1408 -2144 1024 1408 -4608 5504 -1024 -4608 7168 -5888 0 5120 -4096 1024 
-4 6 -4 -19 80 -120 80 140 -640 960 -640 -480 2560 -3840 2560 640 -5120 7680 -5120 256 4096 -6144 4096 -1024 
-4 10 -20 13 32 -132 304 -364 128 512 -1664 2464 -2048 128 3584 -6784 7168 -4608 -1024 6400 -8192 7168 -4096 1024 
-4 14 -36 61 -80 16 208 -596 1152 -1408 896 672 -3584 6400 -7680 6272 -1024 -5632 11264 -14080 12288 -8192 4096 -1024 
-4 18 -52 125 -256 388 -464 212 640 -2176 4480 -6496 7168 -5248 -512 8576 -17408 24064 -25600 22784 -16384 9216 -4096 1024 
-4 22 -68 205 -496 1048 -1968 3084 -4224 4416 -2688 -2016 10752 -22272 35328 -46464 52224 -51712 44032 -32512 20480 -10240 4096 -1024 
-4 26 -84 301 -800 2060 -4560 9300 -17280 29184 -45696 65184 -86016 104064 -115200 117120 -107520 89600 -66560 43264 -24576 11264 -4096 1024 
-2 -21 44 198 -440 -1100 2640 3960 -10560 -9504 29568 14784 -59136 -12672 84480 0 -84480 14080 56320 -16896 -22528 9216 4096 -2048 
-2 -17 36 122 -280 -460 1200 840 -2880 96 2688 -4032 5376 8832 -23040 -7680 38400 -1280 -35840 8704 18432 -7168 -4096 2048 
-2 -13 28 62 -152 -92 336 -264 192 1248 -2688 -1344 5376 -1920 -1536 6144 -10752 -4352 19456 -2560 -14336 5120 4096 -2048 
-2 -9 20 18 -56 68 -80 -312 704 96 -896 1344 -1792 -1920 5632 -1536 -2560 4864 -7168 -1536 10240 -3072 -4096 2048 
-2 -5 12 -10 8 84 -176 -8 192 -544 896 448 -1792 1664 -1536 -2048 5632 -2304 -1024 3584 -6144 1024 4096 -2048 
-2 -1 4 -22 40 20 -80 200 -320 -160 640 -960 1280 640 -2560 2560 -2560 -1280 5120 -3584 2048 1024 -4096 2048 
-2 3 -4 -18 40 -60 80 120 -320 480 -640 -320 1280 -1920 2560 0 -2560 3840 -5120 1536 2048 -3072 4096 -2048 
-2 7 -12 2 8 -92 176 -184 192 352 -896 1344 -1792 128 1536 -3584 5632 -3328 1024 2560 -6144 5120 -4096 2048 
-2 11 -20 38 -56 -12 80 -392 704 -800 896 448 -1792 3712 -5632 4096 -2560 -2304 7168 -8704 10240 -7168 4096 -2048 
-2 15 -28 90 -152 244 -336 72 192 -1440 2688 -4032 5376 -3456 1536 4608 -10752 15104 -19456 16896 -14336 9216 -4096 2048 
-2 19 -36 158 -280 740 -1200 2040 -2880 2784 -2688 -1344 5376 -14208 23040 -30720 38400 -37120 35840 -27136 18432 -11264 4096 -2048 
-2 23 -44 242 -440 1540 -2640 6600 -10560 20064 -29568 44352 -59136 71808 -84480 84480 -84480 70400 -56320 39424 -22528 13312 -4096 2048 
0 -24 0 264 0 -1760 0 7920 0 -25344 0 59136 0 -101376 0 126720 0 -112640 0 67584 0 -24576 0 4096 
0 -20 0 176 0 -880 0 2640 0 -4224 0 0 0 16896 0 -42240 0 56320 0 -45056 0 20480 0 -4096 
0 -16 0 104 0 -320 0 240 0 1536 0 -5376 0 6144 0 3840 0 -20480 0 26624 0 -16384 0 4096 
0 -12 0 48 0 -16 0 -432 0 1152 0 0 0 -4608 0 6912 0 1024 0 -12288 0 12288 0 -4096 
0 -8 0 8 0 96 0 -272 0 -256 0 1792 0 -1024 0 -4352 0 6144 0 2048 0 -8192 0 4096 
0 -4 0 -16 0 80 0 80 0 -640 0 0 0 2560 0 -1280 0 -5120 0 4096 0 4096 0 -4096 
0 0 0 -24 0 0 0 240 0 0 0 -1280 0 0 0 3840 0 0 0 -6144 0 0 0 4096 
0 4 0 -16 0 -80 0 80 0 640 0 0 0 -2560 0 -1280 0 5120 0 4096 0 -4096 0 -4096 
0 8 0 8 0 -96 0 -272 0 256 0 1792 0 1024 0 -4352 0 -6144 0 2048 0 8192 0 4096 
0 12 0 48 0 16 0 -432 0 -1152 0 0 0 4608 0 6912 0 -1024 0 -12288 0 -12288 0 -4096 
0 16 0 104 0 320 0 240 0 -1536 0 -5376 0 -6144 0 3840 0 20480 0 26624 0 16384 0 4096 
0 20 0 176 0 880 0 2640 0 4224 0 0 0 -16896 0 -42240 0 -56320 0 -45056 0 -20480 0 -4096 
0 24 0 264 0 1760 0 7920 0 25344 0 59136 0 101376 0 126720 0 112640 0 67584 0 24576 0 4096 
2 -21 -44 198 440 -1100 -2640 3960 10560 -9504 -29568 14784 59136 -12672 -84480 0 84480 14080 -56320 -16896 22528 9216 -4096 -2048 
2 -17 -36 122 280 -460 -1200 840 2880 96 -2688 -4032 -5376 8832 23040 -7680 -38400 -1280 35840 8704 -18432 -7168 4096 2048 
2 -13 -28 62 152 -92 -336 -264 -192 1248 2688 -1344 -5376 -1920 1536 6144 10752 -4352 -19456 -2560 14336 5120 -4096 -2048 
2 -9 -20 18 56 68 80 -312 -704 96 896 1344 1792 -1920 -5632 -1536 2560 4864 7168 -1536 -10240 -3072 4096 2048 
2 -5 -12 -10 -8 84 176 -8 -192 -544 -896 448 1792 1664 1536 -2048 -5632 -2304 1024 3584 6144 1024 -4096 -2048 
2 -1 -4 -22 -40 20 80 200 320 -160 -640 -960 -1280 640 2560 2560 2560 -1280 -5120 -3584 -2048 1024 4096 2048 
2 3 4 -18 -40 -60 -80 120 320 480 640 -320 -1280 -1920 -2560 0 2560 3840 5120 1536 -2048 -3072 -4096 -2048 
2 7 12 2 -8 -92 -176 -184 -192 352 896 1344 1792 128 -1536 -3584 -5632 -3328 -1024 2560 6144 5120 4096 2048 
2 11 20 38 56 -12 -80 -392 -704 -800 -896 448 1792 3712 5632 4096 2560 -2304 -7168 -8704 -10240 -7168 -4096 -2048 
2 15 28 90 152 244 336 72 -192 -1440 -2688 -4032 -5376 -3456 -1536 4608 10752 15104 19456 16896 14336 9216 4096 2048 
2 19 36 158 280 740 1200 2040 2880 2784 2688 -1344 -5376 -14208 -23040 -30720 -38400 -37120 -35840 -27136 -18432 -11264 -4096 -2048 
2 23 44 242 440 1540 2640 6600 10560 20064 29568 44352 59136 71808 84480 84480 84480 70400 56320 39424 22528 13312 4096 2048 
4 -14 -76 61 640 100 -3120 -2220 9600 11136 -18816 -31584 21504 57216 -7680 -67200 -15360 48640 25600 -18176 -16384 1024 4096 1024 
4 -10 -60 13 368 248 -1104 -1524 1152 3648 2688 -2016 -10752 -9984 13824 27264 -3072 -31232 -11264 16640 12288 -2048 -4096 -1024 
4 -6 -44 -19 160 236 -48 -556 -1152 -512 2688 4256 0 -5504 -7680 -3712 9216 15872 1024 -14080 -8192 3072 4096 1024 
4 -2 -28 -35 16 128 304 172 -640 -1280 -896 672 3584 4352 -512 -6016 -7168 -3584 5120 10496 4096 -4096 -4096 -1024 
4 2 -12 -35 -64 -12 208 404 384 -128 -1408 -2144 -1024 1408 4608 5504 1024 -4608 -7168 -5888 0 5120 4096 1024 
4 6 4 -19 -80 -120 -80 140 640 960 640 -480 -2560 -3840 -2560 640 5120 7680 5120 256 -4096 -6144 -4096 -1024 
4 10 20 13 -32 -132 -304 -364 -128 512 1664 2464 2048 128 -3584 -6784 -7168 -4608 1024 6400 8192 7168 4096 1024 
4 14 36 61 80 16 -208 -596 -1152 -1408 -896 672 3584 6400 7680 6272 1024 -5632 -11264 -14080 -12288 -8192 -4096 -1024 
4 18 52 125 256 388 464 212 -640 -2176 -4480 -6496 -7168 -5248 512 8576 17408 24064 25600 22784 16384 9216 4096 1024 
4 22 68 205 496 1048 1968 3084 4224 4416 2688 -2016 -10752 -22272 -35328 -46464 -52224 -51712 -44032 -32512 -20480 -10240 -4096 -1024 
4 26 84 301 800 2060 4560 9300 17280 29184 45696 65184 86016 104064 115200 117120 107520 89600 66560 43264 24576 11264 4096 1024 
6 -3 -88 -111 510 1219 -1260 -5922 -480 16272 12096 -25536 -36288 17568 55680 9792 -46080 -29696 15360 22272 3584 -5376 -3072 -512 
6 1 -64 -115 206 767 172 -1950 -2656 528 5824 8064 -448 -17376 -17792 10176 29696 10240 -17408 -16640 -512 5888 3072 512 
6 5 -40 -103 -2 331 580 246 -1152 -2880 -1792 3360 7616 5472 -3456 -13632 -12800 3328 16384 10496 -2560 -6400 -3072 -512 
6 9 -16 -75 -114 -25 348 858 704 -672 -2688 -3744 -1344 4704 9088 6720 -1536 -10496 -12288 -3840 5632 6912 3072 512 
6 13 8 -31 -130 -237 -140 334 1120 1712 960 -1664 -4800 -6112 -3200 3904 10240 10752 5120 -3328 -8704 -7424 -3072 -512 
6 17 32 29 -50 -241 -500 -622 -160 1136 2880 4032 2880 -1376 -7040 -11072 -10240 -3584 5120 11008 11776 7936 3072 512 
6 21 56 105 126 27 -348 -1050 -1856 -2208 -1152 1888 6336 10464 11392 7104 -1536 -11520 -18432 -19200 -14848 -8448 -3072 -512 
6 25 80 197 398 631 700 266 -1152 -3776 -7168 -10080 -10304 -5920 3456 16192 28160 35072 34816 27904 17920 8960 3072 512 
6 29 104 305 766 1635 3028 4798 6304 6352 3136 -4928 -18368 -35936 -53888 -67520 -72704 -67584 -54272 -37120 -20992 -9472 -3072 -512 
6 33 128 429 1230 3103 7020 14274 26400 44496 68544 96768 124992 147744 159360 156096 138240 109568 76800 46848 24064 9984 3072 512 
8 12 -72 -266 56 1596 1800 -4031 -9984 1328 24192 17584 -26880 -45376 768 47968 30720 -16128 -28672 -8960 6144 6144 2048 256 
8 16 -40 -210 -168 644 1576 449 -3232 -5836 -2240 8568 17024 6928 -18944 -28928 -5632 21952 21504 2688 -8192 -6400 -2048 -256 
8 20 -8 -138 -264 -52 712 1633 1344 -1672 -6016 -6448 512 11168 16128 7264 -11264 -21376 -12288 3840 10240 6656 2048 256 
8 24 24 -50 -232 -428 -280 673 2208 2940 1088 -3912 -9344 -9552 -1536 10496 17920 14144 1024 -10624 -12288 -6912 -2048 -256 
8 28 56 54 -72 -420 -888 -1023 -128 2240 5248 6448 3328 -4480 -13568 -17568 -12288 0 12288 17664 14336 7168 2048 256 
8 32 88 174 216 36 -600 -1791 -3104 -3388 -1216 4152 11392 16720 15872 6912 -7680 -21312 -27648 -24960 -16384 -7424 -2048 -256 
8 36 120 310 632 1004 1096 289 -2112 -6392 -11648 -15408 -14336 -5792 9984 28768 44032 50048 45056 32512 18432 7680 2048 256 
8 40 152 462 1176 2548 4712 7393 9504 8972 3136 -10248 -31360 -57104 -81408 -97024 -98816 -86464 -64512 -40320 -20480 -7936 -2048 -256 
8 44 184 630 1848 4732 10760 21953 40448 67664 103040 143024 180992 208448 217856 205664 174080 130816 86016 48384 22528 8192 2048 256 
10 31 -20 -336 -588 770 3872 2705 -8502 -17261 -140 32774 32200 -16004 -52464 -27880 22496 37520 14784 -7392 -10880 -5312 -1280 -128 
10 35 20 -204 -588 -310 1520 3625 2282 -4601 -12580 -10950 6760 27644 25456 -4600 -31520 -27440 -3264 12768 12160 5440 1280 128 
10 39 60 -56 -428 -830 -512 1345 4298 5339 580 -9474 -17240 -13204 4496 24280 28384 11920 -9536 -18272 -13440 -5568 -1280 -128 
10 43 100 108 -108 -726 -1584 -1767 106 4495 9388 10194 2696 -11764 -24592 -25656 -11808 9168 23616 23904 14720 5696 1280 128 
10 47 140 288 372 66 -1056 -3087 -5174 -5213 -748 8758 19976 26140 20752 3096 -19488 -35952 -38976 -29664 -16000 -5824 -1280 -128 
10 51 180 484 1012 1610 1712 265 -3862 -10857 -18820 -23382 -19160 -3108 22384 49160 66784 68560 55616 35552 17280 5952 1280 128 
10 55 220 696 1812 3970 7360 11425 14282 12523 2020 -20050 -52760 -89972 -121456 -137000 -131360 -107120 -73536 -41568 -18560 -6080 -1280 -128 
10 59 260 924 2772 7210 16528 33785 62058 102943 154700 210882 260680 291692 294384 266440 214496 151760 92736 47712 19840 6208 1280 128 
12 54 76 -237 -1128 -1216 2568 8787 5916 -13986 -31332 -12739 34944 55692 17616 -37428 -50496 -20224 11328 19248 11776 4032 768 64 
12 58 124 -13 -728 -1716 -1144 2923 8764 9434 -1972 -21843 -31664 -13472 24176 47012 33088 -1056 -23488 -23312 -12544 -4096 -768 -64 
12 62 172 227 -136 -1288 -2872 -3085 732 9110 17020 15245 -1568 -26668 -42288 -33268 -3136 26432 36416 27440 13312 4160 768 64 
12 66 220 483 648 132 -1848 -5397 -8708 -7854 1068 17757 34608 39336 23792 -7932 -40128 -55968 -50112 -31632 -14080 -4224 -768 -64 
12 70 268 755 1624 2608 2696 83 -7012 -18482 -30372 -34915 -24000 5020 45008 80780 97472 89728 64576 35888 14848 4288 768 64 
12 74 316 1043 2792 6204 11528 17707 21436 17098 -1524 -37683 -87792 -140176 -178576 -189532 -169664 -127776 -79808 -40208 -15616 -4352 -768 -64 
12 78 364 1347 4152 10984 25416 52083 95324 156678 231996 309869 373152 404196 392144 338508 257472 170176 95808 44592 16384 4416 768 64 
14 81 224 131 -1078 -3447 -3148 5813 19762 18259 -13864 -52871 -49594 7099 64756 67694 21776 -23256 -36064 -24832 -10528 -2832 -448 -32 
14 85 280 463 -70 -2259 -5444 -5599 2578 18687 30816 21021 -15690 -56601 -65812 -31310 19664 49512 46816 27680 10976 2864 448 32 
14 89 336 811 1162 289 -3260 -9539 -14830 -11589 6312 35217 58566 55875 19940 -32762 -72080 -78632 -58016 -30560 -11424 -2896 -448 -32 
14 93 392 1175 2618 4261 4300 -439 -12750 -31545 -48848 -51051 -26506 24207 84060 127402 135920 110648 69664 33472 11872 2928 448 32 
14 97 448 1555 4298 9721 18132 27525 32114 22627 -10120 -68887 -144442 -215669 -257836 -255522 -211632 -145592 -81760 -36416 -12320 -2960 -448 -32 
14 101 504 1951 6202 16733 39132 80433 146642 238543 347392 453453 530102 553463 513484 420066 299664 183496 94304 39392 12768 2992 448 32 
16 112 432 884 272 -3704 -10576 -11338 7088 40920 56592 19500 -56016 -105960 -82672 -7615 56576 72760 52352 25304 8448 1888 256 16 
16 116 496 1340 2128 744 -5776 -17258 -25616 -16272 19536 68796 96240 70632 -2224 -78271 -113216 -99012 -60928 -27200 -8704 -1904 -256 -16 
16 120 560 1812 4240 7048 6960 -1674 -23248 -54136 -78192 -72020 -21072 64184 148112 191361 178560 127168 69760 29112 8960 1920 256 16 
16 124 624 2300 6608 15272 28656 42966 47984 28448 -28720 -123396 -234896 -326648 -363824 -333567 -252864 -157244 -78848 -31040 -9216 -1936 -256 -16 
16 128 688 2804 9232 25480 60336 124470 225968 363320 519184 660140 746032 746840 658448 506817 336384 189256 88192 32984 9472 1952 256 16 
18 147 708 2154 3888 2032 -9936 -32130 -46036 -20502 53448 132600 146472 66708 -57664 -145503 -156654 -112709 -58860 -22650 -6312 -1212 -144 -8 
18 151 780 2750 6864 11840 11568 -4386 -42772 -93534 -124168 -95472 5032 140964 245344 269841 218706 135967 65244 23866 6456 1220 144 8 
18 155 852 3362 10128 24064 45552 67422 71468 32538 -66776 -217464 -376856 -484908 -498304 -418047 -287214 -160445 -71772 -25090 -6600 -1228 -144 -8 
18 159 924 3990 13680 38768 93168 193086 348908 553554 773976 954720 1037544 989604 823072 591345 362322 186151 78444 26322 6744 1236 144 8 
20 186 1060 4089 11024 20140 20064 -9690 -80104 -164084 -193800 -109174 77520 273904 377264 353685 249204 135850 57476 18621 4480 756 80 4 
20 190 1140 4841 15424 38000 72960 106590 105944 29716 -142120 -377910 -594320 -700264 -656336 -499035 -308940 -154850 -61996 -19379 -4560 -760 -80 -4 
20 194 1220 5609 20144 58900 144096 300390 540056 843676 1149880 1368874 1421200 1281664 997424 663765 373236 174610 66596 20141 4640 764 80 4 
22 229 1496 6853 23254 59983 117876 170544 156332 7106 -289408 -646646 -913444 -973522 -824296 -564927 -314754 -141911 -51128 -14399 -3058 -461 -44 -2 
22 233 1584 7777 29414 89243 223212 468996 838508 1286186 1700272 1939938 1908284 1613062 1165384 714153 367422 156541 54208 14861 3102 463 44 2 
24 276 2024 10626 42504 134596 346104 735471 1307504 1961256 2496144 2704156 2496144 1961256 1307504 735471 346104 134596 42504 10626 2024 276 24 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states25.lab <==
X?????????????????????????????????????????????????? 0000000000000000000000000 1111111111111111111111111
X?????????????????????????????????????????????????@ 0000000000000000000000001 1111111111111111111111101 d
X?????????????????????????????????????????????????@ 0000000000000000000000001 1111111111111111111111111 d
X??????????????????????????????????????????_??????@ 0000000000000000000000101 1111111111111111111110101 d
X??????????????????????????????????????????_??????@ 0000000000000000000000101 1111111111111111111111101 d
X??????????????????????????????????????????_??????@ 0000000000000000000000101 1111111111111111111111111 d
X??????????????????????????????????@???????_??????@ 0000000000000000000010101 1111111111111111111010101 d
X??????????????????????????????????@???????_??????@ 0000000000000000000010101 1111111111111111111110101 d
X??????????????????????????????????@???????_??????@ 0000000000000000000010101 1111111111111111111111101 d
X??????????????????????????????????@???????_??????@ 0000000000000000000010101 1111111111111111111111111 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001010101 1111111111111111101010101 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001010101 1111111111111111111010101 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001010101 1111111111111111111110101 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001010101 1111111111111111111111101 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001010101 1111111111111111111111111 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010101 1111111111111110101010101 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010101 1111111111111111101010101 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010101 1111111111111111111010101 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010101 1111111111111111111110101 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010101 1111111111111111111111101 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010101 1111111111111111111111111 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010101 1111111111111010101010101 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010101 1111111111111110101010101 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010101 1111111111111111101010101 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010101 1111111111111111111010101 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010101 1111111111111111111110101 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010101 1111111111111111111111101 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010101 1111111111111111111111111 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 1111111111101010101010101 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 1111111111111010101010101 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 1111111111111110101010101 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 1111111111111111101010101 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 1111111111111111111010101 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 1111111111111111111110101 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 1111111111111111111111101 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 1111111111111111111111111 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 1111111110101010101010101 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 1111111111101010101010101 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 1111111111111010101010101 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 1111111111111110101010101 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 1111111111111111101010101 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 1111111111111111111010101 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 1111111111111111111110101 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 1111111111111111111111101 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 1111111111111111111111111 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 1111111010101010101010101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 1111111110101010101010101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 1111111111101010101010101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 1111111111111010101010101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 1111111111111110101010101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 1111111111111111101010101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 1111111111111111111010101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 1111111111111111111110101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 1111111111111111111111101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 1111111111111111111111111 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 1111101010101010101010101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 1111111010101010101010101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 1111111110101010101010101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 1111111111101010101010101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 1111111111111010101010101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 1111111111111110101010101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 1111111111111111101010101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 1111111111111111111010101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 1111111111111111111110101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 1111111111111111111111101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 1111111111111111111111111 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 1110101010101010101010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 1111101010101010101010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 1111111010101010101010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 1111111110101010101010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 1111111111101010101010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 1111111111111010101010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 1111111111111110101010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 1111111111111111101010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 1111111111111111111010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 1111111111111111111110101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 1111111111111111111111101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 1111111111111111111111111 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 1010101010101010101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 1110101010101010101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 1111101010101010101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 1111111010101010101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 1111111110101010101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 1111111111101010101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 1111111111111010101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 1111111111111110101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 1111111111111111101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 1111111111111111111010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 1111111111111111111110101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 1111111111111111111111101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 1111111111111111111111111 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 0010101010101010101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 0110101010101010101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 0111101010101010101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 0111111010101010101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 0111111110101010101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 0111111111101010101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 0111111111111010101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 0111111111111110101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 0111111111111111101010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 0111111111111111111010101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 0111111111111111111110101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 0111111111111111111111101 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 0111111111111111111111111 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 0000101010101010101010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 0001101010101010101010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 0001111010101010101010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 0001111110101010101010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 0001111111101010101010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 0001111111111010101010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 0001111111111110101010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 0001111111111111101010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 0001111111111111111010101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 0001111111111111111110101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 0001111111111111111111101 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 0001111111111111111111111 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 0000001010101010101010101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 0000011010101010101010101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 0000011110101010101010101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 0000011111101010101010101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 0000011111111010101010101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 0000011111111110101010101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 0000011111111111101010101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 0000011111111111111010101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 0000011111111111111110101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 0000011111111111111111101 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 0000011111111111111111111 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 0000000010101010101010101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 0000000110101010101010101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 0000000111101010101010101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 0000000111111010101010101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 0000000111111110101010101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 0000000111111111101010101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 0000000111111111111010101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 0000000111111111111110101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 0000000111111111111111101 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 0000000111111111111111111 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 0000000000101010101010101 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 0000000001101010101010101 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 0000000001111010101010101 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 0000000001111110101010101 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 0000000001111111101010101 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 0000000001111111111010101 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 0000000001111111111110101 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 0000000001111111111111101 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 0000000001111111111111111 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 0000000000001010101010101 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 0000000000011010101010101 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 0000000000011110101010101 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 0000000000011111101010101 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 0000000000011111111010101 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 0000000000011111111110101 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 0000000000011111111111101 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 0000000000011111111111111 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010101 0000000000000010101010101 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010101 0000000000000110101010101 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010101 0000000000000111101010101 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010101 0000000000000111111010101 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010101 0000000000000111111110101 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010101 0000000000000111111111101 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010101 0000000000000111111111111 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010101 0000000000000000101010101 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010101 0000000000000001101010101 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010101 0000000000000001111010101 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010101 0000000000000001111110101 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010101 0000000000000001111111101 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010101 0000000000000001111111111 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001010101 0000000000000000001010101 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001010101 0000000000000000011010101 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001010101 0000000000000000011110101 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001010101 0000000000000000011111101 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001010101 0000000000000000011111111 d
X??????????????????????????????????@???????_??????@ 0000000000000000000010101 0000000000000000000010101 d
X??????????????????????????????????@???????_??????@ 0000000000000000000010101 0000000000000000000110101 d
X??????????????????????????????????@???????_??????@ 0000000000000000000010101 0000000000000000000111101 d
X??????????????????????????????????@???????_??????@ 0000000000000000000010101 0000000000000000000111111 d
X??????????????????????????????????????????_??????@ 0000000000000000000000101 0000000000000000000000101 d
X??????????????????????????????????????????_??????@ 0000000000000000000000101 0000000000000000000001101 d
X??????????????????????????????????????????_??????@ 0000000000000000000000101 0000000000000000000001111 d
X?????????????????????????????????????????????????@ 0000000000000000000000001 0000000000000000000000001 d
X?????????????????????????????????????????????????@ 0000000000000000000000001 0000000000000000000000011 d
X?????????????????????????????????????????????????? 0000000000000000000000000 0000000000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states25.mat <==
-25 300 -2300 12650 -53130 177100 -480700 1081575 -2042975 3268760 -4457400 5200300 -5200300 4457400 -3268760 2042975 -1081575 480700 -177100 53130 -12650 2300 -300 25 -1 
-23 251 -1725 8349 -30107 83237 -177859 288420 -326876 163438 282302 -936054 1560090 -1886966 1797818 -1389223 879681 -456665 193039 -65527 17457 -3519 505 -46 2 
-23 255 -1817 9361 -37191 118657 -312455 692208 -1307504 2124694 -2986458 3640210 -3848222 3521346 -2778446 1879537 -1081575 523963 -210749 69069 -17963 3565 -507 46 -2 
-21 206 -1246 5149 -15113 31164 -40204 10374 89794 -244188 357884 -302974 31654 351424 -651168 730949 -602889 385054 -193326 76097 -23101 5236 -836 84 -4 
-21 210 -1330 5981 -20265 53424 -110960 179550 -212534 135660 112404 -520030 972230 -1294584 1356600 -1155371 807975 -463790 216846 -81375 23939 -5320 840 -84 4 
-21 214 -1414 6829 -25753 79044 -202996 444486 -840446 1383732 -1993556 2518754 -2790074 2702864 -2279088 1661189 -1037001 547846 -241206 86737 -24781 5404 -844 84 -4 
-19 165 -855 2862 -6042 5920 7904 -42066 78166 -66538 -32946 186048 -279072 213180 -9044 -203167 302157 -269363 171569 -81510 28962 -7524 1356 -152 8 
-19 169 -931 3530 -9614 18704 -23408 7182 47158 -136306 217702 -219640 90440 145996 -386308 515185 -488547 354673 -201211 89110 -30322 7676 -1364 152 -8 
-19 173 -1007 4214 -13490 34192 -69616 112974 -138890 104006 34238 -284240 594320 -861764 983212 -916351 705261 -447659 232217 -96862 31690 -7828 1372 -152 8 
-19 177 -1083 4914 -17670 52448 -131936 286254 -541994 902462 -1327530 1728696 -1992264 2027148 -1812676 1414417 -953667 548473 -264595 104766 -33066 7980 -1380 152 -8 
-17 128 -544 1316 -1156 -3432 14280 -21914 4250 48008 -97512 76092 36516 -161976 188632 -90287 -48961 129336 -125112 77656 -33752 10336 -2144 272 -16 
-17 132 -612 1836 -3468 2872 5032 -23034 42874 -41888 -3264 88332 -165036 166872 -68408 -80495 191487 -212228 159940 -88128 35904 -10608 2160 -272 16 
-17 136 -680 2372 -6052 11288 -14008 5286 24922 -77384 132328 -150212 93092 43112 -212296 339473 -369921 305728 -196928 98872 -38072 10880 -2176 272 -16 
-17 140 -748 2924 -8908 21880 -43928 71622 -90950 76432 272 -152116 358292 -561544 690472 -697391 586431 -410108 236092 -109888 40256 -11152 2192 -272 16 
-17 144 -816 3492 -12036 34712 -85816 184806 -350438 589288 -882504 1179324 -1406172 1492872 -1405288 1165265 -843201 525640 -277448 121176 -42456 11424 -2208 272 -16 
-15 95 -305 355 947 -4525 6595 2665 -25575 38021 -4395 -66735 102465 -42495 -71855 132450 -89470 -1480 59320 -60896 35360 -13360 3280 -480 32 
-15 99 -365 743 -393 -2329 7703 -11043 3021 21265 -49503 51837 -5331 -72291 122413 -97122 11646 69176 -96328 74496 -38656 13840 -3312 480 -32 
-15 103 -425 1147 -1973 1451 2971 -12799 24369 -26419 5277 41529 -93783 114441 -75815 -12822 104842 -150712 136648 -88576 41984 -14320 3344 -480 32 
-15 107 -485 1567 -3793 6879 -8561 3861 13189 -44295 80393 -99899 77557 -2299 -108267 211462 -263322 246568 -180312 103136 -45344 14800 -3376 480 -32 
-15 111 -545 2003 -5853 14019 -27853 45657 -59639 54741 -12507 -79007 213329 -360111 473505 -513358 467154 -357224 227352 -118176 48736 -15280 3408 -480 32 
-15 115 -605 2455 -8153 22935 -55865 119565 -227075 385185 -585935 800845 -983555 1083565 -1066947 933550 -719730 483160 -277800 133696 -52160 15760 -3440 480 -32 
-13 66 -130 -161 1365 -2344 -1352 11355 -14703 -8070 45318 -44071 -22205 90636 -73308 -19812 87924 -70720 8896 30576 -31024 15808 -4800 832 -64 
-13 70 -182 111 741 -2444 2860 1779 -11687 18198 -7462 -23815 53507 -45136 -10704 71188 -80100 32032 24544 -46800 35856 -16640 4864 -832 64 
-13 74 -234 399 -91 -1424 4160 -5957 2353 9842 -26130 32265 -13677 -28236 68956 -75556 36404 23296 -62848 63856 -40752 17472 -4928 832 -64 
-13 78 -286 703 -1131 780 1716 -7245 14105 -16562 6786 18825 -52365 73944 -63128 15860 48060 -96096 106080 -81744 45712 -18304 4992 -832 64 
-13 82 -338 1023 -2379 4232 -5304 2779 6929 -25494 48854 -65287 58915 -18980 -50028 125788 -178252 187200 -154304 100464 -50736 19136 -5056 832 -64 
-13 86 -390 1359 -3835 8996 -17732 29235 -39143 38534 -15574 -39207 125475 -227968 318752 -368108 359196 -297440 207584 -120016 55824 -19968 5120 -832 64 
-13 90 -442 1711 -5499 15136 -36400 77499 -147407 252002 -388674 541865 -683021 777348 -796340 730652 -595980 427648 -265984 140400 -60976 20800 -5184 832 -64 
-11 41 -11 -356 924 182 -4642 6577 5797 -25763 17401 32634 -64974 16196 68468 -80344 5384 60016 -52304 7392 18272 -16192 6592 -1408 128 
-11 45 -55 -184 792 -898 -1210 5145 -5907 -2319 17181 -23530 4190 34404 -53100 20856 36120 -58960 30704 9504 -24928 17600 -6720 1408 -128 
-11 49 -99 4 484 -1258 1342 833 -5643 9637 -5919 -8894 26714 -30444 8708 28776 -52664 40304 -2384 -27808 31712 -19008 6848 -1408 128 
-11 53 -143 208 0 -834 2310 -3351 1661 4601 -13883 19582 -12890 -9068 36356 -50248 37464 -2640 -32784 47520 -38624 20416 -6976 1408 -128 
-11 57 -187 428 -660 438 990 -4143 8261 -10387 5961 8010 -28734 46116 -46892 23848 16392 -55440 74928 -68640 45664 -21824 7104 -1408 128 
-11 61 -231 664 -1496 2622 -3322 1977 3597 -14719 29677 -42202 42542 -22268 -19276 71544 -115944 135344 -124176 91168 -52832 23232 -7232 1408 -128 
-11 65 -275 916 -2508 5782 -11330 18785 -25707 26805 -14543 -18030 72810 -142732 211428 -258456 268360 -238480 180656 -115104 60128 -24640 7360 -1408 128 
-11 69 -319 1184 -3696 9982 -23738 50313 -95843 165001 -257643 365582 -471562 552372 -586076 560824 -480936 366256 -244496 140448 -67552 26048 -7488 1408 -128 
-9 20 60 -338 210 1652 -3396 -2231 14015 -8656 -25520 41776 9296 -72256 44608 48736 -78688 14592 44800 -37632 2816 12288 -8192 2304 -256 
-9 24 24 -250 378 476 -2220 2025 2783 -9068 8076 6328 -25592 23952 12016 -47872 34560 16320 -43456 24192 5504 -14592 8448 -2304 256 
-9 28 -12 -146 402 -316 -660 2345 -2977 -328 7688 -12464 5936 11680 -27296 23392 4000 -32640 33664 -8448 -14080 16896 -8704 2304 -256 
-9 32 -48 -26 282 -660 708 393 -2881 5148 -4028 -2824 13256 -18896 11088 8960 -28416 32064 -15168 -9600 22912 -19200 8960 -2304 256 
-9 36 -84 110 18 -492 1308 -1911 1151 2112 -7488 11696 -9776 -1152 18048 -31136 29856 -12288 -12288 29952 -32000 21504 -9216 2304 -256 
-9 40 -120 262 -390 252 564 -2391 4895 -6492 4604 2936 -15544 28112 -32592 22784 768 -28992 48960 -52608 41344 -23808 9472 -2304 256 
-9 44 -156 430 -942 1636 -2100 1385 1823 -8504 18040 -27056 29744 -20128 -4192 38752 -72800 94080 -95104 77568 -50944 26112 -9728 2304 -256 
-9 48 -192 614 -1638 3724 -7260 12105 -16897 18476 -12108 -7112 41608 -88464 138512 -178432 195840 -185280 150976 -104832 60800 -28416 9984 -2304 256 
-9 52 -228 814 -2478 6580 -15492 32713 -62401 108112 -170704 246064 -324016 389440 -426304 423520 -379744 304896 -216832 134400 -70912 30720 -10240 2304 -256 
-7 3 91 -199 -399 1729 41 -7182 6402 15792 -28368 -13440 61824 -18720 -73248 65472 36288 -75776 14336 37632 -25856 -1792 8448 -3584 512 
-7 7 63 -179 -91 973 -939 -1778 4606 -2128 -6352 13888 -7616 -17824 35168 -7616 -39872 39936 7168 -34048 17152 5376 -8960 3584 -512 
-7 11 35 -143 105 329 -911 826 906 -4032 4672 1568 -10976 13088 -2016 -17088 26432 -9472 -19712 26880 -7936 -8960 9472 -3584 512 
-7 15 7 -91 189 -139 -323 1206 -1562 32 3360 -6432 5088 3360 -13792 15808 -5184 -12032 22784 -16128 -1792 12544 -9984 3584 -512 
-7 19 -21 -23 161 -367 377 194 -1454 2832 -2672 -704 6464 -10912 9312 704 -14144 20992 -15872 1792 12032 -16128 10496 -3584 512 
-7 23 -49 61 21 -291 741 -1122 782 976 -4016 6912 -6912 1504 8416 -18112 21312 -13824 -1536 16128 -22784 19712 -11008 3584 -512 
-7 27 -77 161 -231 153 321 -1398 2906 -4064 3360 736 -8224 16800 -21856 18496 -5568 -13056 29952 -37632 34048 -23296 11520 -3584 512 
-7 31 -105 277 -595 1029 -1331 966 886 -4928 10944 -17248 20384 -16224 2464 19648 -44352 63232 -69888 62720 -45824 26880 -12032 3584 -512 
-7 35 -133 409 -1071 2401 -4663 7826 -11102 12656 -9488 -1792 23296 -54304 89824 -121408 140224 -140288 121856 -91392 58112 -30464 12544 -3584 512 
-7 39 -161 557 -1659 4333 -10123 21294 -40674 70896 -113040 165312 -221760 272736 -307104 315456 -294336 247808 -186368 123648 -70912 34048 -13056 3584 -512 
-5 -10 90 -15 -701 740 3020 -5340 -7380 20736 7680 -50400 10080 78720 -49536 -74880 82560 33280 -74240 7424 34560 -15360 -5120 5120 -1024 
-5 -6 70 -47 -381 616 856 -2628 372 4800 -6336 672 12768 -20736 -3840 41088 -24192 -34304 42496 5376 -28928 10240 6144 -5120 1024 
-5 -2 50 -63 -141 396 -188 -604 1708 -1664 -2176 6944 -4256 -5504 13184 -11392 -5504 25088 -16896 -13056 22272 -5120 -7168 5120 -1024 
-5 2 30 -63 19 144 -432 476 468 -1920 2176 -224 -4256 7936 -3840 -6528 13184 -10752 -1536 15616 -14592 0 8192 -5120 1024 
-5 6 10 -47 99 -76 -196 612 -788 256 1536 -3552 3168 384 -6016 10112 -6528 -3584 11776 -13056 5888 5120 -9216 5120 -1024 
-5 10 -10 -15 99 -200 200 60 -780 1600 -1600 160 3040 -6400 6400 -1920 -5760 12800 -12800 5376 3840 -10240 10240 -5120 1024 
-5 14 -30 33 19 -164 436 -668 492 384 -2176 4128 -4512 2176 3456 -10368 13952 -11776 3584 7424 -14592 15360 -11264 5120 -1024 
-5 18 -50 97 -141 96 192 -804 1748 -2560 2304 -224 -4256 9984 -14080 13952 -7296 -4608 16896 -25344 26368 -20480 12288 -5120 1024 
-5 22 -70 177 -381 644 -852 676 428 -2816 6656 -10976 13664 -12416 4736 9088 -25984 41472 -49664 48384 -39168 25600 -13312 5120 -1024 
-5 26 -90 273 -701 1544 -3016 5052 -7308 8640 -7104 672 12768 -33024 57600 -81792 98688 -103936 95744 -76544 52992 -30720 14336 -5120 1024 
-5 30 -110 385 -1101 2860 -6620 13860 -26580 46464 -74880 110880 -151200 190080 -219264 232320 -224640 197120 -156160 109824 -67840 35840 -15360 5120 -1024 
-3 -19 65 154 -638 -660 3740 1320 -14520 1056 39072 -14784 -73920 46464 97152 -84480 -84480 98560 42240 -73216 -5632 31744 -5120 -6144 2048 
-3 -15 53 86 -402 -180 1660 -360 -3720 2976 2592 -6720 9408 3456 -31872 15360 46080 -39680 -34560 44544 9728 -25600 3072 6144 -2048 
-3 -11 41 34 -214 60 428 -600 456 1056 -3936 1344 6720 -7296 384 7680 -16896 6400 23808 -22016 -11776 19456 -1024 -6144 2048 
-3 -7 29 -2 -74 124 -148 -232 1016 -608 -992 2240 -3136 -128 7552 -7168 -1024 7424 -12032 5632 11776 -13312 -1024 6144 -2048 
-3 -3 17 -22 18 76 -260 168 200 -736 1440 -448 -2240 3456 -3200 -512 7680 -7936 1280 4608 -9728 7168 3072 -6144 2048 
-3 1 5 -26 62 -20 -100 280 -520 160 800 -1600 2240 -640 -3200 5120 -5120 1280 6400 -8704 5632 -1024 -5120 6144 -2048 
-3 5 -7 -14 58 -100 140 40 -440 800 -1120 320 1600 -3200 4480 -2560 -2560 6400 -8960 6656 512 -5120 7168 -6144 2048 
-3 9 -19 14 6 -100 268 -360 376 160 -1248 2240 -3136 1920 1408 -5120 9216 -8960 4352 1536 -8704 11264 -9216 6144 -2048 
-3 13 -31 58 -94 44 92 -472 1096 -1504 1696 -448 -2240 5504 -9344 9728 -6656 256 9472 -15872 18944 -17408 11264 -6144 2048 
-3 17 -43 118 -242 396 -580 408 120 -1632 4128 -6720 9408 -8832 4992 3072 -15360 25856 -34560 36352 -31232 23552 -13312 6144 -2048 
-3 21 -55 194 -438 1020 -1940 3240 -4920 5664 -5472 1344 6720 -19584 37248 -53760 69120 -75520 72960 -62976 45568 -29696 15360 -6144 2048 
-3 25 -67 286 -682 1980 -4180 9240 -17160 30624 -49632 73920 -103488 130944 -156288 168960 -168960 154880 -126720 95744 -61952 35840 -17408 6144 -2048 
-1 -24 24 264 -264 -1760 1760 7920 -7920 -25344 25344 59136 -59136 -101376 101376 126720 -126720 -112640 112640 67584 -67584 -24576 24576 4096 -4096 
-1 -20 20 176 -176 -880 880 2640 -2640 -4224 4224 0 0 16896 -16896 -42240 42240 56320 -56320 -45056 45056 20480 -20480 -4096 4096 
-1 -16 16 104 -104 -320 320 240 -240 1536 -1536 -5376 5376 6144 -6144 3840 -3840 -20480 20480 26624 -26624 -16384 16384 4096 -4096 
-1 -12 12 48 -48 -16 16 -432 432 1152 -1152 0 0 -4608 4608 6912 -6912 1024 -1024 -12288 12288 12288 -12288 -4096 4096 
-1 -8 8 8 -8 96 -96 -272 272 -256 256 1792 -1792 -1024 1024 -4352 4352 6144 -6144 2048 -2048 -8192 8192 4096 -4096 
-1 -4 4 -16 16 80 -80 80 -80 -640 640 0 0 2560 -2560 -1280 1280 -5120 5120 4096 -4096 4096 -4096 -4096 4096 
-1 0 0 -24 24 0 0 240 -240 0 0 -1280 1280 0 0 3840 -3840 0 0 -6144 6144 0 0 4096 -4096 
-1 4 -4 -16 16 -80 80 80 -80 640 -640 0 0 -2560 2560 -1280 1280 5120 -5120 4096 -4096 -4096 4096 -4096 4096 
-1 8 -8 8 -8 -96 96 -272 272 256 -256 1792 -1792 1024 -1024 -4352 4352 -6144 6144 2048 -2048 8192 -8192 4096 -4096 
-1 12 -12 48 -48 16 -16 -432 432 -1152 1152 0 0 4608 -4608 6912 -6912 -1024 1024 -12288 12288 -12288 12288 -4096 4096 
-1 16 -16 104 -104 320 -320 240 -240 -1536 1536 -5376 5376 -6144 6144 3840 -3840 20480 -20480 26624 -26624 16384 -16384 4096 -4096 
-1 20 -20 176 -176 880 -880 2640 -2640 4224 -4224 0 0 -16896 16896 -42240 42240 -56320 56320 -45056 45056 -20480 20480 -4096 4096 
-1 24 -24 264 -264 1760 -1760 7920 -7920 25344 -25344 59136 -59136 101376 -101376 126720 -126720 112640 -112640 67584 -67584 24576 -24576 4096 -4096 
1 -24 -24 264 264 -1760 -1760 7920 7920 -25344 -25344 59136 59136 -101376 -101376 126720 126720 -112640 -112640 67584 67584 -24576 -24576 4096 4096 
1 -20 -20 176 176 -880 -880 2640 2640 -4224 -4224 0 0 16896 16896 -42240 -42240 56320 56320 -45056 -45056 20480 20480 -4096 -4096 
1 -16 -16 104 104 -320 -320 240 240 1536 1536 -5376 -5376 6144 6144 3840 3840 -20480 -20480 26624 26624 -16384 -16384 4096 4096 
1 -12 -12 48 48 -16 -16 -432 -432 1152 1152 0 0 -4608 -4608 6912 6912 1024 1024 -12288 -12288 12288 12288 -4096 -4096 
1 -8 -8 8 8 96 96 -272 -272 -256 -256 1792 1792 -1024 -1024 -4352 -4352 6144 6144 2048 2048 -8192 -8192 4096 4096 
1 -4 -4 -16 -16 80 80 80 80 -640 -640 0 0 2560 2560 -1280 -1280 -5120 -5120 4096 4096 4096 4096 -4096 -4096 
1 0 0 -24 -24 0 0 240 240 0 0 -1280 -1280 0 0 3840 3840 0 0 -6144 -6144 0 0 4096 4096 
1 4 4 -16 -16 -80 -80 80 80 640 640 0 0 -2560 -2560 -1280 -1280 5120 5120 4096 4096 -4096 -4096 -4096 -4096 
1 8 8 8 8 -96 -96 -272 -272 256 256 1792 1792 1024 1024 -4352 -4352 -6144 -6144 2048 2048 8192 8192 4096 4096 
1 12 12 48 48 16 16 -432 -432 -1152 -1152 0 0 4608 4608 6912 6912 -1024 -1024 -12288 -12288 -12288 -12288 -4096 -4096 
1 16 16 104 104 320 320 240 240 -1536 -1536 -5376 -5376 -6144 -6144 3840 3840 20480 20480 26624 26624 16384 16384 4096 4096 
1 20 20 176 176 880 880 2640 2640 4224 4224 0 0 -16896 -16896 -42240 -42240 -56320 -56320 -45056 -45056 -20480 -20480 -4096 -4096 
1 24 24 264 264 1760 1760 7920 7920 25344 25344 59136 59136 101376 101376 126720 126720 112640 112640 67584 67584 24576 24576 4096 4096 
3 -19 -65 154 638 -660 -3740 1320 14520 1056 -39072 -14784 73920 46464 -97152 -84480 84480 98560 -42240 -73216 5632 31744 5120 -6144 -2048 
3 -15 -53 86 402 -180 -1660 -360 3720 2976 -2592 -6720 -9408 3456 31872 15360 -46080 -39680 34560 44544 -9728 -25600 -3072 6144 2048 
3 -11 -41 34 214 60 -428 -600 -456 1056 3936 1344 -6720 -7296 -384 7680 16896 6400 -23808 -22016 11776 19456 1024 -6144 -2048 
3 -7 -29 -2 74 124 148 -232 -1016 -608 992 2240 3136 -128 -7552 -7168 1024 7424 12032 5632 -11776 -13312 1024 6144 2048 
3 -3 -17 -22 -18 76 260 168 -200 -736 -1440 -448 2240 3456 3200 -512 -7680 -7936 -1280 4608 9728 7168 -3072 -6144 -2048 
3 1 -5 -26 -62 -20 100 280 520 160 -800 -1600 -2240 -640 3200 5120 5120 1280 -6400 -8704 -5632 -1024 5120 6144 2048 
3 5 7 -14 -58 -100 -140 40 440 800 1120 320 -1600 -3200 -4480 -2560 2560 6400 8960 6656 -512 -5120 -7168 -6144 -2048 
3 9 19 14 -6 -100 -268 -360 -376 160 1248 2240 3136 1920 -1408 -5120 -9216 -8960 -4352 1536 8704 11264 9216 6144 2048 
3 13 31 58 94 44 -92 -472 -1096 -1504 -1696 -448 2240 5504 9344 9728 6656 256 -9472 -15872 -18944 -17408 -11264 -6144 -2048 
3 17 43 118 242 396 580 408 -120 -1632 -4128 -6720 -9408 -8832 -4992 3072 15360 25856 34560 36352 31232 23552 13312 6144 2048 
3 21 55 194 438 1020 1940 3240 4920 5664 5472 1344 -6720 -19584 -37248 -53760 -69120 -75520 -72960 -62976 -45568 -29696 -15360 -6144 -2048 
3 25 67 286 682 1980 4180 9240 17160 30624 49632 73920 103488 130944 156288 168960 168960 154880 126720 95744 61952 35840 17408 6144 2048 
5 -10 -90 -15 701 740 -3020 -5340 7380 20736 -7680 -50400 -10080 78720 49536 -74880 -82560 33280 74240 7424 -34560 -15360 5120 5120 1024 
5 -6 -70 -47 381 616 -856 -2628 -372 4800 6336 672 -12768 -20736 3840 41088 24192 -34304 -42496 5376 28928 10240 -6144 -5120 -1024 
5 -2 -50 -63 141 396 188 -604 -1708 -1664 2176 6944 4256 -5504 -13184 -11392 5504 25088 16896 -13056 -22272 -5120 7168 5120 1024 
5 2 -30 -63 -19 144 432 476 -468 -1920 -2176 -224 4256 7936 3840 -6528 -13184 -10752 1536 15616 14592 0 -8192 -5120 -1024 
5 6 -10 -47 -99 -76 196 612 788 256 -1536 -3552 -3168 384 6016 10112 6528 -3584 -11776 -13056 -5888 5120 9216 5120 1024 
5 10 10 -15 -99 -200 -200 60 780 1600 1600 160 -3040 -6400 -6400 -1920 5760 12800 12800 5376 -3840 -10240 -10240 -5120 -1024 
5 14 30 33 -19 -164 -436 -668 -492 384 2176 4128 4512 2176 -3456 -10368 -13952 -11776 -3584 7424 14592 15360 11264 5120 1024 
5 18 50 97 141 96 -192 -804 -1748 -2560 -2304 -224 4256 9984 14080 13952 7296 -4608 -16896 -25344 -26368 -20480 -12288 -5120 -1024 
5 22 70 177 381 644 852 676 -428 -2816 -6656 -10976 -13664 -12416 -4736 9088 25984 41472 49664 48384 39168 25600 13312 5120 1024 
5 26 90 273 701 1544 3016 5052 7308 8640 7104 672 -12768 -33024 -57600 -81792 -98688 -103936 -95744 -76544 -52992 -30720 -14336 -5120 -1024 
5 30 110 385 1101 2860 6620 13860 26580 46464 74880 110880 151200 190080 219264 232320 224640 197120 156160 109824 67840 35840 15360 5120 1024 
7 3 -91 -199 399 1729 -41 -7182 -6402 15792 28368 -13440 -61824 -18720 73248 65472 -36288 -75776 -14336 37632 25856 -1792 -8448 -3584 -512 
7 7 -63 -179 91 973 939 -1778 -4606 -2128 6352 13888 7616 -17824 -35168 -7616 39872 39936 -7168 -34048 -17152 5376 8960 3584 512 
7 11 -35 -143 -105 329 911 826 -906 -4032 -4672 1568 10976 13088 2016 -17088 -26432 -9472 19712 26880 7936 -8960 -9472 -3584 -512 
7 15 -7 -91 -189 -139 323 1206 1562 32 -3360 -6432 -5088 3360 13792 15808 5184 -12032 -22784 -16128 1792 12544 9984 3584 512 
7 19 21 -23 -161 -367 -377 194 1454 2832 2672 -704 -6464 -10912 -9312 704 14144 20992 15872 1792 -12032 -16128 -10496 -3584 -512 
7 23 49 61 -21 -291 -741 -1122 -782 976 4016 6912 6912 1504 -8416 -18112 -21312 -13824 1536 16128 22784 19712 11008 3584 512 
7 27 77 161 231 153 -321 -1398 -2906 -4064 -3360 736 8224 16800 21856 18496 5568 -13056 -29952 -37632 -34048 -23296 -11520 -3584 -512 
7 31 105 277 595 1029 1331 966 -886 -4928 -10944 -17248 -20384 -16224 -2464 19648 44352 63232 69888 62720 45824 26880 12032 3584 512 
7 35 133 409 1071 2401 4663 7826 11102 12656 9488 -1792 -23296 -54304 -89824 -121408 -140224 -140288 -121856 -91392 -58112 -30464 -12544 -3584 -512 
7 39 161 557 1659 4333 10123 21294 40674 70896 113040 165312 221760 272736 307104 315456 294336 247808 186368 123648 70912 34048 13056 3584 512 
9 20 -60 -338 -210 1652 3396 -2231 -14015 -8656 25520 41776 -9296 -72256 -44608 48736 78688 14592 -44800 -37632 -2816 12288 8192 2304 256 
9 24 -24 -250 -378 476 2220 2025 -2783 -9068 -8076 6328 25592 23952 -12016 -47872 -34560 16320 43456 24192 -5504 -14592 -8448 -2304 -256 
9 28 12 -146 -402 -316 660 2345 2977 -328 -7688 -12464 -5936 11680 27296 23392 -4000 -32640 -33664 -8448 14080 16896 8704 2304 256 
9 32 48 -26 -282 -660 -708 393 2881 5148 4028 -2824 -13256 -18896 -11088 8960 28416 32064 15168 -9600 -22912 -19200 -8960 -2304 -256 
9 36 84 110 -18 -492 -1308 -1911 -1151 2112 7488 11696 9776 -1152 -18048 -31136 -29856 -12288 12288 29952 32000 21504 9216 2304 256 
9 40 120 262 390 252 -564 -2391 -4895 -6492 -4604 2936 15544 28112 32592 22784 -768 -28992 -48960 -52608 -41344 -23808 -9472 -2304 -256 
9 44 156 430 942 1636 2100 1385 -1823 -8504 -18040 -27056 -29744 -20128 4192 38752 72800 94080 95104 77568 50944 26112 9728 2304 256 
9 48 192 614 1638 3724 7260 12105 16897 18476 12108 -7112 -41608 -88464 -138512 -178432 -195840 -185280 -150976 -104832 -60800 -28416 -9984 -2304 -256 
9 52 228 814 2478 6580 15492 32713 62401 108112 170704 246064 324016 389440 426304 423520 379744 304896 216832 134400 70912 30720 10240 2304 256 
11 41 11 -356 -924 182 4642 6577 -5797 -25763 -17401 32634 64974 16196 -68468 -80344 -5384 60016 52304 7392 -18272 -16192 -6592 -1408 -128 
11 45 55 -184 -792 -898 1210 5145 5907 -2319 -17181 -23530 -4190 34404 53100 20856 -36120 -58960 -30704 9504 24928 17600 6720 1408 128 
11 49 99 4 -484 -1258 -1342 833 5643 9637 5919 -8894 -26714 -30444 -8708 28776 52664 40304 2384 -27808 -31712 -19008 -6848 -1408 -128 
11 53 143 208 0 -834 -2310 -3351 -1661 4601 13883 19582 12890 -9068 -36356 -50248 -37464 -2640 32784 47520 38624 20416 6976 1408 128 
11 57 187 428 660 438 -990 -4143 -8261 -10387 -5961 8010 28734 46116 46892 23848 -16392 -55440 -74928 -68640 -45664 -21824 -7104 -1408 -128 
11 61 231 664 1496 2622 3322 1977 -3597 -14719 -29677 -42202 -42542 -22268 19276 71544 115944 135344 124176 91168 52832 23232 7232 1408 128 
11 65 275 916 2508 5782 11330 18785 25707 26805 14543 -18030 -72810 -142732 -211428 -258456 -268360 -238480 -180656 -115104 -60128 -24640 -7360 -1408 -128 
11 69 319 1184 3696 9982 23738 50313 95843 165001 257643 365582 471562 552372 586076 560824 480936 366256 244496 140448 67552 26048 7488 1408 128 
13 66 130 -161 -1365 -2344 1352 11355 14703 -8070 -45318 -44071 22205 90636 73308 -19812 -87924 -70720 -8896 30576 31024 15808 4800 832 64 
13 70 182 111 -741 -2444 -2860 1779 11687 18198 7462 -23815 -53507 -45136 10704 71188 80100 32032 -24544 -46800 -35856 -16640 -4864 -832 -64 
13 74 234 399 91 -1424 -4160 -5957 -2353 9842 26130 32265 13677 -28236 -68956 -75556 -36404 23296 62848 63856 40752 17472 4928 832 64 
13 78 286 703 1131 780 -1716 -7245 -14105 -16562 -6786 18825 52365 73944 63128 15860 -48060 -96096 -106080 -81744 -45712 -18304 -4992 -832 -64 
13 82 338 1023 2379 4232 5304 2779 -6929 -25494 -48854 -65287 -58915 -18980 50028 125788 178252 187200 154304 100464 50736 19136 5056 832 64 
13 86 390 1359 3835 8996 17732 29235 39143 38534 15574 -39207 -125475 -227968 -318752 -368108 -359196 -297440 -207584 -120016 -55824 -19968 -5120 -832 -64 
13 90 442 1711 5499 15136 36400 77499 147407 252002 388674 541865 683021 777348 796340 730652 595980 427648 265984 140400 60976 20800 5184 832 64 
15 95 305 355 -947 -4525 -6595 2665 25575 38021 4395 -66735 -102465 -42495 71855 132450 89470 -1480 -59320 -60896 -35360 -13360 -3280 -480 -32 
15 99 365 743 393 -2329 -7703 -11043 -3021 21265 49503 51837 5331 -72291 -122413 -97122 -11646 69176 96328 74496 38656 13840 3312 480 32 
15 103 425 1147 1973 1451 -2971 -12799 -24369 -26419 -5277 41529 93783 114441 75815 -12822 -104842 -150712 -136648 -88576 -41984 -14320 -3344 -480 -32 
15 107 485 1567 3793 6879 8561 3861 -13189 -44295 -80393 -99899 -77557 -2299 108267 211462 263322 246568 180312 103136 45344 14800 3376 480 32 
15 111 545 2003 5853 14019 27853 45657 59639 54741 12507 -79007 -213329 -360111 -473505 -513358 -467154 -357224 -227352 -118176 -48736 -15280 -3408 -480 -32 
15 115 605 2455 8153 22935 55865 119565 227075 385185 585935 800845 983555 1083565 1066947 933550 719730 483160 277800 133696 52160 15760 3440 480 32 
17 128 544 1316 1156 -3432 -14280 -21914 -4250 48008 97512 76092 -36516 -161976 -188632 -90287 48961 129336 125112 77656 33752 10336 2144 272 16 
17 132 612 1836 3468 2872 -5032 -23034 -42874 -41888 3264 88332 165036 166872 68408 -80495 -191487 -212228 -159940 -88128 -35904 -10608 -2160 -272 -16 
17 136 680 2372 6052 11288 14008 5286 -24922 -77384 -132328 -150212 -93092 43112 212296 339473 369921 305728 196928 98872 38072 10880 2176 272 16 
17 140 748 2924 8908 21880 43928 71622 90950 76432 -272 -152116 -358292 -561544 -690472 -697391 -586431 -410108 -236092 -109888 -40256 -11152 -2192 -272 -16 
17 144 816 3492 12036 34712 85816 184806 350438 589288 882504 1179324 1406172 1492872 1405288 1165265 843201 525640 277448 121176 42456 11424 2208 272 16 
19 165 855 2862 6042 5920 -7904 -42066 -78166 -66538 32946 186048 279072 213180 9044 -203167 -302157 -269363 -171569 -81510 -28962 -7524 -1356 -152 -8 
19 169 931 3530 9614 18704 23408 7182 -47158 -136306 -217702 -219640 -90440 145996 386308 515185 488547 354673 201211 89110 30322 7676 1364 152 8 
19 173 1007 4214 13490 34192 69616 112974 138890 104006 -34238 -284240 -594320 -861764 -983212 -916351 -705261 -447659 -232217 -96862 -31690 -7828 -1372 -152 -8 
19 177 1083 4914 17670 52448 131936 286254 541994 902462 1327530 1728696 1992264 2027148 1812676 1414417 953667 548473 264595 104766 33066 7980 1380 152 8 
21 206 1246 5149 15113 31164 40204 10374 -89794 -244188 -357884 -302974 -31654 351424 651168 730949 602889 385054 193326 76097 23101 5236 836 84 4 
21 210 1330 5981 20265 53424 110960 179550 212534 135660 -112404 -520030 -972230 -1294584 -1356600 -1155371 -807975 -463790 -216846 -81375 -23939 -5320 -840 -84 -4 
21 214 1414 6829 25753 79044 202996 444486 840446 1383732 1993556 2518754 2790074 2702864 2279088 1661189 1037001 547846 241206 86737 24781 5404 844 84 4 
23 251 1725 8349 30107 83237 177859 288420 326876 163438 -282302 -936054 -1560090 -1886966 -1797818 -1389223 -879681 -456665 -193039 -65527 -17457 -3519 -505 -46 -2 
23 255 1817 9361 37191 118657 312455 692208 1307504 2124694 2986458 3640210 3848222 3521346 2778446 1879537 1081575 523963 210749 69069 17963 3565 507 46 2 
25 300 2300 12650 53130 177100 480700 1081575 2042975 3268760 4457400 5200300 5200300 4457400 3268760 2042975 1081575 480700 177100 53130 12650 2300 300 25 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states26.lab <==
Y??????????????????????????????????????????????????????? 00000000000000000000000000 11111111111111111111111111
Y??????????????????????????????????????????????????????_ 00000000000000000000000001 11111111111111111111111101 d
Y??????????????????????????????????????????????????????_ 00000000000000000000000001 11111111111111111111111111 d
Y?????????????????????????????????????????????@????????_ 00000000000000000000000101 11111111111111111111110101 d
Y?????????????????????????????????????????????@????????_ 00000000000000000000000101 11111111111111111111111101 d
Y?????????????????????????????????????????????@????????_ 00000000000000000000000101 11111111111111111111111111 d
Y??????????????????????????????????????G??????@????????_ 00000000000000000000010101 11111111111111111111010101 d
Y??????????????????????????????????????G??????@????????_ 00000000000000000000010101 11111111111111111111110101 d
Y??????????????????????????????????????G??????@????????_ 00000000000000000000010101 11111111111111111111111101 d
Y??????????????????????????????????????G??????@????????_ 00000000000000000000010101 11111111111111111111111111 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001010101 11111111111111111101010101 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001010101 11111111111111111111010101 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001010101 11111111111111111111110101 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001010101 11111111111111111111111101 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001010101 11111111111111111111111111 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010101 11111111111111110101010101 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010101 11111111111111111101010101 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010101 11111111111111111111010101 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010101 11111111111111111111110101 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010101 11111111111111111111111101 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010101 11111111111111111111111111 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010101 11111111111111010101010101 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010101 11111111111111110101010101 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010101 11111111111111111101010101 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010101 11111111111111111111010101 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010101 11111111111111111111110101 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010101 11111111111111111111111101 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010101 11111111111111111111111111 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 11111111111101010101010101 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 11111111111111010101010101 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 11111111111111110101010101 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 11111111111111111101010101 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 11111111111111111111010101 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 11111111111111111111110101 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 11111111111111111111111101 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 11111111111111111111111111 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 11111111110101010101010101 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 11111111111101010101010101 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 11111111111111010101010101 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 11111111111111110101010101 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 11111111111111111101010101 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 11111111111111111111010101 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 11111111111111111111110101 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 11111111111111111111111101 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 11111111111111111111111111 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 11111111010101010101010101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 11111111110101010101010101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 11111111111101010101010101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 11111111111111010101010101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 11111111111111110101010101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 11111111111111111101010101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 11111111111111111111010101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 11111111111111111111110101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 11111111111111111111111101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 11111111111111111111111111 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 11111101010101010101010101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 11111111010101010101010101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 11111111110101010101010101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 11111111111101010101010101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 11111111111111010101010101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 11111111111111110101010101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 11111111111111111101010101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 11111111111111111111010101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 11111111111111111111110101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 11111111111111111111111101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 11111111111111111111111111 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 11110101010101010101010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 11111101010101010101010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 11111111010101010101010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 11111111110101010101010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 11111111111101010101010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 11111111111111010101010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 11111111111111110101010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 11111111111111111101010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 11111111111111111111010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 11111111111111111111110101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 11111111111111111111111101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 11111111111111111111111111 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 11010101010101010101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 11110101010101010101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 11111101010101010101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 11111111010101010101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 11111111110101010101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 11111111111101010101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 11111111111111010101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 11111111111111110101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 11111111111111111101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 11111111111111111111010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 11111111111111111111110101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 11111111111111111111111101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 11111111111111111111111111 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101010101 01010101010101010101010101 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101010101 11010101010101010101010101 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101010101 11110101010101010101010101 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101010101 11111101010101010101010101 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101010101 11111111010101010101010101 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101010101 11111111110101010101010101 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101010101 11111111111101010101010101 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101010101 11111111111111010101010101 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101010101 11111111111111110101010101 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101010101 11111111111111111101010101 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101010101 11111111111111111111010101 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101010101 11111111111111111111110101 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101010101 11111111111111111111111101 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101010101 11111111111111111111111111 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 00010101010101010101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 00110101010101010101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 00111101010101010101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 00111111010101010101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 00111111110101010101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 00111111111101010101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 00111111111111010101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 00111111111111110101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 00111111111111111101010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 00111111111111111111010101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 00111111111111111111110101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 00111111111111111111111101 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 00111111111111111111111111 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 00000101010101010101010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 00001101010101010101010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 00001111010101010101010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 00001111110101010101010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 00001111111101010101010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 00001111111111010101010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 00001111111111110101010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 00001111111111111101010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 00001111111111111111010101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 00001111111111111111110101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 00001111111111111111111101 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 00001111111111111111111111 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 00000001010101010101010101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 00000011010101010101010101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 00000011110101010101010101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 00000011111101010101010101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 00000011111111010101010101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 00000011111111110101010101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 00000011111111111101010101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 00000011111111111111010101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 00000011111111111111110101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 00000011111111111111111101 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 00000011111111111111111111 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 00000000010101010101010101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 00000000110101010101010101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 00000000111101010101010101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 00000000111111010101010101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 00000000111111110101010101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 00000000111111111101010101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 00000000111111111111010101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 00000000111111111111110101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 00000000111111111111111101 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 00000000111111111111111111 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 00000000000101010101010101 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 00000000001101010101010101 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 00000000001111010101010101 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 00000000001111110101010101 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 00000000001111111101010101 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 00000000001111111111010101 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 00000000001111111111110101 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 00000000001111111111111101 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 00000000001111111111111111 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 00000000000001010101010101 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 00000000000011010101010101 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 00000000000011110101010101 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 00000000000011111101010101 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 00000000000011111111010101 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 00000000000011111111110101 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 00000000000011111111111101 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 00000000000011111111111111 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010101 00000000000000010101010101 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010101 00000000000000110101010101 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010101 00000000000000111101010101 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010101 00000000000000111111010101 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010101 00000000000000111111110101 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010101 00000000000000111111111101 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010101 00000000000000111111111111 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010101 00000000000000000101010101 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010101 00000000000000001101010101 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010101 00000000000000001111010101 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010101 00000000000000001111110101 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010101 00000000000000001111111101 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010101 00000000000000001111111111 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001010101 00000000000000000001010101 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001010101 00000000000000000011010101 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001010101 00000000000000000011110101 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001010101 00000000000000000011111101 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001010101 00000000000000000011111111 d
Y??????????????????????????????????????G??????@????????_ 00000000000000000000010101 00000000000000000000010101 d
Y??????????????????????????????????????G??????@????????_ 00000000000000000000010101 00000000000000000000110101 d
Y??????????????????????????????????????G??????@????????_ 00000000000000000000010101 00000000000000000000111101 d
Y??????????????????????????????????????G??????@????????_ 00000000000000000000010101 00000000000000000000111111 d
Y?????????????????????????????????????????????@????????_ 00000000000000000000000101 00000000000000000000000101 d
Y?????????????????????????????????????????????@????????_ 00000000000000000000000101 00000000000000000000001101 d
Y?????????????????????????????????????????????@????????_ 00000000000000000000000101 00000000000000000000001111 d
Y??????????????????????????????????????????????????????_ 00000000000000000000000001 00000000000000000000000001 d
Y??????????????????????????????????????????????????????_ 00000000000000000000000001 00000000000000000000000011 d
Y??????????????????????????????????????????????????????? 00000000000000000000000000 00000000000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states26.mat <==
-26 325 -2600 14950 -65780 230230 -657800 1562275 -3124550 5311735 -7726160 9657700 -10400600 9657700 -7726160 5311735 -3124550 1562275 -657800 230230 -65780 14950 -2600 325 -26 1 
-24 274 -1976 10074 -38456 113344 -261096 466279 -615296 490314 118864 -1218356 2496144 -3447056 3684784 -3187041 2268904 -1336346 649704 -258566 82984 -20976 4024 -551 48 -2 
-24 278 -2072 11178 -46552 155848 -431112 1004663 -1999712 3432198 -5111152 6626668 -7488432 7369568 -6299792 4657983 -2961112 1605538 -734712 279818 -87032 21528 -4072 553 -48 2 
-22 227 -1452 6395 -20262 46277 -71368 50578 79420 -333982 602072 -660858 334628 319770 -1002592 1382117 -1333838 987943 -578380 269423 -99198 28337 -6072 920 -88 4 
-22 231 -1540 7311 -26246 73689 -164384 290510 -392084 348194 -23256 -632434 1492260 -2266814 2651184 -2511971 1963346 -1271765 680636 -298221 105314 -29259 6160 -924 88 -4 
-22 235 -1628 8243 -32582 104797 -282040 647482 -1284932 2224178 -3377288 4512310 -5308828 5492938 -4981952 3940277 -2698190 1584847 -789052 327943 -111518 30185 -6248 928 -88 4 
-20 184 -1020 3717 -8904 11962 1984 -49970 120232 -144704 33592 218994 -465120 492252 -222224 -194123 505324 -571520 440932 -253079 110472 -36486 8880 -1508 160 -8 
-20 188 -1100 4461 -13144 28318 -42112 30590 39976 -183464 354008 -437342 310080 55556 -532304 901493 -1003732 843220 -555884 290321 -119432 37998 -9040 1516 -160 8 
-20 192 -1180 5221 -17704 47682 -103808 182590 -251864 242896 -69768 -318478 878560 -1456084 1844976 -1899563 1621612 -1152920 679876 -329079 128552 -39518 9200 -1524 160 -8 
-20 196 -1260 5997 -22584 70118 -184384 418190 -828248 1444456 -2229992 3056226 -3720960 4019412 -3839824 3227093 -2368084 1502140 -813068 369361 -137832 41046 -9360 1532 -160 8 
-18 145 -672 1860 -2472 -2276 17712 -36194 26164 43758 -145520 173604 -39576 -198492 350608 -278919 41326 178297 -254448 202768 -111408 44088 -12480 2416 -288 16 
-18 149 -744 2448 -5304 6340 2160 -28066 65908 -84762 38624 91596 -253368 331908 -235280 -12087 271982 -403715 372168 -248068 124032 -46512 12768 -2432 288 -16 
-18 153 -816 3052 -8424 17340 -25296 19294 19636 -102306 209712 -282540 243304 -49980 -255408 551769 -709394 675649 -502656 295800 -136944 48952 -13056 2448 -288 16 
-18 157 -888 3672 -11832 30788 -65808 115550 -162572 167382 -76160 -152388 510408 -919836 1252016 -1387863 1283822 -996539 646200 -345980 150144 -51408 13344 -2464 288 -16 
-18 161 -960 4308 -15528 46748 -120528 270622 -535244 939726 -1471792 2061828 -2585496 2899044 -2898160 2570553 -2008466 1368841 -803088 398624 -163632 53880 -13632 2480 -288 16 
-16 110 -400 660 592 -5472 11120 -3930 -28240 63596 -42416 -62340 169200 -144960 -29360 204305 -221920 87990 60800 -120216 96256 -48720 16640 -3760 512 -32 
-16 114 -464 1108 -1136 -1936 10032 -18746 14064 18244 -70768 101340 -57168 -66960 194704 -219535 108768 57530 -165504 170824 -113152 52496 -17152 3792 -512 32 
-16 118 -528 1572 -3120 3424 1520 -15770 37168 -50788 31696 36252 -135312 208224 -190256 62993 117664 -255554 287360 -225224 130560 -56304 17664 -3824 512 -32 
-16 122 -592 2052 -5360 10672 -15440 12422 9328 -57484 124688 -180292 177456 -79856 -105968 319729 -474784 509890 -426880 283448 -148480 60144 -18176 3856 -512 32 
-16 126 -656 2548 -7856 19872 -41872 73510 -105296 114380 -67248 -66500 292336 -573440 833616 -986863 980512 -824378 584576 -345528 166912 -64016 18688 -3888 512 -32 
-16 130 -720 3060 -10608 31088 -78800 175430 -346640 612260 -971120 1386780 -1784400 2067120 -2150512 2000497 -1653280 1202890 -760960 411496 -185856 67920 -19200 3920 -512 32 
-14 79 -196 -31 1526 -3709 992 12707 -26058 6633 53388 -89389 21866 112841 -163944 53496 107736 -158644 79616 21680 -61600 46832 -20608 5632 -896 64 
-14 83 -252 293 630 -3185 5304 -1081 -13466 29885 -25660 -16353 77322 -98643 34432 81892 -151288 112132 -7488 -71344 82656 -52496 21504 -5696 896 -64 
-14 87 -308 633 -490 -1333 5584 -10117 8310 7489 -35972 58395 -45942 -14559 97192 -144512 111960 -13108 -86144 126704 -104608 58224 -22400 5760 -896 64 
-14 91 -364 989 -1834 1911 936 -8961 21350 -30667 23348 12039 -71190 126309 -137072 78988 32200 -144156 202176 -187824 127456 -64016 23296 -5824 896 -64 
-14 95 -420 1361 -3402 6611 -9536 8083 4150 -32423 74348 -114141 124202 -77895 -31048 175816 -304040 365452 -341504 254768 -151200 69872 -24192 5888 -896 64 
-14 99 -476 1749 -5194 12831 -26728 46967 -68378 77677 -54108 -23633 164682 -353443 546720 -686860 727304 -656636 505024 -327600 175840 -75792 25088 -5952 896 -64 
-14 103 -532 2153 -7210 20635 -51536 113899 -224906 399409 -640676 930539 -1224886 1460369 -1573688 1526992 -1326632 1023628 -693632 406384 -201376 81776 -25984 6016 -896 64 
-12 52 -52 -345 1280 -742 -4824 11219 -780 -31560 43164 15233 -97608 81170 52272 -148812 85728 54632 -112320 59696 10880 -34464 22784 -8000 1536 -128 
-12 56 -100 -129 976 -1690 -312 6355 -11052 3588 19500 -40711 27720 30214 -87504 73956 15264 -95080 89664 -21200 -34432 42528 -24320 8128 -1536 128 
-12 60 -148 103 480 -1742 2600 -509 -6476 15280 -15556 -2975 35608 -57158 39152 20068 -81440 92968 -42688 -25424 59520 -50720 25856 -8256 1536 -128 
-12 64 -196 351 -208 -834 3144 -5661 5012 2940 -18484 33465 -32472 3822 45424 -86604 87712 -40104 -30144 80304 -86144 59040 -27392 8384 -1536 128 
-12 68 -244 615 -1088 1098 552 -5133 12404 -18648 16348 2049 -36744 74850 -93008 70740 -7456 -71832 130368 -143568 114304 -67488 28928 -8512 1536 -128 
-12 72 -292 895 -2160 4118 -5944 5299 1620 -18316 44396 -71879 84744 -64810 2992 90820 -187488 251288 -259520 215344 -144000 76064 -30464 8640 -1536 128 
-12 76 -340 1191 -3424 8290 -17112 30115 -44492 52512 -41348 -3487 90840 -215542 354160 -469884 526816 -506840 419136 -295760 175232 -84768 32000 -8768 1536 -128 
-12 80 -388 1503 -4880 13678 -33720 74051 -146156 260844 -422644 623225 -837144 1023934 -1138448 1146900 -1041760 847192 -610752 384944 -208000 93600 -33536 8896 -1536 128 
-10 29 40 -398 548 1442 -5048 1165 16246 -22671 -16864 67296 -32480 -81552 116864 4128 -127424 93280 30208 -82432 40448 9472 -20480 10496 -2560 256 
-10 33 0 -274 628 98 -2696 4245 758 -11851 17144 -1748 -31920 49544 -11936 -59888 82432 -18240 -59776 67648 -18688 -20096 23040 -10752 2560 -256 
-10 37 -40 -134 548 -718 -344 3005 -5322 2649 8016 -20152 18400 5744 -38976 50688 -19392 -36640 66304 -42112 -5632 30976 -25600 11008 -2560 256 
-10 41 -80 22 308 -942 1368 -315 -3274 8029 -9176 1204 16080 -32152 29984 -2128 -37376 60480 -47232 5568 32512 -42112 28160 -11264 2560 -256 
-10 45 -120 194 -92 -510 1800 -3219 3062 961 -9600 19184 -21472 8624 19200 -49184 60992 -42144 0 42240 -61952 53504 -30720 11520 -2560 256 
-10 49 -160 382 -652 642 312 -2955 7286 -11387 11096 -1668 -18480 43656 -60704 55376 -22016 -29760 77952 -101568 93952 -65152 33280 -11776 2560 -256 
-10 53 -200 586 -1372 2578 -3736 3485 438 -10327 26544 -45096 56800 -49872 15936 42944 -111552 166880 -189184 172672 -128512 77056 -35840 12032 -2560 256 
-10 57 -240 806 -2252 5362 -10984 19365 -29002 35373 -30584 4996 48720 -130072 226976 -316944 374272 -381120 336256 -255808 165632 -89216 38400 -12288 2560 -256 
-10 61 -280 1042 -3292 9058 -22072 48205 -95114 170513 -278816 416768 -570080 713456 -815744 849824 -803264 684640 -521728 351232 -205312 101632 -40960 12544 -2560 256 
-8 10 88 -290 -200 2128 -1688 -7223 13584 9390 -44160 14928 75264 -80544 -54528 138720 -29184 -112064 90112 23296 -63488 24064 10240 -12032 4096 -512 
-8 14 56 -242 88 1064 -1912 -839 6384 -6734 -4224 20240 -21504 -10208 52992 -42784 -32256 79808 -32768 -41216 51200 -11776 -14336 12544 -4096 512 
-8 18 24 -178 248 224 -1240 1737 80 -4938 8704 -3104 -12544 24064 -15104 -15072 43520 -35904 -10240 46592 -34816 -1024 18432 -13056 4096 -512 
-8 22 -8 -98 280 -328 -184 1529 -2768 1594 3328 -9792 11520 -1728 -17152 29600 -20992 -6848 34816 -38912 14336 14336 -22528 13568 -4096 512 
-8 26 -40 -2 184 -528 744 -183 -1648 4286 -5504 1968 7168 -17376 20224 -8608 -14848 35136 -36864 17664 10240 -28160 26624 -14080 4096 -512 
-8 30 -72 110 -40 -312 1032 -1863 1904 194 -4992 10928 -13824 8416 6912 -26528 39424 -35136 12288 17664 -38912 42496 -30720 14592 -4096 512 
-8 34 -104 238 -392 384 168 -1719 4304 -6970 7424 -2624 -8960 25024 -38656 40352 -24064 -7488 43008 -67584 71680 -57344 34816 -15104 4096 -512 
-8 38 -136 382 -872 1624 -2360 2297 -80 -5814 15872 -28192 37632 -36608 18688 17184 -64000 107584 -133120 132608 -108544 72704 -38912 15616 -4096 512 
-8 42 -168 542 -1480 3472 -7064 12489 -18928 23758 -22144 7696 25088 -77600 144128 -211232 261632 -280512 262144 -213248 149504 -88576 43008 -16128 4096 -512 
-8 46 -200 718 -2216 5992 -14456 31417 -61968 111570 -183936 278352 -387072 494496 -579840 622560 -609792 542144 -434176 310016 -194560 104960 -47104 16640 -4096 512 
-6 -5 100 -105 -686 1441 2280 -8360 -2040 28116 -13056 -58080 60480 68640 -128256 -25344 157440 -49280 -107520 81664 27136 -49920 10240 10240 -6144 1024 
-6 -1 76 -117 -334 997 240 -3484 3000 4428 -11136 7008 12096 -33504 16896 44928 -65280 -10112 76800 -37120 -34304 39168 -4096 -11264 6144 -1024 
-6 3 52 -113 -78 537 -584 -416 2312 -3372 -512 9120 -11200 -1248 18688 -24576 5888 30592 -41984 3840 35328 -27392 -2048 12288 -6144 1024 
-6 7 28 -93 82 125 -576 908 -8 -2388 4096 -2400 -4032 12192 -11776 -2688 19712 -23936 9216 17152 -30208 14592 8192 -13312 6144 -1024 
-6 11 4 -57 146 -175 -120 808 -1400 1044 1280 -5088 6720 -2784 -6400 16128 -16640 2944 15360 -24832 18944 -768 -14336 14336 -6144 1024 
-6 15 -20 -5 114 -299 400 -140 -840 2380 -3200 1760 2880 -9440 12800 -8320 -3840 18560 -25600 18176 -1536 -14080 20480 -15360 6144 -1024 
-6 19 -44 63 -14 -183 600 -1104 1160 -108 -2560 6304 -8640 6688 1280 -13824 24320 -25728 15360 3840 -22016 29952 -26624 16384 -6144 1024 
-6 23 -68 147 -238 237 96 -996 2552 -4308 4864 -2528 -4032 14240 -24064 28032 -21248 2688 21504 -42240 51712 -46848 32768 -17408 6144 -1024 
-6 27 -92 247 -558 1025 -1496 1528 -248 -3244 9472 -17632 24640 -26080 17152 4352 -35072 67456 -91136 98048 -87552 64768 -38912 18432 -6144 1024 
-6 31 -116 363 -974 2245 -4560 8068 -12360 15948 -15744 7776 12096 -45792 90624 -139392 180480 -202624 199680 -172288 129536 -83712 45056 -19456 6144 -1024 
-6 35 -140 495 -1486 3961 -9480 20480 -40440 73044 -121344 185760 -262080 341280 -409344 451584 -456960 421760 -353280 265984 -177664 103680 -51200 20480 -6144 1024 
-4 -16 84 89 -792 -22 4400 -2420 -15840 15576 38016 -53856 -59136 120384 50688 -181632 0 183040 -56320 -115456 67584 37376 -36864 -1024 8192 -2048 
-4 -12 68 33 -488 222 1840 -2020 -3360 6696 -384 -9312 16128 -5952 -35328 47232 30720 -85760 5120 79104 -34816 -35328 28672 3072 -8192 2048 
-4 -8 52 -7 -248 274 368 -1028 1056 600 -4992 5280 5376 -14016 7680 7296 -24576 23296 17408 -45824 10240 31232 -20480 -5120 8192 -2048 
-4 -4 36 -31 -72 198 -272 -84 1248 -1624 -384 3232 -5376 3008 7680 -14720 6144 8448 -19456 17664 6144 -25088 12288 7168 -8192 2048 
-4 0 20 -39 40 58 -336 428 32 -936 2176 -1888 -1792 5696 -6656 2688 8192 -15616 9216 3328 -14336 16896 -4096 -9216 8192 -2048 
-4 4 4 -31 88 -82 -80 380 -800 680 640 -2400 3840 -2880 -2560 8320 -10240 6400 5120 -15104 14336 -6656 -4096 11264 -8192 2048 
-4 8 -12 -7 72 -158 240 -100 -480 1240 -1920 1440 1280 -4800 7680 -7040 0 8960 -15360 15616 -6144 -5632 12288 -13312 8192 -2048 
-4 12 -28 33 -8 -106 368 -628 736 -216 -1408 3488 -5376 5056 -512 -6528 14336 -18176 13312 -2816 -10240 19968 -20480 15360 -8192 2048 
-4 16 -44 89 -152 138 48 -564 1568 -2600 3200 -2144 -1792 7744 -14848 19072 -16384 6912 9216 -25344 34816 -36352 28672 -17408 8192 -2048 
-4 20 -60 161 -360 638 -976 988 -288 -1752 5760 -10848 16128 -18240 13824 -1920 -18432 41216 -60416 70912 -67584 54784 -36864 19456 -8192 2048 
-4 24 -76 249 -632 1458 -2960 5180 -8160 10584 -11136 6816 5376 -26304 56832 -91008 122880 -144640 148480 -135936 108544 -75264 45056 -21504 8192 -2048 
-4 28 -92 353 -968 2662 -6160 13420 -26400 47784 -80256 123552 -177408 234432 -287232 325248 -337920 323840 -281600 222464 -157696 97792 -53248 23552 -8192 2048 
-2 -23 48 240 -528 -1496 3520 6160 -15840 -17424 50688 33792 -118272 -42240 202752 25344 -253440 14080 225280 -45056 -135168 43008 49152 -20480 -8192 4096 
-2 -19 40 156 -352 -704 1760 1760 -5280 -1584 8448 -4224 0 16896 -33792 -25344 84480 14080 -112640 11264 90112 -24576 -40960 16384 8192 -4096 
-2 -15 32 88 -208 -216 640 -80 -480 1776 -3072 -3840 10752 768 -12288 9984 -7680 -16640 40960 6144 -53248 10240 32768 -12288 -8192 4096 
-2 -11 24 36 -96 32 32 -448 864 720 -2304 1152 0 -4608 9216 2304 -13824 7936 -2048 -11264 24576 0 -24576 8192 8192 -4096 
-2 -7 16 0 -16 104 -192 -176 544 -528 512 1536 -3584 768 2048 -5376 8704 1792 -12288 8192 -4096 -6144 16384 -4096 -8192 4096 
-2 -3 8 -20 32 64 -160 160 -160 -560 1280 -640 0 2560 -5120 1280 2560 -6400 10240 -1024 -8192 8192 -8192 0 8192 -4096 
-2 1 0 -24 48 -24 0 240 -480 240 0 -1280 2560 -1280 0 3840 -7680 3840 0 -6144 12288 -6144 0 4096 -8192 4096 
-2 5 -8 -12 32 -96 160 0 -160 720 -1280 640 0 -2560 5120 -3840 2560 3840 -10240 9216 -8192 0 8192 -8192 8192 -4096 
-2 9 -16 16 -16 -88 192 -368 544 -16 -512 2048 -3584 2816 -2048 -3328 8704 -10496 12288 -4096 -4096 10240 -16384 12288 -8192 4096 
-2 13 -24 60 -96 64 -32 -416 864 -1584 2304 -1152 0 4608 -9216 11520 -13824 5888 2048 -13312 24576 -24576 24576 -16384 8192 -4096 
-2 17 -32 120 -208 424 -640 560 -480 -1296 3072 -6912 10752 -11520 12288 -2304 -7680 24320 -40960 47104 -53248 43008 -32768 20480 -8192 4096 
-2 21 -40 196 -352 1056 -1760 3520 -5280 6864 -8448 4224 0 -16896 33792 -59136 84480 -98560 112640 -101376 90112 -65536 40960 -24576 8192 -4096 
-2 25 -48 288 -528 2024 -3520 9680 -15840 33264 -50688 84480 -118272 160512 -202752 228096 -253440 239360 -225280 180224 -135168 92160 -49152 28672 -8192 4096 
0 -26 0 312 0 -2288 0 11440 0 -41184 0 109824 0 -219648 0 329472 0 -366080 0 292864 0 -159744 0 53248 0 -8192 
0 -22 0 216 0 -1232 0 4400 0 -9504 0 8448 0 16896 0 -76032 0 140800 0 -157696 0 110592 0 -45056 0 8192 
0 -18 0 136 0 -528 0 880 0 1056 0 -8448 0 16896 0 -8448 0 -28160 0 67584 0 -69632 0 36864 0 -8192 
0 -14 0 72 0 -112 0 -400 0 2016 0 -2304 0 -4608 0 16128 0 -12800 0 -14336 0 36864 0 -28672 0 8192 
0 -10 0 24 0 80 0 -464 0 288 0 2304 0 -4608 0 -2304 0 14848 0 -10240 0 -12288 0 20480 0 -8192 
0 -6 0 -8 0 112 0 -80 0 -800 0 1280 0 2560 0 -6400 0 -2560 0 14336 0 -4096 0 -12288 0 8192 
0 -2 0 -24 0 48 0 240 0 -480 0 -1280 0 2560 0 3840 0 -7680 0 -6144 0 12288 0 4096 0 -8192 
0 2 0 -24 0 -48 0 240 0 480 0 -1280 0 -2560 0 3840 0 7680 0 -6144 0 -12288 0 4096 0 8192 
0 6 0 -8 0 -112 0 -80 0 800 0 1280 0 -2560 0 -6400 0 2560 0 14336 0 4096 0 -12288 0 -8192 
0 10 0 24 0 -80 0 -464 0 -288 0 2304 0 4608 0 -2304 0 -14848 0 -10240 0 12288 0 20480 0 8192 
0 14 0 72 0 112 0 -400 0 -2016 0 -2304 0 4608 0 16128 0 12800 0 -14336 0 -36864 0 -28672 0 -8192 
0 18 0 136 0 528 0 880 0 -1056 0 -8448 0 -16896 0 -8448 0 28160 0 67584 0 69632 0 36864 0 8192 
0 22 0 216 0 1232 0 4400 0 9504 0 8448 0 -16896 0 -76032 0 -140800 0 -157696 0 -110592 0 -45056 0 -8192 
0 26 0 312 0 2288 0 11440 0 41184 0 109824 0 219648 0 329472 0 366080 0 292864 0 159744 0 53248 0 8192 
2 -23 -48 240 528 -1496 -3520 6160 15840 -17424 -50688 33792 118272 -42240 -202752 25344 253440 14080 -225280 -45056 135168 43008 -49152 -20480 8192 4096 
2 -19 -40 156 352 -704 -1760 1760 5280 -1584 -8448 -4224 0 16896 33792 -25344 -84480 14080 112640 11264 -90112 -24576 40960 16384 -8192 -4096 
2 -15 -32 88 208 -216 -640 -80 480 1776 3072 -3840 -10752 768 12288 9984 7680 -16640 -40960 6144 53248 10240 -32768 -12288 8192 4096 
2 -11 -24 36 96 32 -32 -448 -864 720 2304 1152 0 -4608 -9216 2304 13824 7936 2048 -11264 -24576 0 24576 8192 -8192 -4096 
2 -7 -16 0 16 104 192 -176 -544 -528 -512 1536 3584 768 -2048 -5376 -8704 1792 12288 8192 4096 -6144 -16384 -4096 8192 4096 
2 -3 -8 -20 -32 64 160 160 160 -560 -1280 -640 0 2560 5120 1280 -2560 -6400 -10240 -1024 8192 8192 8192 0 -8192 -4096 
2 1 0 -24 -48 -24 0 240 480 240 0 -1280 -2560 -1280 0 3840 7680 3840 0 -6144 -12288 -6144 0 4096 8192 4096 
2 5 8 -12 -32 -96 -160 0 160 720 1280 640 0 -2560 -5120 -3840 -2560 3840 10240 9216 8192 0 -8192 -8192 -8192 -4096 
2 9 16 16 16 -88 -192 -368 -544 -16 512 2048 3584 2816 2048 -3328 -8704 -10496 -12288 -4096 4096 10240 16384 12288 8192 4096 
2 13 24 60 96 64 32 -416 -864 -1584 -2304 -1152 0 4608 9216 11520 13824 5888 -2048 -13312 -24576 -24576 -24576 -16384 -8192 -4096 
2 17 32 120 208 424 640 560 480 -1296 -3072 -6912 -10752 -11520 -12288 -2304 7680 24320 40960 47104 53248 43008 32768 20480 8192 4096 
2 21 40 196 352 1056 1760 3520 5280 6864 8448 4224 0 -16896 -33792 -59136 -84480 -98560 -112640 -101376 -90112 -65536 -40960 -24576 -8192 -4096 
2 25 48 288 528 2024 3520 9680 15840 33264 50688 84480 118272 160512 202752 228096 253440 239360 225280 180224 135168 92160 49152 28672 8192 4096 
4 -16 -84 89 792 -22 -4400 -2420 15840 15576 -38016 -53856 59136 120384 -50688 -181632 0 183040 56320 -115456 -67584 37376 36864 -1024 -8192 -2048 
4 -12 -68 33 488 222 -1840 -2020 3360 6696 384 -9312 -16128 -5952 35328 47232 -30720 -85760 -5120 79104 34816 -35328 -28672 3072 8192 2048 
4 -8 -52 -7 248 274 -368 -1028 -1056 600 4992 5280 -5376 -14016 -7680 7296 24576 23296 -17408 -45824 -10240 31232 20480 -5120 -8192 -2048 
4 -4 -36 -31 72 198 272 -84 -1248 -1624 384 3232 5376 3008 -7680 -14720 -6144 8448 19456 17664 -6144 -25088 -12288 7168 8192 2048 
4 0 -20 -39 -40 58 336 428 -32 -936 -2176 -1888 1792 5696 6656 2688 -8192 -15616 -9216 3328 14336 16896 4096 -9216 -8192 -2048 
4 4 -4 -31 -88 -82 80 380 800 680 -640 -2400 -3840 -2880 2560 8320 10240 6400 -5120 -15104 -14336 -6656 4096 11264 8192 2048 
4 8 12 -7 -72 -158 -240 -100 480 1240 1920 1440 -1280 -4800 -7680 -7040 0 8960 15360 15616 6144 -5632 -12288 -13312 -8192 -2048 
4 12 28 33 8 -106 -368 -628 -736 -216 1408 3488 5376 5056 512 -6528 -14336 -18176 -13312 -2816 10240 19968 20480 15360 8192 2048 
4 16 44 89 152 138 -48 -564 -1568 -2600 -3200 -2144 1792 7744 14848 19072 16384 6912 -9216 -25344 -34816 -36352 -28672 -17408 -8192 -2048 
4 20 60 161 360 638 976 988 288 -1752 -5760 -10848 -16128 -18240 -13824 -1920 18432 41216 60416 70912 67584 54784 36864 19456 8192 2048 
4 24 76 249 632 1458 2960 5180 8160 10584 11136 6816 -5376 -26304 -56832 -91008 -122880 -144640 -148480 -135936 -108544 -75264 -45056 -21504 -8192 -2048 
4 28 92 353 968 2662 6160 13420 26400 47784 80256 123552 177408 234432 287232 325248 337920 323840 281600 222464 157696 97792 53248 23552 8192 2048 
6 -5 -100 -105 686 1441 -2280 -8360 2040 28116 13056 -58080 -60480 68640 128256 -25344 -157440 -49280 107520 81664 -27136 -49920 -10240 10240 6144 1024 
6 -1 -76 -117 334 997 -240 -3484 -3000 4428 11136 7008 -12096 -33504 -16896 44928 65280 -10112 -76800 -37120 34304 39168 4096 -11264 -6144 -1024 
6 3 -52 -113 78 537 584 -416 -2312 -3372 512 9120 11200 -1248 -18688 -24576 -5888 30592 41984 3840 -35328 -27392 2048 12288 6144 1024 
6 7 -28 -93 -82 125 576 908 8 -2388 -4096 -2400 4032 12192 11776 -2688 -19712 -23936 -9216 17152 30208 14592 -8192 -13312 -6144 -1024 
6 11 -4 -57 -146 -175 120 808 1400 1044 -1280 -5088 -6720 -2784 6400 16128 16640 2944 -15360 -24832 -18944 -768 14336 14336 6144 1024 
6 15 20 -5 -114 -299 -400 -140 840 2380 3200 1760 -2880 -9440 -12800 -8320 3840 18560 25600 18176 1536 -14080 -20480 -15360 -6144 -1024 
6 19 44 63 14 -183 -600 -1104 -1160 -108 2560 6304 8640 6688 -1280 -13824 -24320 -25728 -15360 3840 22016 29952 26624 16384 6144 1024 
6 23 68 147 238 237 -96 -996 -2552 -4308 -4864 -2528 4032 14240 24064 28032 21248 2688 -21504 -42240 -51712 -46848 -32768 -17408 -6144 -1024 
6 27 92 247 558 1025 1496 1528 248 -3244 -9472 -17632 -24640 -26080 -17152 4352 35072 67456 91136 98048 87552 64768 38912 18432 6144 1024 
6 31 116 363 974 2245 4560 8068 12360 15948 15744 7776 -12096 -45792 -90624 -139392 -180480 -202624 -199680 -172288 -129536 -83712 -45056 -19456 -6144 -1024 
6 35 140 495 1486 3961 9480 20480 40440 73044 121344 185760 262080 341280 409344 451584 456960 421760 353280 265984 177664 103680 51200 20480 6144 1024 
8 10 -88 -290 200 2128 1688 -7223 -13584 9390 44160 14928 -75264 -80544 54528 138720 29184 -112064 -90112 23296 63488 24064 -10240 -12032 -4096 -512 
8 14 -56 -242 -88 1064 1912 -839 -6384 -6734 4224 20240 21504 -10208 -52992 -42784 32256 79808 32768 -41216 -51200 -11776 14336 12544 4096 512 
8 18 -24 -178 -248 224 1240 1737 -80 -4938 -8704 -3104 12544 24064 15104 -15072 -43520 -35904 10240 46592 34816 -1024 -18432 -13056 -4096 -512 
8 22 8 -98 -280 -328 184 1529 2768 1594 -3328 -9792 -11520 -1728 17152 29600 20992 -6848 -34816 -38912 -14336 14336 22528 13568 4096 512 
8 26 40 -2 -184 -528 -744 -183 1648 4286 5504 1968 -7168 -17376 -20224 -8608 14848 35136 36864 17664 -10240 -28160 -26624 -14080 -4096 -512 
8 30 72 110 40 -312 -1032 -1863 -1904 194 4992 10928 13824 8416 -6912 -26528 -39424 -35136 -12288 17664 38912 42496 30720 14592 4096 512 
8 34 104 238 392 384 -168 -1719 -4304 -6970 -7424 -2624 8960 25024 38656 40352 24064 -7488 -43008 -67584 -71680 -57344 -34816 -15104 -4096 -512 
8 38 136 382 872 1624 2360 2297 80 -5814 -15872 -28192 -37632 -36608 -18688 17184 64000 107584 133120 132608 108544 72704 38912 15616 4096 512 
8 42 168 542 1480 3472 7064 12489 18928 23758 22144 7696 -25088 -77600 -144128 -211232 -261632 -280512 -262144 -213248 -149504 -88576 -43008 -16128 -4096 -512 
8 46 200 718 2216 5992 14456 31417 61968 111570 183936 278352 387072 494496 579840 622560 609792 542144 434176 310016 194560 104960 47104 16640 4096 512 
10 29 -40 -398 -548 1442 5048 1165 -16246 -22671 16864 67296 32480 -81552 -116864 4128 127424 93280 -30208 -82432 -40448 9472 20480 10496 2560 256 
10 33 0 -274 -628 98 2696 4245 -758 -11851 -17144 -1748 31920 49544 11936 -59888 -82432 -18240 59776 67648 18688 -20096 -23040 -10752 -2560 -256 
10 37 40 -134 -548 -718 344 3005 5322 2649 -8016 -20152 -18400 5744 38976 50688 19392 -36640 -66304 -42112 5632 30976 25600 11008 2560 256 
10 41 80 22 -308 -942 -1368 -315 3274 8029 9176 1204 -16080 -32152 -29984 -2128 37376 60480 47232 5568 -32512 -42112 -28160 -11264 -2560 -256 
10 45 120 194 92 -510 -1800 -3219 -3062 961 9600 19184 21472 8624 -19200 -49184 -60992 -42144 0 42240 61952 53504 30720 11520 2560 256 
10 49 160 382 652 642 -312 -2955 -7286 -11387 -11096 -1668 18480 43656 60704 55376 22016 -29760 -77952 -101568 -93952 -65152 -33280 -11776 -2560 -256 
10 53 200 586 1372 2578 3736 3485 -438 -10327 -26544 -45096 -56800 -49872 -15936 42944 111552 166880 189184 172672 128512 77056 35840 12032 2560 256 
10 57 240 806 2252 5362 10984 19365 29002 35373 30584 4996 -48720 -130072 -226976 -316944 -374272 -381120 -336256 -255808 -165632 -89216 -38400 -12288 -2560 -256 
10 61 280 1042 3292 9058 22072 48205 95114 170513 278816 416768 570080 713456 815744 849824 803264 684640 521728 351232 205312 101632 40960 12544 2560 256 
12 52 52 -345 -1280 -742 4824 11219 780 -31560 -43164 15233 97608 81170 -52272 -148812 -85728 54632 112320 59696 -10880 -34464 -22784 -8000 -1536 -128 
12 56 100 -129 -976 -1690 312 6355 11052 3588 -19500 -40711 -27720 30214 87504 73956 -15264 -95080 -89664 -21200 34432 42528 24320 8128 1536 128 
12 60 148 103 -480 -1742 -2600 -509 6476 15280 15556 -2975 -35608 -57158 -39152 20068 81440 92968 42688 -25424 -59520 -50720 -25856 -8256 -1536 -128 
12 64 196 351 208 -834 -3144 -5661 -5012 2940 18484 33465 32472 3822 -45424 -86604 -87712 -40104 30144 80304 86144 59040 27392 8384 1536 128 
12 68 244 615 1088 1098 -552 -5133 -12404 -18648 -16348 2049 36744 74850 93008 70740 7456 -71832 -130368 -143568 -114304 -67488 -28928 -8512 -1536 -128 
12 72 292 895 2160 4118 5944 5299 -1620 -18316 -44396 -71879 -84744 -64810 -2992 90820 187488 251288 259520 215344 144000 76064 30464 8640 1536 128 
12 76 340 1191 3424 8290 17112 30115 44492 52512 41348 -3487 -90840 -215542 -354160 -469884 -526816 -506840 -419136 -295760 -175232 -84768 -32000 -8768 -1536 -128 
12 80 388 1503 4880 13678 33720 74051 146156 260844 422644 623225 837144 1023934 1138448 1146900 1041760 847192 610752 384944 208000 93600 33536 8896 1536 128 
14 79 196 -31 -1526 -3709 -992 12707 26058 6633 -53388 -89389 -21866 112841 163944 53496 -107736 -158644 -79616 21680 61600 46832 20608 5632 896 64 
14 83 252 293 -630 -3185 -5304 -1081 13466 29885 25660 -16353 -77322 -98643 -34432 81892 151288 112132 7488 -71344 -82656 -52496 -21504 -5696 -896 -64 
14 87 308 633 490 -1333 -5584 -10117 -8310 7489 35972 58395 45942 -14559 -97192 -144512 -111960 -13108 86144 126704 104608 58224 22400 5760 896 64 
14 91 364 989 1834 1911 -936 -8961 -21350 -30667 -23348 12039 71190 126309 137072 78988 -32200 -144156 -202176 -187824 -127456 -64016 -23296 -5824 -896 -64 
14 95 420 1361 3402 6611 9536 8083 -4150 -32423 -74348 -114141 -124202 -77895 31048 175816 304040 365452 341504 254768 151200 69872 24192 5888 896 64 
14 99 476 1749 5194 12831 26728 46967 68378 77677 54108 -23633 -164682 -353443 -546720 -686860 -727304 -656636 -505024 -327600 -175840 -75792 -25088 -5952 -896 -64 
14 103 532 2153 7210 20635 51536 113899 224906 399409 640676 930539 1224886 1460369 1573688 1526992 1326632 1023628 693632 406384 201376 81776 25984 6016 896 64 
16 110 400 660 -592 -5472 -11120 -3930 28240 63596 42416 -62340 -169200 -144960 29360 204305 221920 87990 -60800 -120216 -96256 -48720 -16640 -3760 -512 -32 
16 114 464 1108 1136 -1936 -10032 -18746 -14064 18244 70768 101340 57168 -66960 -194704 -219535 -108768 57530 165504 170824 113152 52496 17152 3792 512 32 
16 118 528 1572 3120 3424 -1520 -15770 -37168 -50788 -31696 36252 135312 208224 190256 62993 -117664 -255554 -287360 -225224 -130560 -56304 -17664 -3824 -512 -32 
16 122 592 2052 5360 10672 15440 12422 -9328 -57484 -124688 -180292 -177456 -79856 105968 319729 474784 509890 426880 283448 148480 60144 18176 3856 512 32 
16 126 656 2548 7856 19872 41872 73510 105296 114380 67248 -66500 -292336 -573440 -833616 -986863 -980512 -824378 -584576 -345528 -166912 -64016 -18688 -3888 -512 -32 
16 130 720 3060 10608 31088 78800 175430 346640 612260 971120 1386780 1784400 2067120 2150512 2000497 1653280 1202890 760960 411496 185856 67920 19200 3920 512 32 
18 145 672 1860 2472 -2276 -17712 -36194 -26164 43758 145520 173604 39576 -198492 -350608 -278919 -41326 178297 254448 202768 111408 44088 12480 2416 288 16 
18 149 744 2448 5304 6340 -2160 -28066 -65908 -84762 -38624 91596 253368 331908 235280 -12087 -271982 -403715 -372168 -248068 -124032 -46512 -12768 -2432 -288 -16 
18 153 816 3052 8424 17340 25296 19294 -19636 -102306 -209712 -282540 -243304 -49980 255408 551769 709394 675649 502656 295800 136944 48952 13056 2448 288 16 
18 157 888 3672 11832 30788 65808 115550 162572 167382 76160 -152388 -510408 -919836 -1252016 -1387863 -1283822 -996539 -646200 -345980 -150144 -51408 -13344 -2464 -288 -16 
18 161 960 4308 15528 46748 120528 270622 535244 939726 1471792 2061828 2585496 2899044 2898160 2570553 2008466 1368841 803088 398624 163632 53880 13632 2480 288 16 
20 184 1020 3717 8904 11962 -1984 -49970 -120232 -144704 -33592 218994 465120 492252 222224 -194123 -505324 -571520 -440932 -253079 -110472 -36486 -8880 -1508 -160 -8 
20 188 1100 4461 13144 28318 42112 30590 -39976 -183464 -354008 -437342 -310080 55556 532304 901493 1003732 843220 555884 290321 119432 37998 9040 1516 160 8 
20 192 1180 5221 17704 47682 103808 182590 251864 242896 69768 -318478 -878560 -1456084 -1844976 -1899563 -1621612 -1152920 -679876 -329079 -128552 -39518 -9200 -1524 -160 -8 
20 196 1260 5997 22584 70118 184384 418190 828248 1444456 2229992 3056226 3720960 4019412 3839824 3227093 2368084 1502140 813068 369361 137832 41046 9360 1532 160 8 
22 227 1452 6395 20262 46277 71368 50578 -79420 -333982 -602072 -660858 -334628 319770 1002592 1382117 1333838 987943 578380 269423 99198 28337 6072 920 88 4 
22 231 1540 7311 26246 73689 164384 290510 392084 348194 23256 -632434 -1492260 -2266814 -2651184 -2511971 -1963346 -1271765 -680636 -298221 -105314 -29259 -6160 -924 -88 -4 
22 235 1628 8243 32582 104797 282040 647482 1284932 2224178 3377288 4512310 5308828 5492938 4981952 3940277 2698190 1584847 789052 327943 111518 30185 6248 928 88 4 
24 274 1976 10074 38456 113344 261096 466279 615296 490314 -118864 -1218356 -2496144 -3447056 -3684784 -3187041 -2268904 -1336346 -649704 -258566 -82984 -20976 -4024 -551 -48 -2 
24 278 2072 11178 46552 155848 431112 1004663 1999712 3432198 5111152 6626668 7488432 7369568 6299792 4657983 2961112 1605538 734712 279818 87032 21528 4072 553 48 2 
26 325 2600 14950 65780 230230 657800 1562275 3124550 5311735 7726160 9657700 10400600 9657700 7726160 5311735 3124550 1562275 657800 230230 65780 14950 2600 325 26 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states3.lab <==
B? 000 111
BG 001 101 d
BG 001 111 d
BG 001 001 d
BG 001 011 d
B? 000 000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states3.mat <==
-3 3 -1 
-1 -2 2 
-1 2 -2 
1 -2 -2 
1 2 2 
3 3 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states4.lab <==
C? 0000 1111
C@ 0001 1101 d
C@ 0001 1111 d
C` 0101 0101 d
C` 0101 1101 d
C` 0101 1111 d
C@ 0001 0001 d
C@ 0001 0011 d
C? 0000 0000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states4.mat <==
-4 6 -4 1 
-2 -1 4 -2 
-2 3 -4 2 
0 -4 0 4 
0 0 0 -4 
0 4 0 4 
2 -1 -4 -2 
2 3 4 2 
4 6 4 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states5.lab <==
D?? 00000 11111
D?C 00001 11101 d
D?C 00001 11111 d
DGC 00101 10101 d
DGC 00101 11101 d
DGC 00101 11111 d
DGC 00101 00101 d
DGC 00101 01101 d
DGC 00101 01111 d
D?C 00001 00001 d
D?C 00001 00011 d
D?? 00000 00000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states5.mat <==
-5 10 -10 5 -1 
-3 1 5 -6 2 
-3 5 -7 6 -2 
-1 -4 4 4 -4 
-1 0 0 -4 4 
-1 4 -4 4 -4 
1 -4 -4 4 4 
1 0 0 -4 -4 
1 4 4 4 4 
3 1 -5 -6 -2 
3 5 7 6 2 
5 10 10 5 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states6.lab <==
E??? 000000 111111
E??G 000001 111101 d
E??G 000001 111111 d
E@?G 000101 110101 d
E@?G 000101 111101 d
E@?G 000101 111111 d
E`?G 010101 010101 d
E`?G 010101 110101 d
E`?G 010101 111101 d
E`?G 010101 111111 d
E@?G 000101 000101 d
E@?G 000101 001101 d
E@?G 000101 001111 d
E??G 000001 000001 d
E??G 000001 000011 d
E??? 000000 000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states6.mat <==
-6 15 -20 15 -6 1 
-4 4 4 -11 8 -2 
-4 8 -12 13 -8 2 
-2 -3 8 0 -8 4 
-2 1 0 -4 8 -4 
-2 5 -8 8 -8 4 
0 -6 0 12 0 -8 
0 -2 0 -4 0 8 
0 2 0 -4 0 -8 
0 6 0 12 0 8 
2 -3 -8 0 8 4 
2 1 0 -4 -8 -4 
2 5 8 8 8 4 
4 4 -4 -11 -8 -2 
4 8 12 13 8 2 
6 15 20 15 6 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states7.lab <==
F???? 0000000 1111111
F???G 0000001 1111101 d
F???G 0000001 1111111 d
F?C?G 0000101 1110101 d
F?C?G 0000101 1111101 d
F?C?G 0000101 1111111 d
FGC?G 0010101 1010101 d
FGC?G 0010101 1110101 d
FGC?G 0010101 1111101 d
FGC?G 0010101 1111111 d
FGC?G 0010101 0010101 d
FGC?G 0010101 0110101 d
FGC?G 0010101 0111101 d
FGC?G 0010101 0111111 d
F?C?G 0000101 0000101 d
F?C?G 0000101 0001101 d
F?C?G 0000101 0001111 d
F???G 0000001 0000001 d
F???G 0000001 0000011 d
F???? 0000000 0000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states7.mat <==
-7 21 -35 35 -21 7 -1 
-5 8 0 -15 19 -10 2 
-5 12 -20 25 -21 10 -2 
-3 -1 11 -8 -8 12 -4 
-3 3 -1 -4 12 -12 4 
-3 7 -13 16 -16 12 -4 
-1 -6 6 12 -12 -8 8 
-1 -2 2 -4 4 8 -8 
-1 2 -2 -4 4 -8 8 
-1 6 -6 12 -12 8 -8 
1 -6 -6 12 12 -8 -8 
1 -2 -2 -4 -4 8 8 
1 2 2 -4 -4 -8 -8 
1 6 6 12 12 8 8 
3 -1 -11 -8 8 12 4 
3 3 1 -4 -12 -12 -4 
3 7 13 16 16 12 4 
5 8 0 -15 -19 -10 -2 
5 12 20 25 21 10 2 
7 21 35 35 21 7 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states8.lab <==
G????? 00000000 11111111
G????C 00000001 11111101 d
G????C 00000001 11111111 d
G??G?C 00000101 11110101 d
G??G?C 00000101 11111101 d
G??G?C 00000101 11111111 d
G@?G?C 00010101 11010101 d
G@?G?C 00010101 11110101 d
G@?G?C 00010101 11111101 d
G@?G?C 00010101 11111111 d
G`?G?C 01010101 01010101 d
G`?G?C 01010101 11010101 d
G`?G?C 01010101 11110101 d
G`?G?C 01010101 11111101 d
G`?G?C 01010101 11111111 d
G@?G?C 00010101 00010101 d
G@?G?C 00010101 00110101 d
G@?G?C 00010101 00111101 d
G@?G?C 00010101 00111111 d
G??G?C 00000101 00000101 d
G??G?C 00000101 00001101 d
G??G?C 00000101 00001111 d
G????C 00000001 00000001 d
G????C 00000001 00000011 d
G????? 00000000 00000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states8.mat <==
-8 28 -56 70 -56 28 -8 1 
-6 13 -8 -15 34 -29 12 -2 
-6 17 -32 45 -46 31 -12 2 
-4 2 12 -19 0 20 -16 4 
-4 6 -4 -3 16 -24 16 -4 
-4 10 -20 29 -32 28 -16 4 
-2 -5 12 6 -24 4 16 -8 
-2 -1 4 -6 8 4 -16 8 
-2 3 -4 -2 8 -12 16 -8 
-2 7 -12 18 -24 20 -16 8 
0 -8 0 24 0 -32 0 16 
0 -4 0 0 0 16 0 -16 
0 0 0 -8 0 0 0 16 
0 4 0 0 0 -16 0 -16 
0 8 0 24 0 32 0 16 
2 -5 -12 6 24 4 -16 -8 
2 -1 -4 -6 -8 4 16 8 
2 3 4 -2 -8 -12 -16 -8 
2 7 12 18 24 20 16 8 
4 2 -12 -19 0 20 16 4 
4 6 4 -3 -16 -24 -16 -4 
4 10 20 29 32 28 16 4 
6 13 8 -15 -34 -29 -12 -2 
6 17 32 45 46 31 12 2 
8 28 56 70 56 28 8 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states9.lab <==
H?????? 000000000 111111111
H?????@ 000000001 111111101 d
H?????@ 000000001 111111111 d
H???G?@ 000000101 111110101 d
H???G?@ 000000101 111111101 d
H???G?@ 000000101 111111111 d
H?C?G?@ 000010101 111010101 d
H?C?G?@ 000010101 111110101 d
H?C?G?@ 000010101 111111101 d
H?C?G?@ 000010101 111111111 d
HGC?G?@ 001010101 101010101 d
HGC?G?@ 001010101 111010101 d
HGC?G?@ 001010101 111110101 d
HGC?G?@ 001010101 111111101 d
HGC?G?@ 001010101 111111111 d
HGC?G?@ 001010101 001010101 d
HGC?G?@ 001010101 011010101 d
HGC?G?@ 001010101 011110101 d
HGC?G?@ 001010101 011111101 d
HGC?G?@ 001010101 011111111 d
H?C?G?@ 000010101 000010101 d
H?C?G?@ 000010101 000110101 d
H?C?G?@ 000010101 000111101 d
H?C?G?@ 000010101 000111111 d
H???G?@ 000000101 000000101 d
H???G?@ 000000101 000001101 d
H???G?@ 000000101 000001111 d
H?????@ 000000001 000000001 d
H?????@ 000000001 000000011 d
H?????? 000000000 000000000


==> anc/data/stabiliser/hierarchy_lvl2_H/pr_states9.mat <==
-9 36 -84 126 -126 84 -36 9 -1 
-7 19 -21 -7 49 -63 41 -14 2 
-7 23 -49 77 -91 77 -43 14 -2 
-5 6 10 -31 19 20 -36 20 -4 
-5 10 -10 1 19 -40 40 -20 4 
-5 14 -30 49 -61 60 -44 20 -4 
-3 -3 17 -6 -30 28 12 -24 8 
-3 1 5 -10 14 -4 -20 24 -8 
-3 5 -7 2 10 -20 28 -24 8 
-3 9 -19 30 -42 44 -36 24 -8 
-1 -8 8 24 -24 -32 32 16 -16 
-1 -4 4 0 0 16 -16 -16 16 
-1 0 0 -8 8 0 0 16 -16 
-1 4 -4 0 0 -16 16 -16 16 
-1 8 -8 24 -24 32 -32 16 -16 
1 -8 -8 24 24 -32 -32 16 16 
1 -4 -4 0 0 16 16 -16 -16 
1 0 0 -8 -8 0 0 16 16 
1 4 4 0 0 -16 -16 -16 -16 
1 8 8 24 24 32 32 16 16 
3 -3 -17 -6 30 28 -12 -24 -8 
3 1 -5 -10 -14 -4 20 24 8 
3 5 7 2 -10 -20 -28 -24 -8 
3 9 19 30 42 44 36 24 8 
5 6 -10 -31 -19 20 36 20 4 
5 10 10 1 -19 -40 -40 -20 -4 
5 14 30 49 61 60 44 20 4 
7 19 21 -7 -49 -63 -41 -14 -2 
7 23 49 77 91 77 43 14 2 
9 36 84 126 126 84 36 9 1 


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_1.dat <==
Problem:    L1 Minimisation
Rows:       6
Columns:    4
Non-zeros:  12
Status:     OPTIMAL
Objective:  1.414213562 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       1.41421       1.41421             =             1 
     2 r+1          B      -0.414214                           0 
     3 r+2          NU             0                           0            -1 
     4 r-1          NL             0             0                           1 
     5 r-2          B        2.41421             0               
     6 x norm.      NS             1             1             =         < eps

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B      -0.207107                             
     2 x2           B        1.20711                             
     3 s1           B       0.207107                             
     4 s2           B        1.20711                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 2.22e-16 on row 1
        max.rel.err = 5.80e-17 on row 1
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 0.00e+00 on column 0
        max.rel.err = 0.00e+00 on column 0
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_1.dat.sol <==
-0.207107
1.20711


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_10.dat <==
Problem:    L1 Minimisation
Rows:       83
Columns:    72
Non-zeros:  498
Status:     OPTIMAL
Objective:  12.7633514 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       14.1421       14.1421             =     0.0837074 
     2 y2           NS            90            90             =    -0.0140569 
     3 y3           NS       339.411       339.411             =   -0.00534764 
     4 y4           NS           840           840             =    0.00428244 
     5 y5           NS       1425.53       1425.53             =    0.00197892 
     6 y6           NS          1680          1680             =   -0.00139154 
     7 y7           NS       1357.65       1357.65             =    0.00164312 
     8 y8           NS           720           720             =    0.00889771 
     9 y9           NS       226.274       226.274             =     0.0108781 
    10 y10          NS            32            32             =   -0.00465719 
    11 r+1          B   -2.15868e-05                           0 
    12 r+2          B   -0.000289161                           0 
    13 r+3          NU             0                           0    -0.0116887 
    14 r+4          B    -0.00130908                           0 
    15 r+5          NU             0                           0     -0.032853 
    16 r+6          NU             0                           0    -0.0834121 
    17 r+7          B    -0.00201296                           0 
    18 r+8          NU             0                           0     -0.102721 
    19 r+9          NU             0                           0     -0.172142 
    20 r+10         NU             0                           0     -0.120348 
    21 r+11         B   -1.22712e-05                           0 
    22 r+12         NU             0                           0     -0.396174 
    23 r+13         NU             0                           0    -0.0882729 
    24 r+14         NU             0                           0     -0.332338 
    25 r+15         NU             0                           0     -0.142404 
    26 r+16         NU             0                           0     -0.956885 
    27 r+17         NU             0                           0    -0.0749744 
    28 r+18         NU             0                           0     -0.446358 
    29 r+19         NU             0                           0     -0.291479 
    30 r+20         NU             0                           0     -0.161928 
    31 r+21         NU             0                           0     -0.555962 
    32 r+22         NU             0                           0     -0.590904 
    33 r+23         NU             0                           0      -0.31085 
    34 r+24         NU             0                           0     -0.572124 
    35 r+25         NU             0                           0    -0.0562929 
    36 r+26         NU             0                           0     -0.772503 
    37 r+27         NU             0                           0     -0.167467 
    38 r+28         NU             0                           0     -0.785836 
    39 r+29         B      -0.476767                           0 
    40 r+30         NU             0                           0     -0.927474 
    41 r+31         NU             0                           0     -0.777778 
    42 r+32         B        -4.6354                           0 
    43 r+33         NU             0                           0            -1 
    44 r+34         B       -6.64754                           0 
    45 r+35         NU             0                           0            -1 
    46 r+36         NU             0                           0            -1 
    47 r-1          NL             0             0                           1 
    48 r-2          NL             0             0                           1 
    49 r-3          NL             0             0                    0.988311 
    50 r-4          NL             0             0                           1 
    51 r-5          NL             0             0                    0.967147 
    52 r-6          NL             0             0                    0.916588 
    53 r-7          NL             0             0                           1 
    54 r-8          NL             0             0                    0.897279 
    55 r-9          NL             0             0                    0.827858 
    56 r-10         NL             0             0                    0.879652 
    57 r-11         NL             0             0                           1 
    58 r-12         NL             0             0                    0.603826 
    59 r-13         NL             0             0                    0.911727 
    60 r-14         NL             0             0                    0.667662 
    61 r-15         NL             0             0                    0.857596 
    62 r-16         NL             0             0                   0.0431152 
    63 r-17         NL             0             0                    0.925026 
    64 r-18         NL             0             0                    0.553642 
    65 r-19         NL             0             0                    0.708521 
    66 r-20         NL             0             0                    0.838072 
    67 r-21         NL             0             0                    0.444038 
    68 r-22         NL             0             0                    0.409096 
    69 r-23         NL             0             0                     0.68915 
    70 r-24         NL             0             0                    0.427876 
    71 r-25         NL             0             0                    0.943707 
    72 r-26         NL             0             0                    0.227497 
    73 r-27         NL             0             0                    0.832533 
    74 r-28         NL             0             0                    0.214164 
    75 r-29         NL             0             0                           1 
    76 r-30         NL             0             0                    0.072526 
    77 r-31         NL             0             0                    0.222222 
    78 r-32         NL             0             0                           1 
    79 r-33         B        1.34064             0               
    80 r-34         NL             0             0                           1 
    81 r-35         B        10.5527             0               
    82 r-36         B        1.87003             0               
    83 x norm.      NS             1             1             =     -0.370267 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -1.07934e-05                             
     2 x2           B   -0.000144581                             
     3 x3           B              0                             
     4 x4           B   -0.000654541                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B    -0.00100648                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B   -6.13562e-06                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B      -0.238384                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B        -2.3177                             
    33 x33          B        0.67032                             
    34 x34          B       -3.32377                             
    35 x35          B        5.27634                             
    36 x36          B       0.935015                             
    37 s1           B    1.07934e-05                             
    38 s2           B    0.000144581                             
    39 s3           B              0                             
    40 s4           B    0.000654541                             
    41 s5           B              0                             
    42 s6           B              0                             
    43 s7           B     0.00100648                             
    44 s8           B              0                             
    45 s9           B              0                             
    46 s10          B              0                             
    47 s11          B    6.13562e-06                             
    48 s12          B              0                             
    49 s13          B              0                             
    50 s14          B              0                             
    51 s15          B              0                             
    52 s16          B              0                             
    53 s17          B              0                             
    54 s18          B              0                             
    55 s19          B              0                             
    56 s20          B              0                             
    57 s21          B              0                             
    58 s22          B              0                             
    59 s23          B              0                             
    60 s24          B              0                             
    61 s25          B              0                             
    62 s26          B              0                             
    63 s27          B              0                             
    64 s28          B              0                             
    65 s29          B       0.238384                             
    66 s30          B              0                             
    67 s31          B              0                             
    68 s32          B         2.3177                             
    69 s33          B        0.67032                             
    70 s34          B        3.32377                             
    71 s35          B        5.27634                             
    72 s36          B       0.935015                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 4.55e-13 on row 6
        max.rel.err = 3.31e-15 on row 76
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 1.35e-14 on column 37
        max.rel.err = 4.51e-15 on column 37
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_10.dat.sol <==
-1.07934e-05
-0.000144581
-6.95102e-17
-0.000654541
0
-2.12948e-20
-0.00100648
0
0
0
-6.13562e-06
0
0
0
0
1.05487e-15
0
0
0
9.9409e-18
7.0668e-16
-7.52061e-16
-6.17372e-17
0
0
0
0
0
-0.238384
-1.65518e-15
0
-2.3177
0.67032
-3.32377
5.27634
0.935015


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_11.dat <==
Problem:    L1 Minimisation
Rows:       96
Columns:    84
Non-zeros:  668
Status:     OPTIMAL
Objective:  16.32062699 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       15.5563       15.5563             =     0.0402268 
     2 y2           NS           110           110             =    -0.0159256 
     3 y3           NS        466.69        466.69             =    0.00322828 
     4 y4           NS          1320          1320             =    0.00187663 
     5 y5           NS       2613.47       2613.47             =   -0.00184761 
     6 y6           NS          3696          3696             =   0.000676745 
     7 y7           NS       3733.52       3733.52             =     0.0022832 
     8 y8           NS          2640          2640             =   2.69486e-05 
     9 y9           NS       1244.51       1244.51             =    0.00231863 
    10 y10          NS           352           352             =      0.013152 
    11 y11          NS       45.2548       45.2548             =   -0.00254312 
    12 r+1          B   -7.08601e-06                           0 
    13 r+2          B   -7.50491e-05                           0 
    14 r+3          NU             0                           0    -0.0301384 
    15 r+4          B    -0.00024636                           0 
    16 r+5          NU             0                           0    -0.0944463 
    17 r+6          NU             0                           0     -0.156644 
    18 r+7          NU             0                           0   -0.00648401 
    19 r+8          NU             0                           0     -0.353283 
    20 r+9          NU             0                           0    -0.0886573 
    21 r+10         NU             0                           0     -0.321317 
    22 r+11         NU             0                           0     -0.885242 
    23 r+12         B   -0.000312415                           0 
    24 r+13         NU             0                           0     -0.563477 
    25 r+14         NU             0                           0    -0.0620382 
    26 r+15         NU             0                           0     -0.471039 
    27 r+16         NU             0                           0     -0.269033 
    28 r+17         NU             0                           0      -0.74294 
    29 r+18         NU             0                           0      -0.09926 
    30 r+19         NU             0                           0       -0.5889 
    31 r+20         NU             0                           0     -0.151475 
    32 r+21         NU             0                           0     -0.451222 
    33 r+22         NU             0                           0     -0.287287 
    34 r+23         NU             0                           0     -0.592873 
    35 r+24         NU             0                           0      -0.30282 
    36 r+25         NU             0                           0     -0.569551 
    37 r+26         NU             0                           0     -0.129845 
    38 r+27         NU             0                           0     -0.736594 
    39 r+28         NU             0                           0     -0.645443 
    40 r+29         NU             0                           0     -0.168647 
    41 r+30         NU             0                           0     -0.784067 
    42 r+31         B      -0.028818                           0 
    43 r+32         NU             0                           0     -0.943401 
    44 r+33         NU             0                           0      -0.17284 
    45 r+34         NU             0                           0     -0.777778 
    46 r+35         B      -0.960802                           0 
    47 r+36         NU             0                           0            -1 
    48 r+37         NU             0                           0     -0.777778 
    49 r+38         B       -6.93031                           0 
    50 r+39         NU             0                           0            -1 
    51 r+40         B       -7.40006                           0 
    52 r+41         NU             0                           0            -1 
    53 r+42         NU             0                           0            -1 
    54 r-1          NL             0             0                           1 
    55 r-2          NL             0             0                           1 
    56 r-3          NL             0             0                    0.969862 
    57 r-4          NL             0             0                           1 
    58 r-5          NL             0             0                    0.905554 
    59 r-6          NL             0             0                    0.843356 
    60 r-7          NL             0             0                    0.993516 
    61 r-8          NL             0             0                    0.646717 
    62 r-9          NL             0             0                    0.911343 
    63 r-10         NL             0             0                    0.678683 
    64 r-11         NL             0             0                    0.114758 
    65 r-12         NL             0             0                           1 
    66 r-13         NL             0             0                    0.436523 
    67 r-14         NL             0             0                    0.937962 
    68 r-15         NL             0             0                    0.528961 
    69 r-16         NL             0             0                    0.730967 
    70 r-17         NL             0             0                     0.25706 
    71 r-18         NL             0             0                     0.90074 
    72 r-19         NL             0             0                      0.4111 
    73 r-20         NL             0             0                    0.848525 
    74 r-21         NL             0             0                    0.548778 
    75 r-22         NL             0             0                    0.712713 
    76 r-23         NL             0             0                    0.407127 
    77 r-24         NL             0             0                     0.69718 
    78 r-25         NL             0             0                    0.430449 
    79 r-26         NL             0             0                    0.870155 
    80 r-27         NL             0             0                    0.263406 
    81 r-28         NL             0             0                    0.354557 
    82 r-29         NL             0             0                    0.831353 
    83 r-30         NL             0             0                    0.215933 
    84 r-31         NL             0             0                           1 
    85 r-32         NL             0             0                    0.056599 
    86 r-33         NL             0             0                     0.82716 
    87 r-34         NL             0             0                    0.222222 
    88 r-35         NL             0             0                           1 
    89 r-36         B    0.000818398             0               
    90 r-37         NL             0             0                    0.222222 
    91 r-38         NL             0             0                           1 
    92 r-39         B        2.81383             0               
    93 r-40         NL             0             0                           1 
    94 r-41         B        14.0771             0               
    95 r-42         B       0.428856             0               
    96 x norm.      NS             1             1             =     -0.205153 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -3.54301e-06                             
     2 x2           B   -3.75245e-05                             
     3 x3           B              0                             
     4 x4           B    -0.00012318                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B   -0.000156207                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B      -0.014409                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B      -0.480401                             
    36 x36          B    0.000409199                             
    37 x37          B              0                             
    38 x38          B       -3.46515                             
    39 x39          B        1.40691                             
    40 x40          B       -3.70003                             
    41 x41          B        7.03856                             
    42 x42          B       0.214428                             
    43 s1           B    3.54301e-06                             
    44 s2           B    3.75245e-05                             
    45 s3           B              0                             
    46 s4           B     0.00012318                             
    47 s5           B              0                             
    48 s6           B              0                             
    49 s7           B              0                             
    50 s8           B              0                             
    51 s9           B              0                             
    52 s10          B              0                             
    53 s11          B              0                             
    54 s12          B    0.000156207                             
    55 s13          B              0                             
    56 s14          B              0                             
    57 s15          B              0                             
    58 s16          B              0                             
    59 s17          B              0                             
    60 s18          B              0                             
    61 s19          B              0                             
    62 s20          B              0                             
    63 s21          B              0                             
    64 s22          B              0                             
    65 s23          B              0                             
    66 s24          B              0                             
    67 s25          B              0                             
    68 s26          B              0                             
    69 s27          B              0                             
    70 s28          B              0                             
    71 s29          B              0                             
    72 s30          B              0                             
    73 s31          B       0.014409                             
    74 s32          B              0                             
    75 s33          B              0                             
    76 s34          B              0                             
    77 s35          B       0.480401                             
    78 s36          B    0.000409199                             
    79 s37          B              0                             
    80 s38          B        3.46515                             
    81 s39          B        1.40691                             
    82 s40          B        3.70003                             
    83 s41          B        7.03856                             
    84 s42          B       0.214428                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 2.27e-12 on row 8
        max.rel.err = 1.66e-14 on row 39
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 5.95e-14 on column 1
        max.rel.err = 1.98e-14 on column 43
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_11.dat.sol <==
-3.54301e-06
-3.75245e-05
-2.93638e-16
-0.00012318
0
6.2811e-16
-3.08406e-17
0
0
0
2.69991e-15
-0.000156207
0
0
0
-2.2604e-15
0
0
0
-5.4684e-18
0
-1.5828e-15
0
0
0
0
-9.05428e-18
8.29854e-15
0
0
-0.014409
0
0
0
-0.480401
0.000409199
2.1891e-17
-3.46515
1.40691
-3.70003
7.03856
0.214428


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_12.dat <==
Problem:    L1 Minimisation
Rows:       111
Columns:    98
Non-zeros:  780
Status:     OPTIMAL
Objective:  21.04863957 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       16.9706       16.9706             =     0.0489275 
     2 y2           NS           132           132             =    -0.0018398 
     3 y3           NS       622.254       622.254             =    0.00348233 
     4 y4           NS          1980          1980             =  -5.23647e-05 
     5 y5           NS       4480.23       4480.23             =   -0.00251897 
     6 y6           NS          7392          7392             =  -0.000201948 
     7 y7           NS       8960.46       8960.46             =    0.00184761 
     8 y8           NS          7920          7920             =   0.000898212 
     9 y9           NS       4978.03       4978.03             =  -6.34426e-05 
    10 y10          NS          2112          2112             =    0.00253765 
    11 y11          NS       543.058       543.058             =    0.00561948 
    12 y12          NS            64            64             =   -0.00293954 
    13 r+1          B   -2.20087e-06                           0 
    14 r+2          B   -3.39738e-05                           0 
    15 r+3          NU             0                           0    -0.0130953 
    16 r+4          B   -0.000193392                           0 
    17 r+5          NU             0                           0    -0.0387209 
    18 r+6          NU             0                           0    -0.0819618 
    19 r+7          B   -0.000463502                           0 
    20 r+8          NU             0                           0     -0.134417 
    21 r+9          NU             0                           0     -0.122802 
    22 r+10         NU             0                           0     -0.120763 
    23 r+11         NU             0                           0     -0.160471 
    24 r+12         NU             0                           0      -0.27897 
    25 r+13         NU             0                           0     -0.107933 
    26 r+14         NU             0                           0      -0.24472 
    27 r+15         NU             0                           0     -0.129622 
    28 r+16         NU             0                           0     -0.838725 
    29 r+17         B    -0.00048994                           0 
    30 r+18         NU             0                           0     -0.430532 
    31 r+19         NU             0                           0    -0.0882948 
    32 r+20         NU             0                           0      -0.36735 
    33 r+21         NU             0                           0     -0.137732 
    34 r+22         NU             0                           0    -0.0956235 
    35 r+23         NU             0                           0     -0.527275 
    36 r+24         NU             0                           0     -0.117991 
    37 r+25         NU             0                           0      -0.41583 
    38 r+26         NU             0                           0     -0.279504 
    39 r+27         NU             0                           0     -0.187738 
    40 r+28         NU             0                           0     -0.528462 
    41 r+29         B     -0.0153952                           0 
    42 r+30         NU             0                           0     -0.440624 
    43 r+31         NU             0                           0     -0.252208 
    44 r+32         NU             0                           0     -0.538876 
    45 r+33         NU             0                           0    -0.0540094 
    46 r+34         NU             0                           0      -0.74883 
    47 r+35         NU             0                           0     -0.402046 
    48 r+36         NU             0                           0     -0.231796 
    49 r+37         NU             0                           0     -0.694642 
    50 r+38         B     -0.0430081                           0 
    51 r+39         NU             0                           0     -0.889598 
    52 r+40         NU             0                           0      -0.36772 
    53 r+41         NU             0                           0     -0.781753 
    54 r+42         B       -1.86617                           0 
    55 r+43         NU             0                           0     -0.964224 
    56 r+44         NU             0                           0            -1 
    57 r+45         B        -9.4093                           0 
    58 r+46         NU             0                           0            -1 
    59 r+47         B       -8.71358                           0 
    60 r+48         NU             0                           0            -1 
    61 r+49         NU             0                           0        -0.875 
    62 r-1          NL             0             0                           1 
    63 r-2          NL             0             0                           1 
    64 r-3          NL             0             0                    0.986905 
    65 r-4          NL             0             0                           1 
    66 r-5          NL             0             0                    0.961279 
    67 r-6          NL             0             0                    0.918038 
    68 r-7          NL             0             0                           1 
    69 r-8          NL             0             0                    0.865583 
    70 r-9          NL             0             0                    0.877198 
    71 r-10         NL             0             0                    0.879237 
    72 r-11         NL             0             0                    0.839529 
    73 r-12         NL             0             0                     0.72103 
    74 r-13         NL             0             0                    0.892067 
    75 r-14         NL             0             0                     0.75528 
    76 r-15         NL             0             0                    0.870378 
    77 r-16         NL             0             0                    0.161275 
    78 r-17         NL             0             0                           1 
    79 r-18         NL             0             0                    0.569468 
    80 r-19         NL             0             0                    0.911705 
    81 r-20         NL             0             0                     0.63265 
    82 r-21         NL             0             0                    0.862268 
    83 r-22         NL             0             0                    0.904377 
    84 r-23         NL             0             0                    0.472725 
    85 r-24         NL             0             0                    0.882009 
    86 r-25         NL             0             0                     0.58417 
    87 r-26         NL             0             0                    0.720496 
    88 r-27         NL             0             0                    0.812262 
    89 r-28         NL             0             0                    0.471538 
    90 r-29         NL             0             0                           1 
    91 r-30         NL             0             0                    0.559376 
    92 r-31         NL             0             0                    0.747792 
    93 r-32         NL             0             0                    0.461124 
    94 r-33         NL             0             0                    0.945991 
    95 r-34         NL             0             0                     0.25117 
    96 r-35         NL             0             0                    0.597954 
    97 r-36         NL             0             0                    0.768204 
    98 r-37         NL             0             0                    0.305358 
    99 r-38         NL             0             0                           1 
   100 r-39         NL             0             0                    0.110402 
   101 r-40         NL             0             0                     0.63228 
   102 r-41         NL             0             0                    0.218247 
   103 r-42         NL             0             0                           1 
   104 r-43         NL             0             0                   0.0357758 
   105 r-44         B       0.820083             0               
   106 r-45         NL             0             0                           1 
   107 r-46         B        5.55036             0               
   108 r-47         NL             0             0                           1 
   109 r-48         B        15.6782             0               
   110 r-49         NL             0             0                       0.125 
   111 x norm.      NS             1             1             =     -0.400213 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -1.10044e-06                             
     2 x2           B   -1.69869e-05                             
     3 x3           B              0                             
     4 x4           B   -9.66958e-05                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B   -0.000231751                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B    -0.00024497                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B    -0.00769759                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B      -0.021504                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B      -0.933087                             
    43 x43          B              0                             
    44 x44          B       0.410041                             
    45 x45          B       -4.70465                             
    46 x46          B        2.77518                             
    47 x47          B       -4.35679                             
    48 x48          B         7.8391                             
    49 x49          B              0                             
    50 s1           B    1.10044e-06                             
    51 s2           B    1.69869e-05                             
    52 s3           B              0                             
    53 s4           B    9.66958e-05                             
    54 s5           B              0                             
    55 s6           B              0                             
    56 s7           B    0.000231751                             
    57 s8           B              0                             
    58 s9           B              0                             
    59 s10          B              0                             
    60 s11          B              0                             
    61 s12          B              0                             
    62 s13          B              0                             
    63 s14          B              0                             
    64 s15          B              0                             
    65 s16          B              0                             
    66 s17          B     0.00024497                             
    67 s18          B              0                             
    68 s19          B              0                             
    69 s20          B              0                             
    70 s21          B              0                             
    71 s22          B              0                             
    72 s23          B              0                             
    73 s24          B              0                             
    74 s25          B              0                             
    75 s26          B              0                             
    76 s27          B              0                             
    77 s28          B              0                             
    78 s29          B     0.00769759                             
    79 s30          B              0                             
    80 s31          B              0                             
    81 s32          B              0                             
    82 s33          B              0                             
    83 s34          B              0                             
    84 s35          B              0                             
    85 s36          B              0                             
    86 s37          B              0                             
    87 s38          B       0.021504                             
    88 s39          B              0                             
    89 s40          B              0                             
    90 s41          B              0                             
    91 s42          B       0.933087                             
    92 s43          B              0                             
    93 s44          B       0.410041                             
    94 s45          B        4.70465                             
    95 s46          B        2.77518                             
    96 s47          B        4.35679                             
    97 s48          B         7.8391                             
    98 s49          B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 3.64e-12 on row 7
        max.rel.err = 9.65e-14 on row 47
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 7.51e-13 on column 2
        max.rel.err = 2.49e-13 on column 51
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_12.dat.sol <==
-1.10044e-06
-1.69869e-05
0
-9.66958e-05
0
1.14824e-17
-0.000231751
0
0
0
0
0
0
-1.40261e-14
0
-1.98296e-14
-0.00024497
0
0
0
0
-4.76692e-15
0
-2.90717e-14
0
0
0
1.25385e-17
-0.00769759
0
0
0
0
0
-4.82629e-14
0
0
-0.021504
3.74274e-15
0
0
-0.933087
0
0.410041
-4.70465
2.77518
-4.35679
7.8391
1.42247e-16


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_13.dat <==
Problem:    L1 Minimisation
Rows:       126
Columns:    112
Non-zeros:  984
Status:     OPTIMAL
Objective:  27.14784502 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       18.3848       18.3848             =     0.0478104 
     2 y2           NS           156           156             =   -0.00348361 
     3 y3           NS        808.93        808.93             =     0.0026456 
     4 y4           NS          2860          2860             =    0.00114518 
     5 y5           NS       7280.37       7280.37             =   -0.00159859 
     6 y6           NS         13728         13728             =  -0.000848324 
     7 y7           NS       19414.3       19414.3             =   0.000829149 
     8 y8           NS         20592         20592             =    0.00085844 
     9 y9           NS       16178.6       16178.6             =  -4.68772e-05 
    10 y10          NS          9152          9152             =   0.000286621 
    11 y11          NS       3529.88       3529.88             =     0.0021436 
    12 y12          NS           832           832             =    0.00254702 
    13 y13          NS       90.5097       90.5097             =   -0.00229248 
    14 r+1          B   -6.56724e-07                           0 
    15 r+2          B   -1.30303e-05                           0 
    16 r+3          NU             0                           0    -0.0058532 
    17 r+4          B   -0.000102271                           0 
    18 r+5          NU             0                           0    -0.0160229 
    19 r+6          NU             0                           0    -0.0443397 
    20 r+7          B   -0.000388084                           0 
    21 r+8          NU             0                           0    -0.0479826 
    22 r+9          NU             0                           0    -0.0966532 
    23 r+10         NU             0                           0    -0.0869219 
    24 r+11         B   -0.000675452                           0 
    25 r+12         NU             0                           0     -0.170437 
    26 r+13         NU             0                           0     -0.128959 
    27 r+14         NU             0                           0      -0.13948 
    28 r+15         NU             0                           0     -0.152398 
    29 r+16         NU             0                           0     -0.243405 
    30 r+17         NU             0                           0     -0.294789 
    31 r+18         NU             0                           0     -0.131113 
    32 r+19         NU             0                           0     -0.251018 
    33 r+20         NU             0                           0     -0.146629 
    34 r+21         NU             0                           0     -0.243716 
    35 r+22         NU             0                           0     -0.953026 
    36 r+23         B   -0.000495849                           0 
    37 r+24         NU             0                           0     -0.444945 
    38 r+25         NU             0                           0      -0.10837 
    39 r+26         NU             0                           0     -0.355261 
    40 r+27         NU             0                           0     -0.188659 
    41 r+28         NU             0                           0     -0.254541 
    42 r+29         NU             0                           0     -0.170971 
    43 r+30         NU             0                           0     -0.419523 
    44 r+31         NU             0                           0     -0.231941 
    45 r+32         NU             0                           0     -0.319832 
    46 r+33         NU             0                           0     -0.384736 
    47 r+34         NU             0                           0     -0.101751 
    48 r+35         NU             0                           0     -0.624448 
    49 r+36         B     -0.0564501                           0 
    50 r+37         NU             0                           0     -0.446436 
    51 r+38         NU             0                           0     -0.234917 
    52 r+39         NU             0                           0     -0.566928 
    53 r+40         NU             0                           0    -0.0313846 
    54 r+41         NU             0                           0     -0.782418 
    55 r+42         NU             0                           0     -0.401666 
    56 r+43         NU             0                           0     -0.232645 
    57 r+44         NU             0                           0     -0.693401 
    58 r+45         B     -0.0660615                           0 
    59 r+46         NU             0                           0     -0.895721 
    60 r+47         NU             0                           0     -0.367705 
    61 r+48         NU             0                           0     -0.781776 
    62 r+49         B       -3.41617                           0 
    63 r+50         NU             0                           0     -0.964014 
    64 r+51         NU             0                           0            -1 
    65 r+52         B       -12.3926                           0 
    66 r+53         NU             0                           0            -1 
    67 r+54         B       -10.2149                           0 
    68 r+55         NU             0                           0            -1 
    69 r+56         NU             0                           0        -0.875 
    70 r-1          NL             0             0                           1 
    71 r-2          NL             0             0                           1 
    72 r-3          NL             0             0                    0.994147 
    73 r-4          NL             0             0                           1 
    74 r-5          NL             0             0                    0.983977 
    75 r-6          NL             0             0                     0.95566 
    76 r-7          NL             0             0                           1 
    77 r-8          NL             0             0                    0.952017 
    78 r-9          NL             0             0                    0.903347 
    79 r-10         NL             0             0                    0.913078 
    80 r-11         NL             0             0                           1 
    81 r-12         NL             0             0                    0.829563 
    82 r-13         NL             0             0                    0.871041 
    83 r-14         NL             0             0                     0.86052 
    84 r-15         NL             0             0                    0.847602 
    85 r-16         NL             0             0                    0.756595 
    86 r-17         NL             0             0                    0.705211 
    87 r-18         NL             0             0                    0.868887 
    88 r-19         NL             0             0                    0.748982 
    89 r-20         NL             0             0                    0.853371 
    90 r-21         NL             0             0                    0.756284 
    91 r-22         NL             0             0                   0.0469736 
    92 r-23         NL             0             0                           1 
    93 r-24         NL             0             0                    0.555055 
    94 r-25         NL             0             0                     0.89163 
    95 r-26         NL             0             0                    0.644739 
    96 r-27         NL             0             0                    0.811341 
    97 r-28         NL             0             0                    0.745459 
    98 r-29         NL             0             0                    0.829029 
    99 r-30         NL             0             0                    0.580477 
   100 r-31         NL             0             0                    0.768059 
   101 r-32         NL             0             0                    0.680168 
   102 r-33         NL             0             0                    0.615264 
   103 r-34         NL             0             0                    0.898249 
   104 r-35         NL             0             0                    0.375552 
   105 r-36         NL             0             0                           1 
   106 r-37         NL             0             0                    0.553564 
   107 r-38         NL             0             0                    0.765083 
   108 r-39         NL             0             0                    0.433072 
   109 r-40         NL             0             0                    0.968615 
   110 r-41         NL             0             0                    0.217582 
   111 r-42         NL             0             0                    0.598334 
   112 r-43         NL             0             0                    0.767355 
   113 r-44         NL             0             0                    0.306599 
   114 r-45         NL             0             0                           1 
   115 r-46         NL             0             0                    0.104279 
   116 r-47         NL             0             0                    0.632295 
   117 r-48         NL             0             0                    0.218224 
   118 r-49         NL             0             0                           1 
   119 r-50         NL             0             0                   0.0359863 
   120 r-51         B        2.13542             0               
   121 r-52         NL             0             0                           1 
   122 r-53         B        10.1418             0               
   123 r-54         NL             0             0                           1 
   124 r-55         B        15.8707             0               
   125 r-56         NL             0             0                       0.125 
   126 x norm.      NS             1             1             =     -0.436252 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -3.28362e-07                             
     2 x2           B   -6.51514e-06                             
     3 x3           B              0                             
     4 x4           B   -5.11354e-05                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B   -0.000194042                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B   -0.000337726                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B   -0.000247925                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B      -0.028225                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B     -0.0330308                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B       -1.70809                             
    50 x50          B              0                             
    51 x51          B        1.06771                             
    52 x52          B        -6.1963                             
    53 x53          B        5.07088                             
    54 x54          B       -5.10745                             
    55 x55          B        7.93533                             
    56 x56          B              0                             
    57 s1           B    3.28362e-07                             
    58 s2           B    6.51514e-06                             
    59 s3           B              0                             
    60 s4           B    5.11354e-05                             
    61 s5           B              0                             
    62 s6           B              0                             
    63 s7           B    0.000194042                             
    64 s8           B              0                             
    65 s9           B              0                             
    66 s10          B              0                             
    67 s11          B    0.000337726                             
    68 s12          B              0                             
    69 s13          B              0                             
    70 s14          B              0                             
    71 s15          B              0                             
    72 s16          B              0                             
    73 s17          B              0                             
    74 s18          B              0                             
    75 s19          B              0                             
    76 s20          B              0                             
    77 s21          B              0                             
    78 s22          B              0                             
    79 s23          B    0.000247925                             
    80 s24          B              0                             
    81 s25          B              0                             
    82 s26          B              0                             
    83 s27          B              0                             
    84 s28          B              0                             
    85 s29          B              0                             
    86 s30          B              0                             
    87 s31          B              0                             
    88 s32          B              0                             
    89 s33          B              0                             
    90 s34          B              0                             
    91 s35          B              0                             
    92 s36          B       0.028225                             
    93 s37          B              0                             
    94 s38          B              0                             
    95 s39          B              0                             
    96 s40          B              0                             
    97 s41          B              0                             
    98 s42          B              0                             
    99 s43          B              0                             
   100 s44          B              0                             
   101 s45          B      0.0330308                             
   102 s46          B              0                             
   103 s47          B              0                             
   104 s48          B              0                             
   105 s49          B        1.70809                             
   106 s50          B              0                             
   107 s51          B        1.06771                             
   108 s52          B         6.1963                             
   109 s53          B        5.07088                             
   110 s54          B        5.10745                             
   111 s55          B        7.93533                             
   112 s56          B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 7.28e-12 on row 8
        max.rel.err = 4.29e-15 on row 125
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 3.72e-13 on column 1
        max.rel.err = 1.23e-13 on column 57
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_13.dat.sol <==
-3.28362e-07
-6.51514e-06
4.52349e-18
-5.11354e-05
1.83967e-16
0
-0.000194042
0
0
0
-0.000337726
-1.06604e-16
0
1.36779e-16
0
-2.86857e-16
0
0
0
0
-3.88693e-18
5.56735e-17
-0.000247925
0
0
0
-3.14593e-17
-2.55906e-16
3.40993e-16
0
0
0
0
-8.64379e-17
0
-0.028225
0
0
0
0
0
9.03943e-16
0
0
-0.0330308
7.26754e-18
0
0
-1.70809
0
1.06771
-6.1963
5.07088
-5.10745
7.93533
2.14412e-15


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_14.dat <==
Problem:    L1 Minimisation
Rows:       143
Columns:    128
Non-zeros:  1138
Status:     OPTIMAL
Objective:  34.90918031 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS        19.799        19.799             =     0.0472982 
     2 y2           NS           182           182             =   -0.00450242 
     3 y3           NS       1029.55       1029.55             =    0.00155068 
     4 y4           NS          4004          4004             =    0.00162238 
     5 y5           NS         11325         11325             =  -0.000775006 
     6 y6           NS         24024         24024             =  -0.000896305 
     7 y7           NS       38828.6       38828.6             =   0.000213272 
     8 y8           NS         48048         48048             =   0.000597489 
     9 y9           NS       45300.1       45300.1             =   0.000128304 
    10 y10          NS         32032         32032             =  -9.25969e-05 
    11 y11          NS       16472.8       16472.8             =   0.000546597 
    12 y12          NS          5824          5824             =    0.00130053 
    13 y13          NS       1267.14       1267.14             =   0.000868677 
    14 y14          NS           128           128             =  -0.000293467 
    15 r+1          B   -1.88949e-07                           0 
    16 r+2          B    -4.4681e-06                           0 
    17 r+3          NU             0                           0   -0.00275639 
    18 r+4          B   -4.33052e-05                           0 
    19 r+5          NU             0                           0   -0.00717651 
    20 r+6          NU             0                           0    -0.0230942 
    21 r+7          B   -0.000215505                           0 
    22 r+8          NU             0                           0    -0.0198185 
    23 r+9          NU             0                           0    -0.0533253 
    24 r+10         NU             0                           0    -0.0692535 
    25 r+11         B   -0.000555081                           0 
    26 r+12         NU             0                           0    -0.0601656 
    27 r+13         NU             0                           0      -0.11465 
    28 r+14         NU             0                           0    -0.0941388 
    29 r+15         NU             0                           0     -0.122494 
    30 r+16         B   -0.000607022                           0 
    31 r+17         NU             0                           0      -0.21912 
    32 r+18         NU             0                           0     -0.129252 
    33 r+19         NU             0                           0     -0.168235 
    34 r+20         NU             0                           0     -0.150649 
    35 r+21         NU             0                           0     -0.166899 
    36 r+22         NU             0                           0     -0.374411 
    37 r+23         NU             0                           0     -0.284269 
    38 r+24         NU             0                           0     -0.183579 
    39 r+25         NU             0                           0     -0.232473 
    40 r+26         NU             0                           0     -0.190208 
    41 r+27         NU             0                           0     -0.221731 
    42 r+28         NU             0                           0     -0.208606 
    43 r+29         NU             0                           0            -1 
    44 r+30         NU             0                           0    -0.0718913 
    45 r+31         NU             0                           0     -0.386391 
    46 r+32         NU             0                           0     -0.208749 
    47 r+33         NU             0                           0      -0.24993 
    48 r+34         NU             0                           0     -0.354702 
    49 r+35         NU             0                           0    -0.0552466 
    50 r+36         NU             0                           0     -0.586212 
    51 r+37         NU             0                           0     -0.233426 
    52 r+38         NU             0                           0     -0.331264 
    53 r+39         NU             0                           0      -0.32274 
    54 r+40         NU             0                           0     -0.246796 
    55 r+41         NU             0                           0      -0.46681 
    56 r+42         NU             0                           0    -0.0384899 
    57 r+43         NU             0                           0     -0.698335 
    58 r+44         B      -0.148891                           0 
    59 r+45         NU             0                           0     -0.451359 
    60 r+46         NU             0                           0     -0.220317 
    61 r+47         NU             0                           0     -0.590299 
    62 r+48         NU             0                           0    -0.0140883 
    63 r+49         NU             0                           0     -0.809872 
    64 r+50         NU             0                           0     -0.401341 
    65 r+51         NU             0                           0     -0.233367 
    66 r+52         NU             0                           0     -0.692342 
    67 r+53         B      -0.111948                           0 
    68 r+54         NU             0                           0     -0.901192 
    69 r+55         NU             0                           0     -0.367692 
    70 r+56         NU             0                           0     -0.781795 
    71 r+57         B       -5.95208                           0 
    72 r+58         NU             0                           0     -0.963845 
    73 r+59         NU             0                           0            -1 
    74 r+60         B       -16.1348                           0 
    75 r+61         NU             0                           0            -1 
    76 r+62         B       -11.5601                           0 
    77 r+63         NU             0                           0            -1 
    78 r+64         NU             0                           0        -0.875 
    79 r-1          NL             0             0                           1 
    80 r-2          NL             0             0                           1 
    81 r-3          NL             0             0                    0.997244 
    82 r-4          NL             0             0                           1 
    83 r-5          NL             0             0                    0.992823 
    84 r-6          NL             0             0                    0.976906 
    85 r-7          NL             0             0                           1 
    86 r-8          NL             0             0                    0.980182 
    87 r-9          NL             0             0                    0.946675 
    88 r-10         NL             0             0                    0.930747 
    89 r-11         NL             0             0                           1 
    90 r-12         NL             0             0                    0.939834 
    91 r-13         NL             0             0                     0.88535 
    92 r-14         NL             0             0                    0.905861 
    93 r-15         NL             0             0                    0.877506 
    94 r-16         NL             0             0                           1 
    95 r-17         NL             0             0                     0.78088 
    96 r-18         NL             0             0                    0.870748 
    97 r-19         NL             0             0                    0.831765 
    98 r-20         NL             0             0                    0.849351 
    99 r-21         NL             0             0                    0.833101 
   100 r-22         NL             0             0                    0.625589 
   101 r-23         NL             0             0                    0.715731 
   102 r-24         NL             0             0                    0.816421 
   103 r-25         NL             0             0                    0.767527 
   104 r-26         NL             0             0                    0.809792 
   105 r-27         NL             0             0                    0.778269 
   106 r-28         NL             0             0                    0.791394 
   107 r-29         B    0.000208951             0               
   108 r-30         NL             0             0                    0.928109 
   109 r-31         NL             0             0                    0.613609 
   110 r-32         NL             0             0                    0.791251 
   111 r-33         NL             0             0                     0.75007 
   112 r-34         NL             0             0                    0.645298 
   113 r-35         NL             0             0                    0.944753 
   114 r-36         NL             0             0                    0.413788 
   115 r-37         NL             0             0                    0.766574 
   116 r-38         NL             0             0                    0.668736 
   117 r-39         NL             0             0                     0.67726 
   118 r-40         NL             0             0                    0.753204 
   119 r-41         NL             0             0                     0.53319 
   120 r-42         NL             0             0                     0.96151 
   121 r-43         NL             0             0                    0.301665 
   122 r-44         NL             0             0                           1 
   123 r-45         NL             0             0                    0.548641 
   124 r-46         NL             0             0                    0.779683 
   125 r-47         NL             0             0                    0.409701 
   126 r-48         NL             0             0                    0.985912 
   127 r-49         NL             0             0                    0.190128 
   128 r-50         NL             0             0                    0.598659 
   129 r-51         NL             0             0                    0.766633 
   130 r-52         NL             0             0                    0.307658 
   131 r-53         NL             0             0                           1 
   132 r-54         NL             0             0                   0.0988079 
   133 r-55         NL             0             0                    0.632308 
   134 r-56         NL             0             0                    0.218205 
   135 r-57         NL             0             0                           1 
   136 r-58         NL             0             0                   0.0361553 
   137 r-59         B        3.66576             0               
   138 r-60         NL             0             0                           1 
   139 r-61         B        17.5168             0               
   140 r-62         NL             0             0                           1 
   141 r-63         B        14.7264             0               
   142 r-64         NL             0             0                       0.125 
   143 x norm.      NS             1             1             =     -0.467299 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -9.44745e-08                             
     2 x2           B   -2.23405e-06                             
     3 x3           B              0                             
     4 x4           B   -2.16526e-05                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B   -0.000107753                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B    -0.00027754                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B   -0.000303511                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B    0.000104475                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B     -0.0744454                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B     -0.0559738                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B       -2.97604                             
    58 x58          B              0                             
    59 x59          B        1.83288                             
    60 x60          B       -8.06738                             
    61 x61          B        8.75842                             
    62 x62          B       -5.78004                             
    63 x63          B        7.36318                             
    64 x64          B              0                             
    65 s1           B    9.44745e-08                             
    66 s2           B    2.23405e-06                             
    67 s3           B              0                             
    68 s4           B    2.16526e-05                             
    69 s5           B              0                             
    70 s6           B              0                             
    71 s7           B    0.000107753                             
    72 s8           B              0                             
    73 s9           B              0                             
    74 s10          B              0                             
    75 s11          B     0.00027754                             
    76 s12          B              0                             
    77 s13          B              0                             
    78 s14          B              0                             
    79 s15          B              0                             
    80 s16          B    0.000303511                             
    81 s17          B              0                             
    82 s18          B              0                             
    83 s19          B              0                             
    84 s20          B              0                             
    85 s21          B              0                             
    86 s22          B              0                             
    87 s23          B              0                             
    88 s24          B              0                             
    89 s25          B              0                             
    90 s26          B              0                             
    91 s27          B              0                             
    92 s28          B              0                             
    93 s29          B    0.000104475                             
    94 s30          B              0                             
    95 s31          B              0                             
    96 s32          B              0                             
    97 s33          B              0                             
    98 s34          B              0                             
    99 s35          B              0                             
   100 s36          B              0                             
   101 s37          B              0                             
   102 s38          B              0                             
   103 s39          B              0                             
   104 s40          B              0                             
   105 s41          B              0                             
   106 s42          B              0                             
   107 s43          B              0                             
   108 s44          B      0.0744454                             
   109 s45          B              0                             
   110 s46          B              0                             
   111 s47          B              0                             
   112 s48          B              0                             
   113 s49          B              0                             
   114 s50          B              0                             
   115 s51          B              0                             
   116 s52          B              0                             
   117 s53          B      0.0559738                             
   118 s54          B              0                             
   119 s55          B              0                             
   120 s56          B              0                             
   121 s57          B        2.97604                             
   122 s58          B              0                             
   123 s59          B        1.83288                             
   124 s60          B        8.06738                             
   125 s61          B        8.75842                             
   126 s62          B        5.78004                             
   127 s63          B        7.36318                             
   128 s64          B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 1.46e-11 on row 8
        max.rel.err = 2.77e-15 on row 24
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 1.11e-15 on column 66
        max.rel.err = 3.70e-16 on column 66
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_14.dat.sol <==
-9.44745e-08
-2.23405e-06
0
-2.16526e-05
0
0
-0.000107753
0
0
-1.38522e-15
-0.00027754
0
0
0
0
-0.000303511
0
0
0
0
0
0
0
0
0
0
0
0
0.000104475
0
0
0
0
0
0
0
9.53074e-16
0
0
0
0
0
0
-0.0744454
0
0
0
0
0
0
0
0
-0.0559738
0
0
0
-2.97604
0
1.83288
-8.06738
8.75842
-5.78004
7.36318
0


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_15.dat <==
Problem:    L1 Minimisation
Rows:       160
Columns:    144
Non-zeros:  1434
Status:     OPTIMAL
Objective:  44.76523643 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       21.2132       21.2132             =     0.0311199 
     2 y2           NS           210           210             =    0.00244983 
     3 y3           NS       1286.93       1286.93             =    -0.0024842 
     4 y4           NS          5460          5460             =    0.00254111 
     5 y5           NS       16987.5       16987.5             =  -0.000190672 
     6 y6           NS         40040         40040             =  -0.000998574 
     7 y7           NS       72803.7       72803.7             =   0.000192028 
     8 y8           NS        102960        102960             =   0.000188684 
     9 y9           NS        113250        113250             =   0.000190603 
    10 y10          NS         96096         96096             =   2.42906e-05 
    11 y11          NS       61772.8       61772.8             =  -8.29481e-05 
    12 y12          NS         29120         29120             =   0.000686719 
    13 y13          NS       9503.52       9503.52             =   0.000317371 
    14 y14          NS          1920          1920             =   0.000593216 
    15 y15          NS       181.019       181.019             =    0.00132976 
    16 r+1          B   -5.27937e-08                           0 
    17 r+2          NU             0                           0            -1 
    18 r+3          NU             0                           0     -0.183337 
    19 r+4          NU             0                           0            -1 
    20 r+5          NU             0                           0     -0.518129 
    21 r+6          NU             0                           0     -0.291325 
    22 r+7          B   -2.55232e-05                           0 
    23 r+8          NU             0                           0     -0.695231 
    24 r+9          NU             0                           0     -0.263702 
    25 r+10         NU             0                           0     -0.364149 
    26 r+11         B   -0.000252792                           0 
    27 r+12         NU             0                           0    -0.0249303 
    28 r+13         NU             0                           0     -0.535953 
    29 r+14         NU             0                           0     -0.160541 
    30 r+15         NU             0                           0     -0.401156 
    31 r+16         B   -0.000522396                           0 
    32 r+17         NU             0                           0    -0.0768678 
    33 r+18         NU             0                           0      -0.13712 
    34 r+19         NU             0                           0     -0.424106 
    35 r+20         NU             0                           0     -0.142664 
    36 r+21         NU             0                           0      -0.41276 
    37 r+22         B   -0.000185933                           0 
    38 r+23         NU             0                           0     -0.288097 
    39 r+24         NU             0                           0     -0.116244 
    40 r+25         NU             0                           0     -0.216591 
    41 r+26         NU             0                           0     -0.354503 
    42 r+27         NU             0                           0     -0.171791 
    43 r+28         NU             0                           0     -0.407781 
    44 r+29         NU             0                           0      -0.59389 
    45 r+30         NU             0                           0     -0.211303 
    46 r+31         NU             0                           0     -0.301512 
    47 r+32         NU             0                           0     -0.153941 
    48 r+33         NU             0                           0     -0.296957 
    49 r+34         NU             0                           0     -0.287894 
    50 r+35         NU             0                           0     -0.276413 
    51 r+36         NU             0                           0     -0.307384 
    52 r+37         NU             0                           0     -0.724455 
    53 r+38         NU             0                           0     -0.282234 
    54 r+39         NU             0                           0     -0.232587 
    55 r+40         NU             0                           0     -0.363936 
    56 r+41         NU             0                           0     -0.131452 
    57 r+42         NU             0                           0     -0.508907 
    58 r+43         NU             0                           0      -0.02038 
    59 r+44         NU             0                           0     -0.704865 
    60 r+45         NU             0                           0     -0.287335 
    61 r+46         NU             0                           0     -0.256142 
    62 r+47         NU             0                           0     -0.397579 
    63 r+48         NU             0                           0     -0.189451 
    64 r+49         NU             0                           0     -0.534395 
    65 r+50         B    -0.00250539                           0 
    66 r+51         NU             0                           0     -0.783332 
    67 r+52         B       -0.34078                           0 
    68 r+53         NU             0                           0     -0.455717 
    69 r+54         NU             0                           0     -0.207444 
    70 r+55         NU             0                           0     -0.610503 
    71 r+56         NU             0                           0   -0.00114199 
    72 r+57         NU             0                           0     -0.837041 
    73 r+58         NU             0                           0     -0.401047 
    74 r+59         NU             0                           0     -0.234012 
    75 r+60         NU             0                           0     -0.691395 
    76 r+61         B      -0.190412                           0 
    77 r+62         NU             0                           0     -0.906577 
    78 r+63         NU             0                           0     -0.367682 
    79 r+64         NU             0                           0      -0.78181 
    80 r+65         B       -9.95872                           0 
    81 r+66         NU             0                           0     -0.963714 
    82 r+67         NU             0                           0            -1 
    83 r+68         B       -20.7159                           0 
    84 r+69         NU             0                           0            -1 
    85 r+70         B       -12.5559                           0 
    86 r+71         NU             0                           0            -1 
    87 r+72         NU             0                           0        -0.875 
    88 r-1          NL             0             0                           1 
    89 r-2          B    4.81093e-07             0               
    90 r-3          NL             0             0                    0.816663 
    91 r-4          B    4.74984e-06             0               
    92 r-5          NL             0             0                    0.481871 
    93 r-6          NL             0             0                    0.708675 
    94 r-7          NL             0             0                           1 
    95 r-8          NL             0             0                    0.304769 
    96 r-9          NL             0             0                    0.736298 
    97 r-10         NL             0             0                    0.635851 
    98 r-11         NL             0             0                           1 
    99 r-12         NL             0             0                     0.97507 
   100 r-13         NL             0             0                    0.464047 
   101 r-14         NL             0             0                    0.839459 
   102 r-15         NL             0             0                    0.598844 
   103 r-16         NL             0             0                           1 
   104 r-17         NL             0             0                    0.923132 
   105 r-18         NL             0             0                     0.86288 
   106 r-19         NL             0             0                    0.575894 
   107 r-20         NL             0             0                    0.857336 
   108 r-21         NL             0             0                     0.58724 
   109 r-22         NL             0             0                           1 
   110 r-23         NL             0             0                    0.711903 
   111 r-24         NL             0             0                    0.883756 
   112 r-25         NL             0             0                    0.783409 
   113 r-26         NL             0             0                    0.645497 
   114 r-27         NL             0             0                    0.828209 
   115 r-28         NL             0             0                    0.592219 
   116 r-29         NL             0             0                     0.40611 
   117 r-30         NL             0             0                    0.788697 
   118 r-31         NL             0             0                    0.698488 
   119 r-32         NL             0             0                    0.846059 
   120 r-33         NL             0             0                    0.703043 
   121 r-34         NL             0             0                    0.712106 
   122 r-35         NL             0             0                    0.723587 
   123 r-36         NL             0             0                    0.692616 
   124 r-37         NL             0             0                    0.275545 
   125 r-38         NL             0             0                    0.717766 
   126 r-39         NL             0             0                    0.767413 
   127 r-40         NL             0             0                    0.636064 
   128 r-41         NL             0             0                    0.868548 
   129 r-42         NL             0             0                    0.491093 
   130 r-43         NL             0             0                     0.97962 
   131 r-44         NL             0             0                    0.295135 
   132 r-45         NL             0             0                    0.712665 
   133 r-46         NL             0             0                    0.743858 
   134 r-47         NL             0             0                    0.602421 
   135 r-48         NL             0             0                    0.810549 
   136 r-49         NL             0             0                    0.465605 
   137 r-50         NL             0             0                           1 
   138 r-51         NL             0             0                    0.216668 
   139 r-52         NL             0             0                           1 
   140 r-53         NL             0             0                    0.544283 
   141 r-54         NL             0             0                    0.792556 
   142 r-55         NL             0             0                    0.389497 
   143 r-56         NL             0             0                    0.998858 
   144 r-57         NL             0             0                    0.162959 
   145 r-58         NL             0             0                    0.598953 
   146 r-59         NL             0             0                    0.765988 
   147 r-60         NL             0             0                    0.308605 
   148 r-61         NL             0             0                           1 
   149 r-62         NL             0             0                   0.0934233 
   150 r-63         NL             0             0                    0.632318 
   151 r-64         NL             0             0                     0.21819 
   152 r-65         NL             0             0                           1 
   153 r-66         NL             0             0                   0.0362863 
   154 r-67         B         5.3096             0               
   155 r-68         NL             0             0                           1 
   156 r-69         B        29.0664             0               
   157 r-70         NL             0             0                           1 
   158 r-71         B        11.3892             0               
   159 r-72         NL             0             0                       0.125 
   160 x norm.      NS             1             1             =      -0.46147 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -2.63968e-08                             
     2 x2           B    2.40546e-07                             
     3 x3           B              0                             
     4 x4           B    2.37492e-06                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B   -1.27616e-05                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B   -0.000126396                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B   -0.000261198                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B   -9.29663e-05                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B    -0.00125269                             
    51 x51          B              0                             
    52 x52          B       -0.17039                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B     -0.0952061                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B       -4.97936                             
    66 x66          B              0                             
    67 x67          B         2.6548                             
    68 x68          B        -10.358                             
    69 x69          B        14.5332                             
    70 x70          B       -6.27794                             
    71 x71          B        5.69462                             
    72 x72          B              0                             
    73 s1           B    2.63968e-08                             
    74 s2           B    2.40546e-07                             
    75 s3           B              0                             
    76 s4           B    2.37492e-06                             
    77 s5           B              0                             
    78 s6           B              0                             
    79 s7           B    1.27616e-05                             
    80 s8           B              0                             
    81 s9           B              0                             
    82 s10          B              0                             
    83 s11          B    0.000126396                             
    84 s12          B              0                             
    85 s13          B              0                             
    86 s14          B              0                             
    87 s15          B              0                             
    88 s16          B    0.000261198                             
    89 s17          B              0                             
    90 s18          B              0                             
    91 s19          B              0                             
    92 s20          B              0                             
    93 s21          B              0                             
    94 s22          B    9.29663e-05                             
    95 s23          B              0                             
    96 s24          B              0                             
    97 s25          B              0                             
    98 s26          B              0                             
    99 s27          B              0                             
   100 s28          B              0                             
   101 s29          B              0                             
   102 s30          B              0                             
   103 s31          B              0                             
   104 s32          B              0                             
   105 s33          B              0                             
   106 s34          B              0                             
   107 s35          B              0                             
   108 s36          B              0                             
   109 s37          B              0                             
   110 s38          B              0                             
   111 s39          B              0                             
   112 s40          B              0                             
   113 s41          B              0                             
   114 s42          B              0                             
   115 s43          B              0                             
   116 s44          B              0                             
   117 s45          B              0                             
   118 s46          B              0                             
   119 s47          B              0                             
   120 s48          B              0                             
   121 s49          B              0                             
   122 s50          B     0.00125269                             
   123 s51          B              0                             
   124 s52          B        0.17039                             
   125 s53          B              0                             
   126 s54          B              0                             
   127 s55          B              0                             
   128 s56          B              0                             
   129 s57          B              0                             
   130 s58          B              0                             
   131 s59          B              0                             
   132 s60          B              0                             
   133 s61          B      0.0952061                             
   134 s62          B              0                             
   135 s63          B              0                             
   136 s64          B              0                             
   137 s65          B        4.97936                             
   138 s66          B              0                             
   139 s67          B         2.6548                             
   140 s68          B         10.358                             
   141 s69          B        14.5332                             
   142 s70          B        6.27794                             
   143 s71          B        5.69462                             
   144 s72          B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 2.91e-11 on row 10
        max.rel.err = 1.39e-15 on row 27
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 1.95e-14 on column 1
        max.rel.err = 6.18e-15 on column 73
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_15.dat.sol <==
-2.63968e-08
2.40546e-07
0
2.37492e-06
0
0
-1.27616e-05
0
0
0
-0.000126396
6.97336e-16
0
0
0
-0.000261198
3.58361e-16
0
-4.31941e-16
0
0
-9.29663e-05
0
-6.27458e-16
0
0
0
0
0
0
0
0
0
0
0
1.37208e-16
0
0
0
0
0
0
-1.70519e-16
0
0
0
0
0
0
-0.00125269
0
-0.17039
0
0
0
0
0
0
0
0
-0.0952061
0
0
0
-4.97936
0
2.6548
-10.358
14.5332
-6.27794
5.69462
0


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_16.dat <==
Problem:    L1 Minimisation
Rows:       179
Columns:    162
Non-zeros:  1615
Status:     OPTIMAL
Objective:  57.26049721 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       22.6274       22.6274             =    -0.0592557 
     2 y2           NS           240           240             =    0.00217214 
     3 y3           NS       1583.92       1583.92             =    0.00654328 
     4 y4           NS          7280          7280             =   -0.00113022 
     5 y5           NS       24709.1       24709.1             =  -0.000342688 
     6 y6           NS         64064         64064             =   0.000152826 
     7 y7           NS        129429        129429             =  -0.000214303 
     8 y8           NS        205920        205920             =   2.02669e-05 
     9 y9           NS        258858        258858             =   0.000150479 
    10 y10          NS        256256        256256             =  -7.89955e-06 
    11 y11          NS        197673        197673             =   9.31191e-05 
    12 y12          NS        116480        116480             =   0.000143564 
    13 y13          NS       50685.4       50685.4             =  -7.86258e-05 
    14 y14          NS         15360         15360             =   0.000360171 
    15 y15          NS       2896.31       2896.31             =    0.00144701 
    16 y16          NS           256           256             =    0.00173847 
    17 r+1          B   -4.75812e-07                           0 
    18 r+2          B   -1.71542e-06                           0 
    19 r+3          NU             0                           0     -0.070645 
    20 r+4          B   -4.22184e-06                           0 
    21 r+5          NU             0                           0     -0.245409 
    22 r+6          NU             0                           0     -0.223026 
    23 r+7          NU             0                           0     -0.346701 
    24 r+8          NU             0                           0     -0.399698 
    25 r+9          NU             0                           0     -0.371328 
    26 r+10         NU             0                           0     -0.360313 
    27 r+11         NU             0                           0     -0.984796 
    28 r+12         NU             0                           0     -0.491614 
    29 r+13         NU             0                           0     -0.553511 
    30 r+14         NU             0                           0     -0.437326 
    31 r+15         NU             0                           0     -0.444169 
    32 r+16         NU             0                           0            -1 
    33 r+17         NU             0                           0     -0.760019 
    34 r+18         NU             0                           0     -0.569775 
    35 r+19         NU             0                           0     -0.563194 
    36 r+20         NU             0                           0      -0.47551 
    37 r+21         NU             0                           0     -0.471855 
    38 r+22         NU             0                           0     -0.518403 
    39 r+23         NU             0                           0     -0.874664 
    40 r+24         NU             0                           0     -0.570127 
    41 r+25         NU             0                           0     -0.596197 
    42 r+26         NU             0                           0     -0.510357 
    43 r+27         NU             0                           0     -0.492667 
    44 r+28         NU             0                           0     -0.472681 
    45 r+29         NU             0                           0     -0.655151 
    46 r+30         NU             0                           0      -0.42272 
    47 r+31         NU             0                           0     -0.706484 
    48 r+32         NU             0                           0     -0.476651 
    49 r+33         NU             0                           0     -0.535074 
    50 r+34         NU             0                           0     -0.506722 
    51 r+35         NU             0                           0     -0.442715 
    52 r+36         NU             0                           0     -0.519208 
    53 r+37         NU             0                           0     -0.542121 
    54 r+38         NU             0                           0     -0.268305 
    55 r+39         NU             0                           0     -0.603131 
    56 r+40         NU             0                           0     -0.309216 
    57 r+41         NU             0                           0     -0.686009 
    58 r+42         NU             0                           0     -0.216848 
    59 r+43         NU             0                           0     -0.801036 
    60 r+44         NU             0                           0    -0.0384153 
    61 r+45         NU             0                           0            -1 
    62 r+46         NU             0                           0    -0.0183679 
    63 r+47         NU             0                           0     -0.616128 
    64 r+48         NU             0                           0    -0.0589051 
    65 r+49         NU             0                           0      -0.70697 
    66 r+50         NU             0                           0     -0.133202 
    67 r+51         NU             0                           0     -0.803256 
    68 r+52         NU             0                           0    -0.0154255 
    69 r+53         NU             0                           0            -1 
    70 r+54         NU             0                           0     -0.490123 
    71 r+55         B    -0.00600763                           0 
    72 r+56         NU             0                           0     -0.591814 
    73 r+57         NU             0                           0     -0.108548 
    74 r+58         NU             0                           0     -0.754223 
    75 r+59         B    -0.00053818                           0 
    76 r+60         NU             0                           0     -0.980224 
    77 r+61         B      -0.708395                           0 
    78 r+62         NU             0                           0     -0.474875 
    79 r+63         NU             0                           0     -0.152157 
    80 r+64         NU             0                           0     -0.687784 
    81 r+65         B     -0.0340804                           0 
    82 r+66         NU             0                           0      -0.95022 
    83 r+67         NU             0                           0     -0.399629 
    84 r+68         NU             0                           0     -0.236958 
    85 r+69         NU             0                           0     -0.687014 
    86 r+70         B      -0.263622                           0 
    87 r+71         NU             0                           0     -0.939816 
    88 r+72         NU             0                           0     -0.367663 
    89 r+73         NU             0                           0     -0.781838 
    90 r+74         B       -16.1668                           0 
    91 r+75         NU             0                           0     -0.963456 
    92 r+76         NU             0                           0            -1 
    93 r+77         B       -26.1432                           0 
    94 r+78         NU             0                           0            -1 
    95 r+79         B       -12.9378                           0 
    96 r+80         NU             0                           0            -1 
    97 r+81         NU             0                           0        -0.875 
    98 r-1          NL             0             0                           1 
    99 r-2          NL             0             0                           1 
   100 r-3          NL             0             0                    0.929355 
   101 r-4          NL             0             0                           1 
   102 r-5          NL             0             0                    0.754591 
   103 r-6          NL             0             0                    0.776974 
   104 r-7          NL             0             0                    0.653299 
   105 r-8          NL             0             0                    0.600302 
   106 r-9          NL             0             0                    0.628672 
   107 r-10         NL             0             0                    0.639687 
   108 r-11         NL             0             0                   0.0152044 
   109 r-12         NL             0             0                    0.508386 
   110 r-13         NL             0             0                    0.446489 
   111 r-14         NL             0             0                    0.562674 
   112 r-15         NL             0             0                    0.555831 
   113 r-16         B    4.41061e-05             0               
   114 r-17         NL             0             0                    0.239981 
   115 r-18         NL             0             0                    0.430225 
   116 r-19         NL             0             0                    0.436806 
   117 r-20         NL             0             0                     0.52449 
   118 r-21         NL             0             0                    0.528145 
   119 r-22         NL             0             0                    0.481597 
   120 r-23         NL             0             0                    0.125336 
   121 r-24         NL             0             0                    0.429873 
   122 r-25         NL             0             0                    0.403803 
   123 r-26         NL             0             0                    0.489643 
   124 r-27         NL             0             0                    0.507333 
   125 r-28         NL             0             0                    0.527319 
   126 r-29         NL             0             0                    0.344849 
   127 r-30         NL             0             0                     0.57728 
   128 r-31         NL             0             0                    0.293516 
   129 r-32         NL             0             0                    0.523349 
   130 r-33         NL             0             0                    0.464926 
   131 r-34         NL             0             0                    0.493278 
   132 r-35         NL             0             0                    0.557285 
   133 r-36         NL             0             0                    0.480792 
   134 r-37         NL             0             0                    0.457879 
   135 r-38         NL             0             0                    0.731695 
   136 r-39         NL             0             0                    0.396869 
   137 r-40         NL             0             0                    0.690784 
   138 r-41         NL             0             0                    0.313991 
   139 r-42         NL             0             0                    0.783152 
   140 r-43         NL             0             0                    0.198964 
   141 r-44         NL             0             0                    0.961585 
   142 r-45         B    3.53518e-06             0               
   143 r-46         NL             0             0                    0.981632 
   144 r-47         NL             0             0                    0.383872 
   145 r-48         NL             0             0                    0.941095 
   146 r-49         NL             0             0                     0.29303 
   147 r-50         NL             0             0                    0.866798 
   148 r-51         NL             0             0                    0.196744 
   149 r-52         NL             0             0                    0.984574 
   150 r-53         B    0.000136175             0               
   151 r-54         NL             0             0                    0.509877 
   152 r-55         NL             0             0                           1 
   153 r-56         NL             0             0                    0.408186 
   154 r-57         NL             0             0                    0.891452 
   155 r-58         NL             0             0                    0.245777 
   156 r-59         NL             0             0                           1 
   157 r-60         NL             0             0                   0.0197757 
   158 r-61         NL             0             0                           1 
   159 r-62         NL             0             0                    0.525125 
   160 r-63         NL             0             0                    0.847843 
   161 r-64         NL             0             0                    0.312216 
   162 r-65         NL             0             0                           1 
   163 r-66         NL             0             0                   0.0497799 
   164 r-67         NL             0             0                    0.600371 
   165 r-68         NL             0             0                    0.763042 
   166 r-69         NL             0             0                    0.312986 
   167 r-70         NL             0             0                           1 
   168 r-71         NL             0             0                   0.0601844 
   169 r-72         NL             0             0                    0.632337 
   170 r-73         NL             0             0                    0.218162 
   171 r-74         NL             0             0                           1 
   172 r-75         NL             0             0                   0.0365439 
   173 r-76         B        6.87549             0               
   174 r-77         NL             0             0                           1 
   175 r-78         B        46.7662             0               
   176 r-79         NL             0             0                           1 
   177 r-80         B        4.61861             0               
   178 r-81         NL             0             0                       0.125 
   179 x norm.      NS             1             1             =    -0.0563068 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -2.37906e-07                             
     2 x2           B   -8.57709e-07                             
     3 x3           B              0                             
     4 x4           B   -2.11092e-06                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B    2.20531e-05                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B    1.76759e-06                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B    6.80876e-05                             
    54 x54          B              0                             
    55 x55          B    -0.00300381                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B    -0.00026909                             
    60 x60          B              0                             
    61 x61          B      -0.354198                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B     -0.0170402                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B      -0.131811                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B       -8.08341                             
    75 x75          B              0                             
    76 x76          B        3.43774                             
    77 x77          B       -13.0716                             
    78 x78          B        23.3831                             
    79 x79          B       -6.46892                             
    80 x80          B        2.30931                             
    81 x81          B              0                             
    82 s1           B    2.37906e-07                             
    83 s2           B    8.57709e-07                             
    84 s3           B              0                             
    85 s4           B    2.11092e-06                             
    86 s5           B              0                             
    87 s6           B              0                             
    88 s7           B              0                             
    89 s8           B              0                             
    90 s9           B              0                             
    91 s10          B              0                             
    92 s11          B              0                             
    93 s12          B              0                             
    94 s13          B              0                             
    95 s14          B              0                             
    96 s15          B              0                             
    97 s16          B    2.20531e-05                             
    98 s17          B              0                             
    99 s18          B              0                             
   100 s19          B              0                             
   101 s20          B              0                             
   102 s21          B              0                             
   103 s22          B              0                             
   104 s23          B              0                             
   105 s24          B              0                             
   106 s25          B              0                             
   107 s26          B              0                             
   108 s27          B              0                             
   109 s28          B              0                             
   110 s29          B              0                             
   111 s30          B              0                             
   112 s31          B              0                             
   113 s32          B              0                             
   114 s33          B              0                             
   115 s34          B              0                             
   116 s35          B              0                             
   117 s36          B              0                             
   118 s37          B              0                             
   119 s38          B              0                             
   120 s39          B              0                             
   121 s40          B              0                             
   122 s41          B              0                             
   123 s42          B              0                             
   124 s43          B              0                             
   125 s44          B              0                             
   126 s45          B    1.76759e-06                             
   127 s46          B              0                             
   128 s47          B              0                             
   129 s48          B              0                             
   130 s49          B              0                             
   131 s50          B              0                             
   132 s51          B              0                             
   133 s52          B              0                             
   134 s53          B    6.80876e-05                             
   135 s54          B              0                             
   136 s55          B     0.00300381                             
   137 s56          B              0                             
   138 s57          B              0                             
   139 s58          B              0                             
   140 s59          B     0.00026909                             
   141 s60          B              0                             
   142 s61          B       0.354198                             
   143 s62          B              0                             
   144 s63          B              0                             
   145 s64          B              0                             
   146 s65          B      0.0170402                             
   147 s66          B              0                             
   148 s67          B              0                             
   149 s68          B              0                             
   150 s69          B              0                             
   151 s70          B       0.131811                             
   152 s71          B              0                             
   153 s72          B              0                             
   154 s73          B              0                             
   155 s74          B        8.08341                             
   156 s75          B              0                             
   157 s76          B        3.43774                             
   158 s77          B        13.0716                             
   159 s78          B        23.3831                             
   160 s79          B        6.46892                             
   161 s80          B        2.30931                             
   162 s81          B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 5.82e-11 on row 12
        max.rel.err = 8.16e-13 on row 178
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 1.93e-12 on column 1
        max.rel.err = 6.43e-13 on column 82
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_16.dat.sol <==
-2.37906e-07
-8.57709e-07
-6.4679e-16
-2.11092e-06
0
0
-2.76909e-16
0
0
0
-1.24605e-15
0
0
0
0
2.20531e-05
0
0
0
0
0
-4.93935e-16
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-5.22116e-15
-6.35528e-16
0
0
0
0
0
0
1.76759e-06
-1.37969e-15
0
0
1.57036e-13
0
0
0
6.80876e-05
0
-0.00300381
0
0
0
-0.00026909
0
-0.354198
0
0
0
-0.0170402
0
0
0
0
-0.131811
0
0
0
-8.08341
-1.36354e-15
3.43774
-13.0716
23.3831
-6.46892
2.30931
4.07782e-13


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_17.dat <==
Problem:    L1 Minimisation
Rows:       198
Columns:    180
Non-zeros:  1944
Status:     OPTIMAL
Objective:  73.27662971 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       24.0416       24.0416             =     0.0270553 
     2 y2           NS           272           272             =     -0.012912 
     3 y3           NS       1923.33       1923.33             =    0.00158512 
     4 y4           NS          9520          9520             =    0.00161997 
     5 y5           NS       35004.6       35004.6             =  -0.000268775 
     6 y6           NS         99008         99008             =  -0.000288685 
     7 y7           NS        220029        220029             =   1.75688e-05 
     8 y8           NS        388960        388960             =   1.27944e-05 
     9 y9           NS        550073        550073             =  -3.06588e-06 
    10 y10          NS        622336        622336             =   6.12858e-05 
    11 y11          NS        560074        560074             =   4.70652e-05 
    12 y12          NS        396032        396032             =  -2.69559e-05 
    13 y13          NS        215413        215413             =   2.62194e-05 
    14 y14          NS         87040         87040             =   0.000208868 
    15 y15          NS       24618.6       24618.6             =    0.00034426 
    16 y16          NS          4352          4352             =   0.000547099 
    17 y17          NS       362.039       362.039             =   0.000478848 
    18 r+1          B     -1.798e-08                           0 
    19 r+2          B   -1.96621e-07                           0 
    20 r+3          NU             0                           0   -0.00268274 
    21 r+4          B   -1.59828e-06                           0 
    22 r+5          NU             0                           0   -0.00690169 
    23 r+6          NU             0                           0    -0.0229756 
    24 r+7          B   -1.17891e-05                           0 
    25 r+8          NU             0                           0    -0.0187604 
    26 r+9          NU             0                           0    -0.0530782 
    27 r+10         NU             0                           0    -0.0763917 
    28 r+11         B   -4.49021e-05                           0 
    29 r+12         NU             0                           0    -0.0557305 
    30 r+13         NU             0                           0     -0.115866 
    31 r+14         NU             0                           0     -0.116761 
    32 r+15         NU             0                           0     -0.147052 
    33 r+16         B   -6.13441e-05                           0 
    34 r+17         NU             0                           0     -0.196776 
    35 r+18         NU             0                           0     -0.156879 
    36 r+19         NU             0                           0     -0.214214 
    37 r+20         NU             0                           0     -0.182754 
    38 r+21         NU             0                           0     -0.216622 
    39 r+22         NU             0                           0     -0.315654 
    40 r+23         NU             0                           0     -0.262714 
    41 r+24         NU             0                           0     -0.305441 
    42 r+25         NU             0                           0     -0.250539 
    43 r+26         NU             0                           0     -0.290105 
    44 r+27         NU             0                           0     -0.236156 
    45 r+28         NU             0                           0     -0.280254 
    46 r+29         NU             0                           0     -0.668917 
    47 r+30         NU             0                           0     -0.405722 
    48 r+31         NU             0                           0     -0.375793 
    49 r+32         NU             0                           0     -0.377632 
    50 r+33         NU             0                           0     -0.298468 
    51 r+34         NU             0                           0     -0.349908 
    52 r+35         NU             0                           0      -0.27886 
    53 r+36         NU             0                           0     -0.327063 
    54 r+37         NU             0                           0     -0.713266 
    55 r+38         NU             0                           0     -0.519665 
    56 r+39         NU             0                           0     -0.500796 
    57 r+40         NU             0                           0     -0.379621 
    58 r+41         NU             0                           0      -0.39756 
    59 r+42         NU             0                           0     -0.373723 
    60 r+43         NU             0                           0     -0.323479 
    61 r+44         NU             0                           0      -0.40901 
    62 r+45         NU             0                           0     -0.230952 
    63 r+46         NU             0                           0     -0.406259 
    64 r+47         NU             0                           0     -0.650079 
    65 r+48         NU             0                           0     -0.470983 
    66 r+49         NU             0                           0     -0.363194 
    67 r+50         NU             0                           0     -0.544495 
    68 r+51         NU             0                           0     -0.210103 
    69 r+52         NU             0                           0     -0.658377 
    70 r+53         NU             0                           0    -0.0104486 
    71 r+54         NU             0                           0     -0.864137 
    72 r+55         NU             0                           0     -0.513383 
    73 r+56         NU             0                           0     -0.516567 
    74 r+57         NU             0                           0     -0.309781 
    75 r+58         NU             0                           0     -0.614233 
    76 r+59         NU             0                           0     -0.195801 
    77 r+60         NU             0                           0     -0.731455 
    78 r+61         B   -0.000410683                           0 
    79 r+62         NU             0                           0     -0.936935 
    80 r+63         NU             0                           0     -0.529804 
    81 r+64         NU             0                           0     -0.157966 
    82 r+65         NU             0                           0     -0.641084 
    83 r+66         NU             0                           0     -0.179204 
    84 r+67         NU             0                           0     -0.768867 
    85 r+68         B    -0.00141247                           0 
    86 r+69         NU             0                           0     -0.977138 
    87 r+70         B      -0.611287                           0 
    88 r+71         NU             0                           0     -0.595482 
    89 r+72         NU             0                           0     -0.172521 
    90 r+73         NU             0                           0     -0.778255 
    91 r+74         B      -0.179319                           0 
    92 r+75         NU             0                           0     -0.995706 
    93 r+76         NU             0                           0     -0.495904 
    94 r+77         NU             0                           0     -0.216061 
    95 r+78         NU             0                           0     -0.777778 
    96 r+79         B       -2.12262                           0 
    97 r+80         NU             0                           0            -1 
    98 r+81         NU             0                           0     -0.337954 
    99 r+82         NU             0                           0     -0.826402 
   100 r+83         B       -23.5666                           0 
   101 r+84         NU             0                           0            -1 
   102 r+85         NU             0                           0            -1 
   103 r+86         B       -32.1289                           0 
   104 r+87         NU             0                           0            -1 
   105 r+88         B       -13.6659                           0 
   106 r+89         NU             0                           0     -0.972649 
   107 r+90         NU             0                           0     -0.833974 
   108 r-1          NL             0             0                           1 
   109 r-2          NL             0             0                           1 
   110 r-3          NL             0             0                    0.997317 
   111 r-4          NL             0             0                           1 
   112 r-5          NL             0             0                    0.993098 
   113 r-6          NL             0             0                    0.977024 
   114 r-7          NL             0             0                           1 
   115 r-8          NL             0             0                     0.98124 
   116 r-9          NL             0             0                    0.946922 
   117 r-10         NL             0             0                    0.923608 
   118 r-11         NL             0             0                           1 
   119 r-12         NL             0             0                    0.944269 
   120 r-13         NL             0             0                    0.884134 
   121 r-14         NL             0             0                    0.883239 
   122 r-15         NL             0             0                    0.852948 
   123 r-16         NL             0             0                           1 
   124 r-17         NL             0             0                    0.803224 
   125 r-18         NL             0             0                    0.843121 
   126 r-19         NL             0             0                    0.785786 
   127 r-20         NL             0             0                    0.817246 
   128 r-21         NL             0             0                    0.783378 
   129 r-22         NL             0             0                    0.684346 
   130 r-23         NL             0             0                    0.737286 
   131 r-24         NL             0             0                    0.694559 
   132 r-25         NL             0             0                    0.749461 
   133 r-26         NL             0             0                    0.709895 
   134 r-27         NL             0             0                    0.763844 
   135 r-28         NL             0             0                    0.719746 
   136 r-29         NL             0             0                    0.331083 
   137 r-30         NL             0             0                    0.594278 
   138 r-31         NL             0             0                    0.624207 
   139 r-32         NL             0             0                    0.622368 
   140 r-33         NL             0             0                    0.701532 
   141 r-34         NL             0             0                    0.650092 
   142 r-35         NL             0             0                     0.72114 
   143 r-36         NL             0             0                    0.672937 
   144 r-37         NL             0             0                    0.286734 
   145 r-38         NL             0             0                    0.480335 
   146 r-39         NL             0             0                    0.499204 
   147 r-40         NL             0             0                    0.620379 
   148 r-41         NL             0             0                     0.60244 
   149 r-42         NL             0             0                    0.626277 
   150 r-43         NL             0             0                    0.676521 
   151 r-44         NL             0             0                     0.59099 
   152 r-45         NL             0             0                    0.769048 
   153 r-46         NL             0             0                    0.593741 
   154 r-47         NL             0             0                    0.349921 
   155 r-48         NL             0             0                    0.529017 
   156 r-49         NL             0             0                    0.636806 
   157 r-50         NL             0             0                    0.455505 
   158 r-51         NL             0             0                    0.789897 
   159 r-52         NL             0             0                    0.341623 
   160 r-53         NL             0             0                    0.989551 
   161 r-54         NL             0             0                    0.135863 
   162 r-55         NL             0             0                    0.486617 
   163 r-56         NL             0             0                    0.483433 
   164 r-57         NL             0             0                    0.690219 
   165 r-58         NL             0             0                    0.385767 
   166 r-59         NL             0             0                    0.804199 
   167 r-60         NL             0             0                    0.268545 
   168 r-61         NL             0             0                           1 
   169 r-62         NL             0             0                   0.0630652 
   170 r-63         NL             0             0                    0.470196 
   171 r-64         NL             0             0                    0.842034 
   172 r-65         NL             0             0                    0.358916 
   173 r-66         NL             0             0                    0.820796 
   174 r-67         NL             0             0                    0.231133 
   175 r-68         NL             0             0                           1 
   176 r-69         NL             0             0                   0.0228617 
   177 r-70         NL             0             0                           1 
   178 r-71         NL             0             0                    0.404518 
   179 r-72         NL             0             0                    0.827479 
   180 r-73         NL             0             0                    0.221745 
   181 r-74         NL             0             0                           1 
   182 r-75         NL             0             0                  0.00429416 
   183 r-76         NL             0             0                    0.504096 
   184 r-77         NL             0             0                    0.783939 
   185 r-78         NL             0             0                    0.222222 
   186 r-79         NL             0             0                           1 
   187 r-80         B       0.311655             0               
   188 r-81         NL             0             0                    0.662046 
   189 r-82         NL             0             0                    0.173598 
   190 r-83         NL             0             0                           1 
   191 r-84         B        4.86185             0               
   192 r-85         B        9.91204             0               
   193 r-86         NL             0             0                           1 
   194 r-87         B        59.1911             0               
   195 r-88         NL             0             0                           1 
   196 r-89         NL             0             0                   0.0273509 
   197 r-90         NL             0             0                    0.166026 
   198 x norm.      NS             1             1             =     -0.180212 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -8.98999e-09                             
     2 x2           B   -9.83103e-08                             
     3 x3           B              0                             
     4 x4           B   -7.99138e-07                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B   -5.89455e-06                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B    -2.2451e-05                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B   -3.06721e-05                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B   -0.000205341                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B   -0.000706237                             
    69 x69          B              0                             
    70 x70          B      -0.305644                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B     -0.0896593                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B       -1.06131                             
    80 x80          B       0.155827                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B       -11.7833                             
    84 x84          B        2.43092                             
    85 x85          B        4.95602                             
    86 x86          B       -16.0645                             
    87 x87          B        29.5955                             
    88 x88          B       -6.83294                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 s1           B    8.98999e-09                             
    92 s2           B    9.83103e-08                             
    93 s3           B              0                             
    94 s4           B    7.99138e-07                             
    95 s5           B              0                             
    96 s6           B              0                             
    97 s7           B    5.89455e-06                             
    98 s8           B              0                             
    99 s9           B              0                             
   100 s10          B              0                             
   101 s11          B     2.2451e-05                             
   102 s12          B              0                             
   103 s13          B              0                             
   104 s14          B              0                             
   105 s15          B              0                             
   106 s16          B    3.06721e-05                             
   107 s17          B              0                             
   108 s18          B              0                             
   109 s19          B              0                             
   110 s20          B              0                             
   111 s21          B              0                             
   112 s22          B              0                             
   113 s23          B              0                             
   114 s24          B              0                             
   115 s25          B              0                             
   116 s26          B              0                             
   117 s27          B              0                             
   118 s28          B              0                             
   119 s29          B              0                             
   120 s30          B              0                             
   121 s31          B              0                             
   122 s32          B              0                             
   123 s33          B              0                             
   124 s34          B              0                             
   125 s35          B              0                             
   126 s36          B              0                             
   127 s37          B              0                             
   128 s38          B              0                             
   129 s39          B              0                             
   130 s40          B              0                             
   131 s41          B              0                             
   132 s42          B              0                             
   133 s43          B              0                             
   134 s44          B              0                             
   135 s45          B              0                             
   136 s46          B              0                             
   137 s47          B              0                             
   138 s48          B              0                             
   139 s49          B              0                             
   140 s50          B              0                             
   141 s51          B              0                             
   142 s52          B              0                             
   143 s53          B              0                             
   144 s54          B              0                             
   145 s55          B              0                             
   146 s56          B              0                             
   147 s57          B              0                             
   148 s58          B              0                             
   149 s59          B              0                             
   150 s60          B              0                             
   151 s61          B    0.000205341                             
   152 s62          B              0                             
   153 s63          B              0                             
   154 s64          B              0                             
   155 s65          B              0                             
   156 s66          B              0                             
   157 s67          B              0                             
   158 s68          B    0.000706237                             
   159 s69          B              0                             
   160 s70          B       0.305644                             
   161 s71          B              0                             
   162 s72          B              0                             
   163 s73          B              0                             
   164 s74          B      0.0896593                             
   165 s75          B              0                             
   166 s76          B              0                             
   167 s77          B              0                             
   168 s78          B              0                             
   169 s79          B        1.06131                             
   170 s80          B       0.155827                             
   171 s81          B              0                             
   172 s82          B              0                             
   173 s83          B        11.7833                             
   174 s84          B        2.43092                             
   175 s85          B        4.95602                             
   176 s86          B        16.0645                             
   177 s87          B        29.5955                             
   178 s88          B        6.83294                             
   179 s89          B              0                             
   180 s90          B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 1.16e-10 on row 9
        max.rel.err = 2.80e-14 on row 196
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 3.11e-11 on column 92
        max.rel.err = 1.04e-11 on column 92
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_17.dat.sol <==
-8.98999e-09
-9.83103e-08
0
-7.99138e-07
0
0
-5.89455e-06
0
0
0
-2.2451e-05
0
0
0
0
-3.06721e-05
0
0
0
0
0
0
0
0
0
0
0
-7.37317e-17
0
1.59092e-17
0
0
0
0
0
0
-3.08985e-15
0
0
0
2.93719e-18
0
0
-3.66907e-16
0
6.37607e-16
0
0
0
0
3.66649e-16
0
0
0
-1.71307e-15
0
0
0
0
0
-0.000205341
0
-1.80706e-15
0
0
0
0
-0.000706237
0
-0.305644
0
0
0
-0.0896593
0
0
0
0
-1.06131
0.155827
0
0
-11.7833
2.43092
4.95602
-16.0645
29.5955
-6.83294
1.39888e-14
-5.54772e-15


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_18.dat <==
Problem:    L1 Minimisation
Rows:       219
Columns:    200
Non-zeros:  2180
Status:     OPTIMAL
Objective:  93.90660921 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       25.4558       25.4558             =     0.0134473 
     2 y2           NS           306           306             =     0.0174477 
     3 y3           NS          2308          2308             =  -0.000132629 
     4 y4           NS         12240         12240             =   -0.00143511 
     5 y5           NS       48467.9       48467.9             =   7.57558e-05 
     6 y6           NS        148512        148512             =   0.000122937 
     7 y7           NS        360047        360047             =  -7.81737e-05 
     8 y8           NS        700128        700128             =   8.14081e-05 
     9 y9           NS   1.10015e+06   1.10015e+06             =  -1.76037e-05 
    10 y10          NS   1.40026e+06   1.40026e+06             =  -8.13709e-05 
    11 y11          NS   1.44019e+06   1.44019e+06             =   6.81374e-05 
    12 y12          NS    1.1881e+06    1.1881e+06             =   2.81339e-05 
    13 y13          NS        775487        775487             =    1.8416e-05 
    14 y14          NS        391680        391680             =   0.000112468 
    15 y15          NS        147712        147712             =  -2.99988e-05 
    16 y16          NS         39168         39168             =   8.58104e-05 
    17 y17          NS        6516.7        6516.7             =   7.43061e-05 
    18 y18          NS           512           512             =   3.97295e-05 
    19 r+1          NU             0                           0            -1 
    20 r+2          NU             0                           0            -1 
    21 r+3          NU             0                           0     -0.544409 
    22 r+4          B   -1.84306e-06                           0 
    23 r+5          NU             0                           0     -0.779626 
    24 r+6          NU             0                           0     -0.388056 
    25 r+7          B   -1.17991e-06                           0 
    26 r+8          NU             0                           0     -0.362193 
    27 r+9          NU             0                           0     -0.537872 
    28 r+10         NU             0                           0     -0.352849 
    29 r+11         NU             0                           0     -0.898485 
    30 r+12         NU             0                           0    -0.0239288 
    31 r+13         NU             0                           0     -0.462696 
    32 r+14         NU             0                           0     -0.340909 
    33 r+15         NU             0                           0     -0.352736 
    34 r+16         NU             0                           0      -0.50359 
    35 r+17         NU             0                           0     -0.530294 
    36 r+18         NU             0                           0    -0.0480979 
    37 r+19         NU             0                           0     -0.439813 
    38 r+20         NU             0                           0     -0.205669 
    39 r+21         NU             0                           0     -0.355011 
    40 r+22         B   -0.000688908                           0 
    41 r+23         NU             0                           0     -0.345736 
    42 r+24         NU             0                           0     -0.305596 
    43 r+25         NU             0                           0    -0.0686373 
    44 r+26         NU             0                           0      -0.37498 
    45 r+27         NU             0                           0     -0.132417 
    46 r+28         NU             0                           0     -0.352516 
    47 r+29         B    -0.00505042                           0 
    48 r+30         NU             0                           0  -0.000161246 
    49 r+31         NU             0                           0     -0.239257 
    50 r+32         NU             0                           0     -0.178495 
    51 r+33         NU             0                           0     -0.098211 
    52 r+34         NU             0                           0     -0.315873 
    53 r+35         NU             0                           0     -0.108001 
    54 r+36         NU             0                           0     -0.348676 
    55 r+37         B     -0.0159494                           0 
    56 r+38         NU             0                           0         < eps
    57 r+39         NU             0                           0    -0.0038699 
    58 r+40         NU             0                           0      -0.18846 
    59 r+41         NU             0                           0     -0.142823 
    60 r+42         NU             0                           0     -0.133753 
    61 r+43         NU             0                           0     -0.279045 
    62 r+44         NU             0                           0     -0.122277 
    63 r+45         NU             0                           0     -0.346906 
    64 r+46         B     -0.0193696                           0 
    65 r+47         NU             0                           0         < eps
    66 r+48         NU             0                           0         < eps
    67 r+49         NU             0                           0    -0.0902976 
    68 r+50         NU             0                           0     -0.184104 
    69 r+51         NU             0                           0       -0.1622 
    70 r+52         NU             0                           0     -0.151151 
    71 r+53         NU             0                           0      -0.34644 
    72 r+54         B   -7.96971e-06                           0 
    73 r+55         NU             0                           0      -0.60718 
    74 r+56         B       -0.05135                           0 
    75 r+57         NU             0                           0         < eps
    76 r+58         NU             0                           0     -0.131576 
    77 r+59         NU             0                           0     -0.132845 
    78 r+60         NU             0                           0     -0.192529 
    79 r+61         NU             0                           0     -0.174073 
    80 r+62         NU             0                           0      -0.31619 
    81 r+63         NU             0                           0    -0.0509431 
    82 r+64         NU             0                           0     -0.563864 
    83 r+65         B     -0.0905633                           0 
    84 r+66         NU             0                           0     -0.191721 
    85 r+67         NU             0                           0     -0.219687 
    86 r+68         NU             0                           0     -0.225247 
    87 r+69         NU             0                           0     -0.183544 
    88 r+70         NU             0                           0      -0.39175 
    89 r+71         NU             0                           0    -0.0195722 
    90 r+72         NU             0                           0     -0.638446 
    91 r+73         NU             0                           0     -0.279358 
    92 r+74         NU             0                           0     -0.367747 
    93 r+75         NU             0                           0     -0.311852 
    94 r+76         NU             0                           0     -0.230137 
    95 r+77         NU             0                           0     -0.486061 
    96 r+78         NU             0                           0   -0.00556192 
    97 r+79         NU             0                           0     -0.735253 
    98 r+80         NU             0                           0     -0.605674 
    99 r+81         NU             0                           0     -0.447348 
   100 r+82         NU             0                           0     -0.281618 
   101 r+83         NU             0                           0     -0.624145 
   102 r+84         B      -0.451889                           0 
   103 r+85         NU             0                           0     -0.838059 
   104 r+86         NU             0                           0     -0.659325 
   105 r+87         NU             0                           0     -0.307916 
   106 r+88         NU             0                           0     -0.784929 
   107 r+89         B       -5.59937                           0 
   108 r+90         NU             0                           0      -0.93564 
   109 r+91         NU             0                           0     -0.265488 
   110 r+92         NU             0                           0     -0.935102 
   111 r+93         B        -33.756                           0 
   112 r+94         NU             0                           0            -1 
   113 r+95         NU             0                           0            -1 
   114 r+96         B       -37.9161                           0 
   115 r+97         NU             0                           0            -1 
   116 r+98         B       -15.0003                           0 
   117 r+99         NU             0                           0     -0.911505 
   118 r+100        NU             0                           0     -0.742258 
   119 r-1          B   -4.93531e-09             0               
   120 r-2          B    2.73436e-07             0               
   121 r-3          NL             0             0                    0.455591 
   122 r-4          NL             0             0                           1 
   123 r-5          NL             0             0                    0.220374 
   124 r-6          NL             0             0                    0.611944 
   125 r-7          NL             0             0                           1 
   126 r-8          NL             0             0                    0.637807 
   127 r-9          NL             0             0                    0.462128 
   128 r-10         NL             0             0                    0.647151 
   129 r-11         NL             0             0                    0.101515 
   130 r-12         NL             0             0                    0.976071 
   131 r-13         NL             0             0                    0.537304 
   132 r-14         NL             0             0                    0.659091 
   133 r-15         NL             0             0                    0.647264 
   134 r-16         NL             0             0                     0.49641 
   135 r-17         NL             0             0                    0.469706 
   136 r-18         NL             0             0                    0.951902 
   137 r-19         NL             0             0                    0.560187 
   138 r-20         NL             0             0                    0.794331 
   139 r-21         NL             0             0                    0.644989 
   140 r-22         NL             0             0                           1 
   141 r-23         NL             0             0                    0.654264 
   142 r-24         NL             0             0                    0.694404 
   143 r-25         NL             0             0                    0.931363 
   144 r-26         NL             0             0                     0.62502 
   145 r-27         NL             0             0                    0.867583 
   146 r-28         NL             0             0                    0.647484 
   147 r-29         NL             0             0                           1 
   148 r-30         NL             0             0                    0.999839 
   149 r-31         NL             0             0                    0.760743 
   150 r-32         NL             0             0                    0.821505 
   151 r-33         NL             0             0                    0.901789 
   152 r-34         NL             0             0                    0.684127 
   153 r-35         NL             0             0                    0.891999 
   154 r-36         NL             0             0                    0.651324 
   155 r-37         NL             0             0                           1 
   156 r-38         NL             0             0                           1 
   157 r-39         NL             0             0                     0.99613 
   158 r-40         NL             0             0                     0.81154 
   159 r-41         NL             0             0                    0.857177 
   160 r-42         NL             0             0                    0.866247 
   161 r-43         NL             0             0                    0.720955 
   162 r-44         NL             0             0                    0.877723 
   163 r-45         NL             0             0                    0.653094 
   164 r-46         NL             0             0                           1 
   165 r-47         NL             0             0                           1 
   166 r-48         NL             0             0                           1 
   167 r-49         NL             0             0                    0.909702 
   168 r-50         NL             0             0                    0.815896 
   169 r-51         NL             0             0                      0.8378 
   170 r-52         NL             0             0                    0.848849 
   171 r-53         NL             0             0                     0.65356 
   172 r-54         NL             0             0                           1 
   173 r-55         NL             0             0                     0.39282 
   174 r-56         NL             0             0                           1 
   175 r-57         NL             0             0                           1 
   176 r-58         NL             0             0                    0.868424 
   177 r-59         NL             0             0                    0.867155 
   178 r-60         NL             0             0                    0.807471 
   179 r-61         NL             0             0                    0.825927 
   180 r-62         NL             0             0                     0.68381 
   181 r-63         NL             0             0                    0.949057 
   182 r-64         NL             0             0                    0.436136 
   183 r-65         NL             0             0                           1 
   184 r-66         NL             0             0                    0.808279 
   185 r-67         NL             0             0                    0.780313 
   186 r-68         NL             0             0                    0.774753 
   187 r-69         NL             0             0                    0.816456 
   188 r-70         NL             0             0                     0.60825 
   189 r-71         NL             0             0                    0.980428 
   190 r-72         NL             0             0                    0.361554 
   191 r-73         NL             0             0                    0.720642 
   192 r-74         NL             0             0                    0.632253 
   193 r-75         NL             0             0                    0.688148 
   194 r-76         NL             0             0                    0.769863 
   195 r-77         NL             0             0                    0.513939 
   196 r-78         NL             0             0                    0.994438 
   197 r-79         NL             0             0                    0.264747 
   198 r-80         NL             0             0                    0.394326 
   199 r-81         NL             0             0                    0.552652 
   200 r-82         NL             0             0                    0.718382 
   201 r-83         NL             0             0                    0.375855 
   202 r-84         NL             0             0                           1 
   203 r-85         NL             0             0                    0.161941 
   204 r-86         NL             0             0                    0.340675 
   205 r-87         NL             0             0                    0.692084 
   206 r-88         NL             0             0                    0.215071 
   207 r-89         NL             0             0                           1 
   208 r-90         NL             0             0                     0.06436 
   209 r-91         NL             0             0                    0.734512 
   210 r-92         NL             0             0                   0.0648982 
   211 r-93         NL             0             0                           1 
   212 r-94         B        20.9308             0               
   213 r-95         B        14.9127             0               
   214 r-96         NL             0             0                           1 
   215 r-97         B        59.0631             0               
   216 r-98         NL             0             0                           1 
   217 r-99         NL             0             0                   0.0884948 
   218 r-100        NL             0             0                    0.257742 
   219 x norm.      NS             1             1             =     -0.699238 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -2.46766e-09                             
     2 x2           B    1.36718e-07                             
     3 x3           B              0                             
     4 x4           B   -9.21529e-07                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B   -5.89955e-07                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B   -0.000344454                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B    -0.00252521                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B    -0.00797472                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B    -0.00968482                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B   -3.98486e-06                             
    55 x55          B              0                             
    56 x56          B      -0.025675                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B     -0.0452816                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B      -0.225944                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B       -2.79969                             
    90 x90          B              0                             
    91 x91          B              0                             
    92 x92          B              0                             
    93 x93          B        -16.878                             
    94 x94          B        10.4654                             
    95 x95          B        7.45634                             
    96 x96          B       -18.9581                             
    97 x97          B        29.5316                             
    98 x98          B       -7.50013                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 s1           B   -2.46766e-09                             
   102 s2           B    1.36718e-07                             
   103 s3           B              0                             
   104 s4           B    9.21529e-07                             
   105 s5           B              0                             
   106 s6           B              0                             
   107 s7           B    5.89955e-07                             
   108 s8           B              0                             
   109 s9           B              0                             
   110 s10          B              0                             
   111 s11          B              0                             
   112 s12          B              0                             
   113 s13          B              0                             
   114 s14          B              0                             
   115 s15          B              0                             
   116 s16          B              0                             
   117 s17          B              0                             
   118 s18          B              0                             
   119 s19          B              0                             
   120 s20          B              0                             
   121 s21          B              0                             
   122 s22          B    0.000344454                             
   123 s23          B              0                             
   124 s24          B              0                             
   125 s25          B              0                             
   126 s26          B              0                             
   127 s27          B              0                             
   128 s28          B              0                             
   129 s29          B     0.00252521                             
   130 s30          B              0                             
   131 s31          B              0                             
   132 s32          B              0                             
   133 s33          B              0                             
   134 s34          B              0                             
   135 s35          B              0                             
   136 s36          B              0                             
   137 s37          B     0.00797472                             
   138 s38          B              0                             
   139 s39          B              0                             
   140 s40          B              0                             
   141 s41          B              0                             
   142 s42          B              0                             
   143 s43          B              0                             
   144 s44          B              0                             
   145 s45          B              0                             
   146 s46          B     0.00968482                             
   147 s47          B              0                             
   148 s48          B              0                             
   149 s49          B              0                             
   150 s50          B              0                             
   151 s51          B              0                             
   152 s52          B              0                             
   153 s53          B              0                             
   154 s54          B    3.98486e-06                             
   155 s55          B              0                             
   156 s56          B       0.025675                             
   157 s57          B              0                             
   158 s58          B              0                             
   159 s59          B              0                             
   160 s60          B              0                             
   161 s61          B              0                             
   162 s62          B              0                             
   163 s63          B              0                             
   164 s64          B              0                             
   165 s65          B      0.0452816                             
   166 s66          B              0                             
   167 s67          B              0                             
   168 s68          B              0                             
   169 s69          B              0                             
   170 s70          B              0                             
   171 s71          B              0                             
   172 s72          B              0                             
   173 s73          B              0                             
   174 s74          B              0                             
   175 s75          B              0                             
   176 s76          B              0                             
   177 s77          B              0                             
   178 s78          B              0                             
   179 s79          B              0                             
   180 s80          B              0                             
   181 s81          B              0                             
   182 s82          B              0                             
   183 s83          B              0                             
   184 s84          B       0.225944                             
   185 s85          B              0                             
   186 s86          B              0                             
   187 s87          B              0                             
   188 s88          B              0                             
   189 s89          B        2.79969                             
   190 s90          B              0                             
   191 s91          B              0                             
   192 s92          B              0                             
   193 s93          B         16.878                             
   194 s94          B        10.4654                             
   195 s95          B        7.45634                             
   196 s96          B        18.9581                             
   197 s97          B        29.5316                             
   198 s98          B        7.50013                             
   199 s99          B              0                             
   200 s100         B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 2.33e-10 on row 9
        max.rel.err = 2.41e-14 on row 104
        High quality

KKT.PB: max.abs.err = 4.94e-09 on row 119
        max.rel.err = 4.94e-09 on row 119
        Medium quality

KKT.DE: max.abs.err = 5.85e-11 on column 104
        max.rel.err = 1.95e-11 on column 104
        High quality

KKT.DB: max.abs.err = 1.95e-14 on row 56
        max.rel.err = 1.95e-14 on row 56
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_18.dat.sol <==
-2.46766e-09
1.36718e-07
0
-9.21529e-07
0
0
-5.89955e-07
0
0
0
-5.52682e-16
0
0
0
0
0
0
0
0
0
0
-0.000344454
0
0
0
0
-2.17441e-17
1.65773e-17
-0.00252521
0
2.74127e-15
0
0
4.21405e-15
0
0
-0.00797472
0
0
0
0
0
0
0
0
-0.00968482
0
0
0
0
0
0
0
-3.98486e-06
0
-0.025675
0
0
0
0
0
0
0
0
-0.0452816
0
0
6.07476e-15
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.225944
0
-1.20332e-14
0
0
-2.79969
0
0
0
-16.878
10.4654
7.45634
-18.9581
29.5316
-7.50013
-2.78906e-15
0


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_19.dat <==
Problem:    L1 Minimisation
Rows:       240
Columns:    220
Non-zeros:  2602
Status:     OPTIMAL
Objective:  120.6841818 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       26.8701       26.8701             =    0.00634716 
     2 y2           NS           342           342             =     0.0197456 
     3 y3           NS       2740.75       2740.75             =   -0.00186719 
     4 y4           NS         15504         15504             =  -0.000341515 
     5 y5           NS       65777.9       65777.9             =   1.58955e-05 
     6 y6           NS        217056        217056             =  -0.000134623 
     7 y7           NS        570075        570075             =   6.82039e-05 
     8 y8           NS   1.20931e+06   1.20931e+06             =   5.12386e-05 
     9 y9           NS   2.09028e+06   2.09028e+06             =  -4.10937e-05 
    10 y10          NS    2.9561e+06    2.9561e+06             =  -1.36841e-05 
    11 y11          NS   3.42045e+06   3.42045e+06             =   9.82488e-06 
    12 y12          NS   3.22483e+06   3.22483e+06             =   6.26824e-07 
    13 y13          NS   2.45571e+06   2.45571e+06             =   3.23456e-05 
    14 y14          NS   1.48838e+06   1.48838e+06             =   3.56574e-05 
    15 y15          NS        701631        701631             =  -3.10892e-06 
    16 y16          NS        248064        248064             =   5.28277e-05 
    17 y17          NS       61908.6       61908.6             =  -1.93868e-05 
    18 y18          NS          9728          9728             =   7.60533e-05 
    19 y19          NS       724.077       724.077             =   3.41851e-05 
    20 r+1          NU             0                           0            -1 
    21 r+2          NU             0                           0            -1 
    22 r+3          NU             0                           0     -0.986693 
    23 r+4          NU             0                           0            -1 
    24 r+5          NU             0                           0     -0.963548 
    25 r+6          NU             0                           0     -0.899339 
    26 r+7          NU             0                           0            -1 
    27 r+8          NU             0                           0     -0.890311 
    28 r+9          NU             0                           0     -0.783297 
    29 r+10         NU             0                           0     -0.792855 
    30 r+11         NU             0                           0            -1 
    31 r+12         NU             0                           0     -0.602864 
    32 r+13         NU             0                           0     -0.750276 
    33 r+14         NU             0                           0     -0.577404 
    34 r+15         NU             0                           0     -0.688559 
    35 r+16         NU             0                           0     -0.249289 
    36 r+17         NU             0                           0     -0.643536 
    37 r+18         NU             0                           0      -0.36393 
    38 r+19         NU             0                           0     -0.609149 
    39 r+20         NU             0                           0     -0.396896 
    40 r+21         NU             0                           0     -0.595245 
    41 r+22         B    -0.00290831                           0 
    42 r+23         NU             0                           0     -0.171109 
    43 r+24         NU             0                           0      -0.41252 
    44 r+25         NU             0                           0      -0.22167 
    45 r+26         NU             0                           0     -0.483915 
    46 r+27         NU             0                           0     -0.261718 
    47 r+28         NU             0                           0     -0.518573 
    48 r+29         NU             0                           0         < eps
    49 r+30         NU             0                           0    -2.697e-05 
    50 r+31         NU             0                           0      -0.11784 
    51 r+32         NU             0                           0     -0.265497 
    52 r+33         NU             0                           0     -0.143811 
    53 r+34         NU             0                           0     -0.388591 
    54 r+35         NU             0                           0     -0.176376 
    55 r+36         NU             0                           0     -0.459995 
    56 r+37         NU             0                           0         < eps
    57 r+38         NU             0                           0         < eps
    58 r+39         NU             0                           0  -0.000647279 
    59 r+40         NU             0                           0    -0.0867424 
    60 r+41         NU             0                           0     -0.188055 
    61 r+42         NU             0                           0     -0.119715 
    62 r+43         NU             0                           0     -0.323248 
    63 r+44         NU             0                           0     -0.137337 
    64 r+45         NU             0                           0     -0.420474 
    65 r+46         B      -0.130978                           0 
    66 r+47         B      -0.125946                           0 
    67 r+48         B     -0.0436712                           0 
    68 r+49         NU             0                           0    -0.0151032 
    69 r+50         NU             0                           0     -0.110939 
    70 r+51         NU             0                           0     -0.157729 
    71 r+52         NU             0                           0     -0.131811 
    72 r+53         NU             0                           0     -0.287794 
    73 r+54         NU             0                           0        -0.147 
    74 r+55         NU             0                           0     -0.358015 
    75 r+56         B      -0.154086                           0 
    76 r+57         NU             0                           0         < eps
    77 r+58         NU             0                           0         < eps
    78 r+59         NU             0                           0    -0.0880299 
    79 r+60         NU             0                           0    -0.0847791 
    80 r+61         NU             0                           0     -0.161698 
    81 r+62         NU             0                           0     -0.142368 
    82 r+63         NU             0                           0     -0.270285 
    83 r+64         NU             0                           0    -0.0973829 
    84 r+65         NU             0                           0     -0.468044 
    85 r+66         B      -0.421572                           0 
    86 r+67         NU             0                           0         < eps
    87 r+68         NU             0                           0     -0.128269 
    88 r+69         NU             0                           0     -0.132121 
    89 r+70         NU             0                           0       -0.1623 
    90 r+71         NU             0                           0     -0.143152 
    91 r+72         NU             0                           0     -0.305805 
    92 r+73         NU             0                           0    -0.0286218 
    93 r+74         NU             0                           0     -0.551003 
    94 r+75         B      -0.583175                           0 
    95 r+76         NU             0                           0     -0.186902 
    96 r+77         NU             0                           0     -0.224007 
    97 r+78         NU             0                           0     -0.218095 
    98 r+79         NU             0                           0     -0.178654 
    99 r+80         NU             0                           0     -0.369048 
   100 r+81         NU             0                           0   -0.00830979 
   101 r+82         NU             0                           0     -0.623009 
   102 r+83         NU             0                           0     -0.272336 
   103 r+84         NU             0                           0     -0.373103 
   104 r+85         NU             0                           0     -0.307305 
   105 r+86         NU             0                           0     -0.232901 
   106 r+87         NU             0                           0     -0.478811 
   107 r+88         B     -0.0773088                           0 
   108 r+89         NU             0                           0     -0.721482 
   109 r+90         NU             0                           0     -0.611733 
   110 r+91         NU             0                           0     -0.444743 
   111 r+92         NU             0                           0     -0.284049 
   112 r+93         NU             0                           0     -0.621928 
   113 r+94         B       -1.82894                           0 
   114 r+95         NU             0                           0      -0.83258 
   115 r+96         NU             0                           0     -0.660673 
   116 r+97         NU             0                           0      -0.30878 
   117 r+98         NU             0                           0     -0.784793 
   118 r+99         NU             0                           0  -0.000402697 
   119 r+100        NU             0                           0     -0.934446 
   120 r+101        NU             0                           0     -0.264874 
   121 r+102        NU             0                           0     -0.936022 
   122 r+103        B       -62.6612                           0 
   123 r+104        NU             0                           0            -1 
   124 r+105        NU             0                           0            -1 
   125 r+106        B       -36.8187                           0 
   126 r+107        NU             0                           0            -1 
   127 r+108        B       -16.8357                           0 
   128 r+109        NU             0                           0     -0.910987 
   129 r+110        NU             0                           0     -0.741481 
   130 r-1          B   -1.83927e-09             0               
   131 r-2          B    9.30921e-09             0               
   132 r-3          NL             0             0                   0.0133071 
   133 r-4          B    1.07187e-06             0               
   134 r-5          NL             0             0                   0.0364516 
   135 r-6          NL             0             0                    0.100661 
   136 r-7          B     1.4963e-05             0               
   137 r-8          NL             0             0                    0.109689 
   138 r-9          NL             0             0                    0.216703 
   139 r-10         NL             0             0                    0.207145 
   140 r-11         B    8.27841e-05             0               
   141 r-12         NL             0             0                    0.397136 
   142 r-13         NL             0             0                    0.249724 
   143 r-14         NL             0             0                    0.422596 
   144 r-15         NL             0             0                    0.311441 
   145 r-16         NL             0             0                    0.750711 
   146 r-17         NL             0             0                    0.356464 
   147 r-18         NL             0             0                     0.63607 
   148 r-19         NL             0             0                    0.390851 
   149 r-20         NL             0             0                    0.603104 
   150 r-21         NL             0             0                    0.404755 
   151 r-22         NL             0             0                           1 
   152 r-23         NL             0             0                    0.828891 
   153 r-24         NL             0             0                     0.58748 
   154 r-25         NL             0             0                     0.77833 
   155 r-26         NL             0             0                    0.516085 
   156 r-27         NL             0             0                    0.738282 
   157 r-28         NL             0             0                    0.481427 
   158 r-29         NL             0             0                           1 
   159 r-30         NL             0             0                    0.999973 
   160 r-31         NL             0             0                     0.88216 
   161 r-32         NL             0             0                    0.734503 
   162 r-33         NL             0             0                    0.856189 
   163 r-34         NL             0             0                    0.611409 
   164 r-35         NL             0             0                    0.823624 
   165 r-36         NL             0             0                    0.540005 
   166 r-37         NL             0             0                           1 
   167 r-38         NL             0             0                           1 
   168 r-39         NL             0             0                    0.999353 
   169 r-40         NL             0             0                    0.913258 
   170 r-41         NL             0             0                    0.811945 
   171 r-42         NL             0             0                    0.880285 
   172 r-43         NL             0             0                    0.676752 
   173 r-44         NL             0             0                    0.862663 
   174 r-45         NL             0             0                    0.579526 
   175 r-46         NL             0             0                           1 
   176 r-47         NL             0             0                           1 
   177 r-48         NL             0             0                           1 
   178 r-49         NL             0             0                    0.984897 
   179 r-50         NL             0             0                    0.889061 
   180 r-51         NL             0             0                    0.842271 
   181 r-52         NL             0             0                    0.868189 
   182 r-53         NL             0             0                    0.712206 
   183 r-54         NL             0             0                       0.853 
   184 r-55         NL             0             0                    0.641985 
   185 r-56         NL             0             0                           1 
   186 r-57         NL             0             0                           1 
   187 r-58         NL             0             0                           1 
   188 r-59         NL             0             0                     0.91197 
   189 r-60         NL             0             0                    0.915221 
   190 r-61         NL             0             0                    0.838302 
   191 r-62         NL             0             0                    0.857632 
   192 r-63         NL             0             0                    0.729715 
   193 r-64         NL             0             0                    0.902617 
   194 r-65         NL             0             0                    0.531956 
   195 r-66         NL             0             0                           1 
   196 r-67         NL             0             0                           1 
   197 r-68         NL             0             0                    0.871731 
   198 r-69         NL             0             0                    0.867879 
   199 r-70         NL             0             0                      0.8377 
   200 r-71         NL             0             0                    0.856848 
   201 r-72         NL             0             0                    0.694195 
   202 r-73         NL             0             0                    0.971378 
   203 r-74         NL             0             0                    0.448997 
   204 r-75         NL             0             0                           1 
   205 r-76         NL             0             0                    0.813098 
   206 r-77         NL             0             0                    0.775993 
   207 r-78         NL             0             0                    0.781905 
   208 r-79         NL             0             0                    0.821346 
   209 r-80         NL             0             0                    0.630952 
   210 r-81         NL             0             0                     0.99169 
   211 r-82         NL             0             0                    0.376991 
   212 r-83         NL             0             0                    0.727664 
   213 r-84         NL             0             0                    0.626897 
   214 r-85         NL             0             0                    0.692695 
   215 r-86         NL             0             0                    0.767099 
   216 r-87         NL             0             0                    0.521189 
   217 r-88         NL             0             0                           1 
   218 r-89         NL             0             0                    0.278518 
   219 r-90         NL             0             0                    0.388267 
   220 r-91         NL             0             0                    0.555257 
   221 r-92         NL             0             0                    0.715951 
   222 r-93         NL             0             0                    0.378072 
   223 r-94         NL             0             0                           1 
   224 r-95         NL             0             0                     0.16742 
   225 r-96         NL             0             0                    0.339327 
   226 r-97         NL             0             0                     0.69122 
   227 r-98         NL             0             0                    0.215207 
   228 r-99         NL             0             0                    0.999597 
   229 r-100        NL             0             0                   0.0655539 
   230 r-101        NL             0             0                    0.735126 
   231 r-102        NL             0             0                   0.0639777 
   232 r-103        NL             0             0                           1 
   233 r-104        B        48.7109             0               
   234 r-105        B        20.3771             0               
   235 r-106        NL             0             0                           1 
   236 r-107        B        52.5961             0               
   237 r-108        NL             0             0                           1 
   238 r-109        NL             0             0                   0.0890125 
   239 r-110        NL             0             0                    0.258519 
   240 x norm.      NS             1             1             =     -0.766174 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B    4.65461e-09                             
     3 x3           B              0                             
     4 x4           B    5.35933e-07                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B    7.48152e-06                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B     4.1392e-05                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B    -0.00145416                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B     -0.0654889                             
    47 x47          B      -0.062973                             
    48 x48          B     -0.0218356                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B     -0.0770429                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B      -0.210786                             
    67 x67          B              0                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B      -0.291587                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B     -0.0386544                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B              0                             
    92 x92          B              0                             
    93 x93          B              0                             
    94 x94          B      -0.914469                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B              0                             
    98 x98          B              0                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B       -31.3306                             
   104 x104         B        24.3555                             
   105 x105         B        10.1885                             
   106 x106         B       -18.4094                             
   107 x107         B         26.298                             
   108 x108         B       -8.41783                             
   109 x109         B              0                             
   110 x110         B              0                             
   111 s1           B              0                             
   112 s2           B    4.65461e-09                             
   113 s3           B              0                             
   114 s4           B    5.35933e-07                             
   115 s5           B              0                             
   116 s6           B              0                             
   117 s7           B    7.48152e-06                             
   118 s8           B              0                             
   119 s9           B              0                             
   120 s10          B              0                             
   121 s11          B     4.1392e-05                             
   122 s12          B              0                             
   123 s13          B              0                             
   124 s14          B              0                             
   125 s15          B              0                             
   126 s16          B              0                             
   127 s17          B              0                             
   128 s18          B              0                             
   129 s19          B              0                             
   130 s20          B              0                             
   131 s21          B              0                             
   132 s22          B     0.00145416                             
   133 s23          B              0                             
   134 s24          B              0                             
   135 s25          B              0                             
   136 s26          B              0                             
   137 s27          B              0                             
   138 s28          B              0                             
   139 s29          B              0                             
   140 s30          B              0                             
   141 s31          B              0                             
   142 s32          B              0                             
   143 s33          B              0                             
   144 s34          B              0                             
   145 s35          B              0                             
   146 s36          B              0                             
   147 s37          B              0                             
   148 s38          B              0                             
   149 s39          B              0                             
   150 s40          B              0                             
   151 s41          B              0                             
   152 s42          B              0                             
   153 s43          B              0                             
   154 s44          B              0                             
   155 s45          B              0                             
   156 s46          B      0.0654889                             
   157 s47          B       0.062973                             
   158 s48          B      0.0218356                             
   159 s49          B              0                             
   160 s50          B              0                             
   161 s51          B              0                             
   162 s52          B              0                             
   163 s53          B              0                             
   164 s54          B              0                             
   165 s55          B              0                             
   166 s56          B      0.0770429                             
   167 s57          B              0                             
   168 s58          B              0                             
   169 s59          B              0                             
   170 s60          B              0                             
   171 s61          B              0                             
   172 s62          B              0                             
   173 s63          B              0                             
   174 s64          B              0                             
   175 s65          B              0                             
   176 s66          B       0.210786                             
   177 s67          B              0                             
   178 s68          B              0                             
   179 s69          B              0                             
   180 s70          B              0                             
   181 s71          B              0                             
   182 s72          B              0                             
   183 s73          B              0                             
   184 s74          B              0                             
   185 s75          B       0.291587                             
   186 s76          B              0                             
   187 s77          B              0                             
   188 s78          B              0                             
   189 s79          B              0                             
   190 s80          B              0                             
   191 s81          B              0                             
   192 s82          B              0                             
   193 s83          B              0                             
   194 s84          B              0                             
   195 s85          B              0                             
   196 s86          B              0                             
   197 s87          B              0                             
   198 s88          B      0.0386544                             
   199 s89          B              0                             
   200 s90          B              0                             
   201 s91          B              0                             
   202 s92          B              0                             
   203 s93          B              0                             
   204 s94          B       0.914469                             
   205 s95          B              0                             
   206 s96          B              0                             
   207 s97          B              0                             
   208 s98          B              0                             
   209 s99          B              0                             
   210 s100         B              0                             
   211 s101         B              0                             
   212 s102         B              0                             
   213 s103         B        31.3306                             
   214 s104         B        24.3555                             
   215 s105         B        10.1885                             
   216 s106         B        18.4094                             
   217 s107         B         26.298                             
   218 s108         B        8.41783                             
   219 s109         B              0                             
   220 s110         B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 9.31e-10 on row 9
        max.rel.err = 3.02e-14 on row 118
        High quality

KKT.PB: max.abs.err = 1.84e-09 on row 130
        max.rel.err = 1.84e-09 on row 130
        Medium quality

KKT.DE: max.abs.err = 2.44e-15 on column 112
        max.rel.err = 8.14e-16 on column 112
        High quality

KKT.DB: max.abs.err = 5.03e-17 on row 56
        max.rel.err = 5.03e-17 on row 56
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_19.dat.sol <==
-9.19636e-10
4.65461e-09
0
5.35933e-07
0
0
7.48152e-06
0
0
0
4.1392e-05
0
0
0
0
1.77188e-15
0
0
0
0
0
-0.00145416
0
0
0
0
0
1.68872e-15
0
7.81396e-15
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.0654889
-0.062973
-0.0218356
0
0
0
0
0
0
-3.21827e-18
-0.0770429
0
0
0
0
0
0
0
0
0
-0.210786
0
0
0
0
0
0
0
0
-0.291587
0
0
0
0
0
0
0
0
0
0
0
0
-0.0386544
0
0
0
0
0
-0.914469
0
0
0
0
-1.51082e-14
0
0
0
-31.3306
24.3555
10.1885
-18.4094
26.298
-8.41783
0
0


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_2.dat <==
Problem:    L1 Minimisation
Rows:       11
Columns:    8
Non-zeros:  26
Status:     OPTIMAL
Objective:  1.747546896 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       2.82843       2.82843             =           0.5 
     2 y2           NS             2             2             =      0.333333 
     3 r+1          B     -0.0808802                           0 
     4 r+2          B      -0.666667                           0 
     5 r+3          NU             0                           0     -0.666667 
     6 r+4          NU             0                           0            -1 
     7 r-1          NL             0             0                           1 
     8 r-2          NL             0             0                           1 
     9 r-3          NL             0             0                    0.333333 
    10 r-4          B        2.74755             0               
    11 x norm.      NS             1             1             =     -0.333333 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B     -0.0404401                             
     2 x2           B      -0.333333                             
     3 x3           B              0                             
     4 x4           B        1.37377                             
     5 s1           B      0.0404401                             
     6 s2           B       0.333333                             
     7 s3           B              0                             
     8 s4           B        1.37377                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 4.44e-16 on row 1
        max.rel.err = 6.67e-17 on row 1
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 0.00e+00 on column 0
        max.rel.err = 0.00e+00 on column 0
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_2.dat.sol <==
-0.0404401
-0.333333
0
1.37377


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_20.dat <==
Problem:    L1 Minimisation
Rows:       263
Columns:    242
Non-zeros:  2882
Status:     OPTIMAL
Objective:  154.7251975 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       28.2843       28.2843             =    -0.0123193 
     2 y2           NS           380           380             =     0.0203625 
     3 y3           NS       3224.41       3224.41             =   -0.00126439 
     4 y4           NS         19380         19380             =  -0.000443464 
     5 y5           NS       87703.9       87703.9             =   0.000109071 
     6 y6           NS        310080        310080             =  -0.000125926 
     7 y7           NS        877039        877039             =   7.84067e-06 
     8 y8           NS   2.01552e+06   2.01552e+06             =   6.03834e-05 
     9 y9           NS    3.8005e+06    3.8005e+06             =  -1.54079e-05 
    10 y10          NS   5.91219e+06   5.91219e+06             =  -2.11674e-05 
    11 y11          NS     7.601e+06     7.601e+06             =   7.35054e-06 
    12 y12          NS   8.06208e+06   8.06208e+06             =  -4.96559e-07 
    13 y13          NS   7.01631e+06   7.01631e+06             =   4.37067e-06 
    14 y14          NS   4.96128e+06   4.96128e+06             =     2.706e-05 
    15 y15          NS   2.80652e+06   2.80652e+06             =   5.77168e-06 
    16 y16          NS   1.24032e+06   1.24032e+06             =  -2.43209e-06 
    17 y17          NS        412724        412724             =    4.6456e-05 
    18 y18          NS         97280         97280             =  -5.65107e-05 
    19 y19          NS       14481.5       14481.5             =    0.00012522 
    20 y20          NS          1024          1024             =  -8.70246e-05 
    21 r+1          NU             0                           0            -1 
    22 r+2          NU             0                           0            -1 
    23 r+3          NU             0                           0     -0.994325 
    24 r+4          NU             0                           0            -1 
    25 r+5          NU             0                           0     -0.985283 
    26 r+6          NU             0                           0     -0.952097 
    27 r+7          NU             0                           0            -1 
    28 r+8          NU             0                           0     -0.959521 
    29 r+9          NU             0                           0      -0.88967 
    30 r+10         NU             0                           0     -0.849683 
    31 r+11         NU             0                           0            -1 
    32 r+12         NU             0                           0     -0.877426 
    33 r+13         NU             0                           0     -0.763959 
    34 r+14         NU             0                           0     -0.783144 
    35 r+15         NU             0                           0     -0.701714 
    36 r+16         NU             0                           0            -1 
    37 r+17         NU             0                           0     -0.551329 
    38 r+18         NU             0                           0     -0.750245 
    39 r+19         NU             0                           0      -0.53865 
    40 r+20         NU             0                           0     -0.688299 
    41 r+21         NU             0                           0     -0.533707 
    42 r+22         NU             0                           0     -0.103539 
    43 r+23         NU             0                           0     -0.668532 
    44 r+24         NU             0                           0     -0.288844 
    45 r+25         NU             0                           0      -0.62785 
    46 r+26         NU             0                           0     -0.339527 
    47 r+27         NU             0                           0     -0.610245 
    48 r+28         NU             0                           0     -0.370732 
    49 r+29         NU             0                           0         < eps
    50 r+30         NU             0                           0    -0.0710629 
    51 r+31         NU             0                           0     -0.446699 
    52 r+32         NU             0                           0     -0.139478 
    53 r+33         NU             0                           0     -0.518077 
    54 r+34         NU             0                           0      -0.18929 
    55 r+35         NU             0                           0     -0.550883 
    56 r+36         NU             0                           0     -0.231306 
    57 r+37         NU             0                           0         < eps
    58 r+38         NU             0                           0         < eps
    59 r+39         NU             0                           0    -0.0488778 
    60 r+40         NU             0                           0     -0.299512 
    61 r+41         NU             0                           0    -0.0626029 
    62 r+42         NU             0                           0     -0.432831 
    63 r+43         NU             0                           0    -0.0947153 
    64 r+44         NU             0                           0     -0.507826 
    65 r+45         NU             0                           0     -0.127305 
    66 r+46         NU             0                           0         < eps
    67 r+47         B     -0.0930766                           0 
    68 r+48         NU             0                           0         < eps
    69 r+49         NU             0                           0    -0.0360613 
    70 r+50         NU             0                           0     -0.215752 
    71 r+51         NU             0                           0    -0.0478498 
    72 r+52         NU             0                           0      -0.37068 
    73 r+53         NU             0                           0    -0.0524531 
    74 r+54         NU             0                           0     -0.480586 
    75 r+55         NU             0                           0     -0.061433 
    76 r+56         B      -0.160533                           0 
    77 r+57         B      -0.184298                           0 
    78 r+58         NU             0                           0         < eps
    79 r+59         B     -0.0353896                           0 
    80 r+60         NU             0                           0    -0.0834271 
    81 r+61         NU             0                           0     -0.173781 
    82 r+62         NU             0                           0    -0.0792319 
    83 r+63         NU             0                           0     -0.314403 
    84 r+64         NU             0                           0     -0.109366 
    85 r+65         NU             0                           0     -0.342656 
    86 r+66         NU             0                           0     -0.241974 
    87 r+67         NU             0                           0         < eps
    88 r+68         NU             0                           0         < eps
    89 r+69         NU             0                           0         < eps
    90 r+70         NU             0                           0    -0.0890793 
    91 r+71         NU             0                           0    -0.0866337 
    92 r+72         NU             0                           0     -0.157889 
    93 r+73         NU             0                           0      -0.14054 
    94 r+74         NU             0                           0     -0.268797 
    95 r+75         NU             0                           0    -0.0880808 
    96 r+76         NU             0                           0     -0.472857 
    97 r+77         B       -1.10817                           0 
    98 r+78         B      -0.922329                           0 
    99 r+79         NU             0                           0     -0.128405 
   100 r+80         NU             0                           0     -0.132344 
   101 r+81         NU             0                           0     -0.163102 
   102 r+82         NU             0                           0      -0.14264 
   103 r+83         NU             0                           0     -0.304161 
   104 r+84         NU             0                           0      -0.02724 
   105 r+85         NU             0                           0     -0.548188 
   106 r+86         B      -0.629564                           0 
   107 r+87         NU             0                           0      -0.18704 
   108 r+88         NU             0                           0     -0.223899 
   109 r+89         NU             0                           0     -0.218362 
   110 r+90         NU             0                           0     -0.178788 
   111 r+91         NU             0                           0     -0.369247 
   112 r+92         NU             0                           0   -0.00758295 
   113 r+93         NU             0                           0     -0.622119 
   114 r+94         NU             0                           0     -0.272534 
   115 r+95         NU             0                           0     -0.372944 
   116 r+96         NU             0                           0     -0.307443 
   117 r+97         NU             0                           0     -0.232841 
   118 r+98         NU             0                           0     -0.479019 
   119 r+99         B      -0.713578                           0 
   120 r+100        NU             0                           0     -0.721403 
   121 r+101        NU             0                           0      -0.61155 
   122 r+102        NU             0                           0     -0.444817 
   123 r+103        NU             0                           0      -0.28398 
   124 r+104        NU             0                           0     -0.621998 
   125 r+105        B       -1.06836                           0 
   126 r+106        NU             0                           0     -0.832677 
   127 r+107        NU             0                           0      -0.66063 
   128 r+108        NU             0                           0     -0.308753 
   129 r+109        NU             0                           0     -0.784796 
   130 r+110        NU             0                           0  -0.000393303 
   131 r+111        NU             0                           0      -0.93448 
   132 r+112        NU             0                           0     -0.264893 
   133 r+113        NU             0                           0     -0.935993 
   134 r+114        B       -95.0572                           0 
   135 r+115        NU             0                           0            -1 
   136 r+116        NU             0                           0            -1 
   137 r+117        B       -35.7099                           0 
   138 r+118        NU             0                           0            -1 
   139 r+119        B       -18.0427                           0 
   140 r+120        NU             0                           0     -0.911004 
   141 r+121        NU             0                           0     -0.741506 
   142 r-1          B              0             0               
   143 r-2          B    5.52802e-08             0               
   144 r-3          NL             0             0                  0.00567513 
   145 r-4          B    1.98539e-06             0               
   146 r-5          NL             0             0                   0.0147167 
   147 r-6          NL             0             0                   0.0479029 
   148 r-7          B    2.69749e-05             0               
   149 r-8          NL             0             0                   0.0404786 
   150 r-9          NL             0             0                     0.11033 
   151 r-10         NL             0             0                    0.150317 
   152 r-11         B    0.000190318             0               
   153 r-12         NL             0             0                    0.122574 
   154 r-13         NL             0             0                    0.236041 
   155 r-14         NL             0             0                    0.216856 
   156 r-15         NL             0             0                    0.298286 
   157 r-16         B    0.000667555             0               
   158 r-17         NL             0             0                    0.448671 
   159 r-18         NL             0             0                    0.249755 
   160 r-19         NL             0             0                     0.46135 
   161 r-20         NL             0             0                    0.311701 
   162 r-21         NL             0             0                    0.466293 
   163 r-22         NL             0             0                    0.896461 
   164 r-23         NL             0             0                    0.331468 
   165 r-24         NL             0             0                    0.711156 
   166 r-25         NL             0             0                     0.37215 
   167 r-26         NL             0             0                    0.660473 
   168 r-27         NL             0             0                    0.389755 
   169 r-28         NL             0             0                    0.629268 
   170 r-29         NL             0             0                           1 
   171 r-30         NL             0             0                    0.928937 
   172 r-31         NL             0             0                    0.553301 
   173 r-32         NL             0             0                    0.860522 
   174 r-33         NL             0             0                    0.481923 
   175 r-34         NL             0             0                     0.81071 
   176 r-35         NL             0             0                    0.449117 
   177 r-36         NL             0             0                    0.768694 
   178 r-37         NL             0             0                           1 
   179 r-38         NL             0             0                           1 
   180 r-39         NL             0             0                    0.951122 
   181 r-40         NL             0             0                    0.700488 
   182 r-41         NL             0             0                    0.937397 
   183 r-42         NL             0             0                    0.567169 
   184 r-43         NL             0             0                    0.905285 
   185 r-44         NL             0             0                    0.492174 
   186 r-45         NL             0             0                    0.872695 
   187 r-46         NL             0             0                           1 
   188 r-47         NL             0             0                           1 
   189 r-48         NL             0             0                           1 
   190 r-49         NL             0             0                    0.963939 
   191 r-50         NL             0             0                    0.784248 
   192 r-51         NL             0             0                     0.95215 
   193 r-52         NL             0             0                     0.62932 
   194 r-53         NL             0             0                    0.947547 
   195 r-54         NL             0             0                    0.519414 
   196 r-55         NL             0             0                    0.938567 
   197 r-56         NL             0             0                           1 
   198 r-57         NL             0             0                           1 
   199 r-58         NL             0             0                           1 
   200 r-59         NL             0             0                           1 
   201 r-60         NL             0             0                    0.916573 
   202 r-61         NL             0             0                    0.826219 
   203 r-62         NL             0             0                    0.920768 
   204 r-63         NL             0             0                    0.685597 
   205 r-64         NL             0             0                    0.890634 
   206 r-65         NL             0             0                    0.657344 
   207 r-66         NL             0             0                    0.758026 
   208 r-67         NL             0             0                           1 
   209 r-68         NL             0             0                           1 
   210 r-69         NL             0             0                           1 
   211 r-70         NL             0             0                    0.910921 
   212 r-71         NL             0             0                    0.913366 
   213 r-72         NL             0             0                    0.842111 
   214 r-73         NL             0             0                     0.85946 
   215 r-74         NL             0             0                    0.731203 
   216 r-75         NL             0             0                    0.911919 
   217 r-76         NL             0             0                    0.527143 
   218 r-77         NL             0             0                           1 
   219 r-78         NL             0             0                           1 
   220 r-79         NL             0             0                    0.871595 
   221 r-80         NL             0             0                    0.867656 
   222 r-81         NL             0             0                    0.836898 
   223 r-82         NL             0             0                     0.85736 
   224 r-83         NL             0             0                    0.695839 
   225 r-84         NL             0             0                     0.97276 
   226 r-85         NL             0             0                    0.451812 
   227 r-86         NL             0             0                           1 
   228 r-87         NL             0             0                     0.81296 
   229 r-88         NL             0             0                    0.776101 
   230 r-89         NL             0             0                    0.781638 
   231 r-90         NL             0             0                    0.821212 
   232 r-91         NL             0             0                    0.630753 
   233 r-92         NL             0             0                    0.992417 
   234 r-93         NL             0             0                    0.377881 
   235 r-94         NL             0             0                    0.727466 
   236 r-95         NL             0             0                    0.627056 
   237 r-96         NL             0             0                    0.692557 
   238 r-97         NL             0             0                    0.767159 
   239 r-98         NL             0             0                    0.520981 
   240 r-99         NL             0             0                           1 
   241 r-100        NL             0             0                    0.278597 
   242 r-101        NL             0             0                     0.38845 
   243 r-102        NL             0             0                    0.555183 
   244 r-103        NL             0             0                     0.71602 
   245 r-104        NL             0             0                    0.378002 
   246 r-105        NL             0             0                           1 
   247 r-106        NL             0             0                    0.167323 
   248 r-107        NL             0             0                     0.33937 
   249 r-108        NL             0             0                    0.691247 
   250 r-109        NL             0             0                    0.215204 
   251 r-110        NL             0             0                    0.999607 
   252 r-111        NL             0             0                   0.0655205 
   253 r-112        NL             0             0                    0.735107 
   254 r-113        NL             0             0                   0.0640065 
   255 r-114        NL             0             0                           1 
   256 r-115        B        89.9881             0               
   257 r-116        B        26.7086             0               
   258 r-117        NL             0             0                           1 
   259 r-118        B        39.0276             0               
   260 r-119        NL             0             0                           1 
   261 r-120        NL             0             0                   0.0889963 
   262 r-121        NL             0             0                    0.258494 
   263 x norm.      NS             1             1             =     -0.757286 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B    2.76401e-08                             
     3 x3           B              0                             
     4 x4           B    9.92694e-07                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B    1.34874e-05                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B    9.51591e-05                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B    0.000333778                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B     -0.0465383                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B     -0.0802663                             
    57 x57          B     -0.0921492                             
    58 x58          B              0                             
    59 x59          B     -0.0176948                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B      -0.554084                             
    78 x78          B      -0.461165                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B      -0.314782                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B              0                             
    92 x92          B              0                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B              0                             
    98 x98          B              0                             
    99 x99          B      -0.356789                             
   100 x100         B              0                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B              0                             
   104 x104         B              0                             
   105 x105         B      -0.534181                             
   106 x106         B              0                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B              0                             
   110 x110         B              0                             
   111 x111         B              0                             
   112 x112         B              0                             
   113 x113         B              0                             
   114 x114         B       -47.5286                             
   115 x115         B        44.9941                             
   116 x116         B        13.3543                             
   117 x117         B        -17.855                             
   118 x118         B        19.5138                             
   119 x119         B       -9.02137                             
   120 x120         B              0                             
   121 x121         B              0                             
   122 s1           B              0                             
   123 s2           B    2.76401e-08                             
   124 s3           B              0                             
   125 s4           B    9.92694e-07                             
   126 s5           B              0                             
   127 s6           B              0                             
   128 s7           B    1.34874e-05                             
   129 s8           B              0                             
   130 s9           B              0                             
   131 s10          B              0                             
   132 s11          B    9.51591e-05                             
   133 s12          B              0                             
   134 s13          B              0                             
   135 s14          B              0                             
   136 s15          B              0                             
   137 s16          B    0.000333778                             
   138 s17          B              0                             
   139 s18          B              0                             
   140 s19          B              0                             
   141 s20          B              0                             
   142 s21          B              0                             
   143 s22          B              0                             
   144 s23          B              0                             
   145 s24          B              0                             
   146 s25          B              0                             
   147 s26          B              0                             
   148 s27          B              0                             
   149 s28          B              0                             
   150 s29          B              0                             
   151 s30          B              0                             
   152 s31          B              0                             
   153 s32          B              0                             
   154 s33          B              0                             
   155 s34          B              0                             
   156 s35          B              0                             
   157 s36          B              0                             
   158 s37          B              0                             
   159 s38          B              0                             
   160 s39          B              0                             
   161 s40          B              0                             
   162 s41          B              0                             
   163 s42          B              0                             
   164 s43          B              0                             
   165 s44          B              0                             
   166 s45          B              0                             
   167 s46          B              0                             
   168 s47          B      0.0465383                             
   169 s48          B              0                             
   170 s49          B              0                             
   171 s50          B              0                             
   172 s51          B              0                             
   173 s52          B              0                             
   174 s53          B              0                             
   175 s54          B              0                             
   176 s55          B              0                             
   177 s56          B      0.0802663                             
   178 s57          B      0.0921492                             
   179 s58          B              0                             
   180 s59          B      0.0176948                             
   181 s60          B              0                             
   182 s61          B              0                             
   183 s62          B              0                             
   184 s63          B              0                             
   185 s64          B              0                             
   186 s65          B              0                             
   187 s66          B              0                             
   188 s67          B              0                             
   189 s68          B              0                             
   190 s69          B              0                             
   191 s70          B              0                             
   192 s71          B              0                             
   193 s72          B              0                             
   194 s73          B              0                             
   195 s74          B              0                             
   196 s75          B              0                             
   197 s76          B              0                             
   198 s77          B       0.554084                             
   199 s78          B       0.461165                             
   200 s79          B              0                             
   201 s80          B              0                             
   202 s81          B              0                             
   203 s82          B              0                             
   204 s83          B              0                             
   205 s84          B              0                             
   206 s85          B              0                             
   207 s86          B       0.314782                             
   208 s87          B              0                             
   209 s88          B              0                             
   210 s89          B              0                             
   211 s90          B              0                             
   212 s91          B              0                             
   213 s92          B              0                             
   214 s93          B              0                             
   215 s94          B              0                             
   216 s95          B              0                             
   217 s96          B              0                             
   218 s97          B              0                             
   219 s98          B              0                             
   220 s99          B       0.356789                             
   221 s100         B              0                             
   222 s101         B              0                             
   223 s102         B              0                             
   224 s103         B              0                             
   225 s104         B              0                             
   226 s105         B       0.534181                             
   227 s106         B              0                             
   228 s107         B              0                             
   229 s108         B              0                             
   230 s109         B              0                             
   231 s110         B              0                             
   232 s111         B              0                             
   233 s112         B              0                             
   234 s113         B              0                             
   235 s114         B        47.5286                             
   236 s115         B        44.9941                             
   237 s116         B        13.3543                             
   238 s117         B         17.855                             
   239 s118         B        19.5138                             
   240 s119         B        9.02137                             
   241 s120         B              0                             
   242 s121         B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 2.79e-09 on row 12
        max.rel.err = 2.70e-14 on row 22
        High quality

KKT.PB: max.abs.err = 5.68e-10 on row 142
        max.rel.err = 5.68e-10 on row 142
        High quality

KKT.DE: max.abs.err = 3.55e-15 on column 1
        max.rel.err = 9.62e-16 on column 132
        High quality

KKT.DB: max.abs.err = 5.93e-16 on row 66
        max.rel.err = 5.93e-16 on row 66
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_20.dat.sol <==
-2.83777e-10
2.76401e-08
0
9.92694e-07
0
0
1.34874e-05
0
0
0
9.51591e-05
0
0
0
0
0.000333778
0
0
0
0
0
0
0
0
0
0
-3.35397e-15
0
0
0
0
0
0
0
0
-3.76495e-15
0
0
-5.58297e-15
0
0
0
0
0
0
0
-0.0465383
0
0
0
0
0
0
0
0
-0.0802663
-0.0921492
0
-0.0176948
0
0
4.25437e-15
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.554084
-0.461165
0
0
0
0
0
0
0
-0.314782
0
0
0
0
0
0
0
0
0
0
0
0
-0.356789
0
0
0
0
0
-0.534181
0
0
0
0
0
0
0
0
-47.5286
44.9941
13.3543
-17.855
19.5138
-9.02137
0
0


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_21.dat <==
Problem:    L1 Minimisation
Rows:       286
Columns:    264
Non-zeros:  3388
Status:     OPTIMAL
Objective:  197.9076465 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       29.6985       29.6985             =    -0.0300711 
     2 y2           NS           420           420             =     0.0201693 
     3 y3           NS       3761.81       3761.81             =  -0.000578262 
     4 y4           NS         23940         23940             =  -0.000554127 
     5 y5           NS        115111        115111             =   0.000148849 
     6 y6           NS        434112        434112             =  -8.07914e-05 
     7 y7           NS   1.31556e+06   1.31556e+06             =  -3.33533e-05 
     8 y8           NS   3.25584e+06   3.25584e+06             =    4.6872e-05 
     9 y9           NS   6.65088e+06   6.65088e+06             =   5.87477e-06 
    10 y10          NS   1.12869e+07   1.12869e+07             =  -1.89306e-05 
    11 y11          NS   1.59621e+07   1.59621e+07             =   2.72685e-07 
    12 y12          NS   1.88115e+07   1.88115e+07             =    3.5174e-06 
    13 y13          NS   1.84178e+07   1.84178e+07             =  -2.85508e-06 
    14 y14          NS   1.48838e+07   1.48838e+07             =   9.58427e-06 
    15 y15          NS   9.82283e+06   9.82283e+06             =   1.32373e-05 
    16 y16          NS   5.20934e+06   5.20934e+06             =  -5.11407e-06 
    17 y17          NS    2.1668e+06    2.1668e+06             =   6.97565e-06 
    18 y18          NS        680960        680960             =   2.38498e-05 
    19 y19          NS        152056        152056             =  -4.95024e-05 
    20 y20          NS         21504         21504             =   0.000126379 
    21 y21          NS       1448.15       1448.15             =  -0.000146446 
    22 r+1          NU             0                           0            -1 
    23 r+2          NU             0                           0            -1 
    24 r+3          NU             0                           0     -0.997365 
    25 r+4          NU             0                           0            -1 
    26 r+5          NU             0                           0      -0.99339 
    27 r+6          NU             0                           0     -0.976416 
    28 r+7          NU             0                           0            -1 
    29 r+8          NU             0                           0     -0.982684 
    30 r+9          NU             0                           0     -0.945257 
    31 r+10         NU             0                           0     -0.907567 
    32 r+11         NU             0                           0            -1 
    33 r+12         NU             0                           0     -0.951547 
    34 r+13         NU             0                           0     -0.875133 
    35 r+14         NU             0                           0     -0.838683 
    36 r+15         NU             0                           0     -0.812711 
    37 r+16         NU             0                           0            -1 
    38 r+17         NU             0                           0     -0.847819 
    39 r+18         NU             0                           0     -0.750223 
    40 r+19         NU             0                           0     -0.760907 
    41 r+20         NU             0                           0      -0.68789 
    42 r+21         NU             0                           0     -0.717949 
    43 r+22         NU             0                           0     -0.942148 
    44 r+23         NU             0                           0     -0.524645 
    45 r+24         NU             0                           0      -0.72045 
    46 r+25         NU             0                           0      -0.51864 
    47 r+26         NU             0                           0     -0.665537 
    48 r+27         NU             0                           0     -0.516709 
    49 r+28         NU             0                           0     -0.640437 
    50 r+29         NU             0                           0         < eps
    51 r+30         NU             0                           0     -0.646589 
    52 r+31         NU             0                           0     -0.249139 
    53 r+32         NU             0                           0     -0.608734 
    54 r+33         NU             0                           0     -0.312727 
    55 r+34         NU             0                           0     -0.592535 
    56 r+35         NU             0                           0     -0.349327 
    57 r+36         NU             0                           0     -0.588193 
    58 r+37         B     -0.0360439                           0 
    59 r+38         NU             0                           0         < eps
    60 r+39         NU             0                           0     -0.443767 
    61 r+40         NU             0                           0    -0.0951249 
    62 r+41         NU             0                           0     -0.510866 
    63 r+42         NU             0                           0     -0.155754 
    64 r+43         NU             0                           0     -0.541739 
    65 r+44         NU             0                           0     -0.204561 
    66 r+45         NU             0                           0     -0.561246 
    67 r+46         B      -0.111452                           0 
    68 r+47         NU             0                           0         < eps
    69 r+48         NU             0                           0         < eps
    70 r+49         NU             0                           0     -0.304986 
    71 r+50         NU             0                           0    -0.0169906 
    72 r+51         NU             0                           0     -0.435228 
    73 r+52         NU             0                           0    -0.0571231 
    74 r+53         NU             0                           0     -0.507411 
    75 r+54         NU             0                           0    -0.0955544 
    76 r+55         NU             0                           0     -0.555274 
    77 r+56         B      -0.195436                           0 
    78 r+57         NU             0                           0         < eps
    79 r+58         NU             0                           0         < eps
    80 r+59         B     -0.0147444                           0 
    81 r+60         NU             0                           0     -0.219382 
    82 r+61         NU             0                           0   -0.00937042 
    83 r+62         NU             0                           0     -0.376887 
    84 r+63         NU             0                           0    -0.0150505 
    85 r+64         NU             0                           0     -0.484738 
    86 r+65         NU             0                           0    -0.0357385 
    87 r+66         NU             0                           0     -0.534009 
    88 r+67         B      -0.330575                           0 
    89 r+68         NU             0                           0         < eps
    90 r+69         NU             0                           0         < eps
    91 r+70         NU             0                           0         < eps
    92 r+71         NU             0                           0    -0.0963481 
    93 r+72         NU             0                           0     -0.137979 
    94 r+73         NU             0                           0     -0.125215 
    95 r+74         NU             0                           0      -0.23994 
    96 r+75         NU             0                           0     -0.189069 
    97 r+76         NU             0                           0     -0.234483 
    98 r+77         NU             0                           0     -0.350983 
    99 r+78         B      -0.790577                           0 
   100 r+79         NU             0                           0         < eps
   101 r+80         NU             0                           0         < eps
   102 r+81         NU             0                           0    -0.0896767 
   103 r+82         NU             0                           0     -0.088264 
   104 r+83         NU             0                           0     -0.155563 
   105 r+84         NU             0                           0     -0.136089 
   106 r+85         NU             0                           0     -0.271101 
   107 r+86         NU             0                           0    -0.0737702 
   108 r+87         NU             0                           0      -0.48341 
   109 r+88         B         -1.521                           0 
   110 r+89         NU             0                           0         < eps
   111 r+90         NU             0                           0     -0.128493 
   112 r+91         NU             0                           0      -0.13248 
   113 r+92         NU             0                           0     -0.163712 
   114 r+93         NU             0                           0      -0.14235 
   115 r+94         NU             0                           0     -0.302468 
   116 r+95         NU             0                           0    -0.0256838 
   117 r+96         NU             0                           0     -0.545781 
   118 r+97         B       -2.16014                           0 
   119 r+98         NU             0                           0     -0.187135 
   120 r+99         NU             0                           0     -0.223822 
   121 r+100        NU             0                           0     -0.218544 
   122 r+101        NU             0                           0      -0.17889 
   123 r+102        NU             0                           0     -0.369396 
   124 r+103        NU             0                           0    -0.0069363 
   125 r+104        NU             0                           0     -0.621142 
   126 r+105        NU             0                           0     -0.272672 
   127 r+106        NU             0                           0     -0.372835 
   128 r+107        NU             0                           0     -0.307537 
   129 r+108        NU             0                           0     -0.232798 
   130 r+109        NU             0                           0     -0.479166 
   131 r+110        B      -0.595102                           0 
   132 r+111        NU             0                           0     -0.721301 
   133 r+112        NU             0                           0     -0.611424 
   134 r+113        NU             0                           0     -0.444868 
   135 r+114        NU             0                           0     -0.283932 
   136 r+115        NU             0                           0     -0.622046 
   137 r+116        B       -3.56145                           0 
   138 r+117        NU             0                           0     -0.832743 
   139 r+118        NU             0                           0     -0.660601 
   140 r+119        NU             0                           0     -0.308735 
   141 r+120        NU             0                           0     -0.784798 
   142 r+121        NU             0                           0  -0.000386639 
   143 r+122        NU             0                           0     -0.934503 
   144 r+123        NU             0                           0     -0.264906 
   145 r+124        NU             0                           0     -0.935974 
   146 r+125        B       -136.495                           0 
   147 r+126        NU             0                           0            -1 
   148 r+127        NU             0                           0            -1 
   149 r+128        B       -32.4694                           0 
   150 r+129        NU             0                           0            -1 
   151 r+130        B       -18.6272                           0 
   152 r+131        NU             0                           0     -0.911015 
   153 r+132        NU             0                           0     -0.741522 
   154 r-1          B              0             0               
   155 r-2          B    5.11965e-09             0               
   156 r-3          NL             0             0                  0.00263515 
   157 r-4          B    2.84904e-07             0               
   158 r-5          NL             0             0                  0.00660994 
   159 r-6          NL             0             0                    0.023584 
   160 r-7          B    4.77856e-06             0               
   161 r-8          NL             0             0                    0.017316 
   162 r-9          NL             0             0                   0.0547428 
   163 r-10         NL             0             0                   0.0924333 
   164 r-11         B    4.07019e-05             0               
   165 r-12         NL             0             0                   0.0484527 
   166 r-13         NL             0             0                    0.124867 
   167 r-14         NL             0             0                    0.161317 
   168 r-15         NL             0             0                    0.187289 
   169 r-16         B    0.000173196             0               
   170 r-17         NL             0             0                    0.152181 
   171 r-18         NL             0             0                    0.249777 
   172 r-19         NL             0             0                    0.239093 
   173 r-20         NL             0             0                     0.31211 
   174 r-21         NL             0             0                    0.282051 
   175 r-22         NL             0             0                   0.0578523 
   176 r-23         NL             0             0                    0.475355 
   177 r-24         NL             0             0                     0.27955 
   178 r-25         NL             0             0                     0.48136 
   179 r-26         NL             0             0                    0.334463 
   180 r-27         NL             0             0                    0.483291 
   181 r-28         NL             0             0                    0.359563 
   182 r-29         NL             0             0                           1 
   183 r-30         NL             0             0                    0.353411 
   184 r-31         NL             0             0                    0.750861 
   185 r-32         NL             0             0                    0.391266 
   186 r-33         NL             0             0                    0.687273 
   187 r-34         NL             0             0                    0.407465 
   188 r-35         NL             0             0                    0.650673 
   189 r-36         NL             0             0                    0.411807 
   190 r-37         NL             0             0                           1 
   191 r-38         NL             0             0                           1 
   192 r-39         NL             0             0                    0.556233 
   193 r-40         NL             0             0                    0.904875 
   194 r-41         NL             0             0                    0.489134 
   195 r-42         NL             0             0                    0.844246 
   196 r-43         NL             0             0                    0.458261 
   197 r-44         NL             0             0                    0.795439 
   198 r-45         NL             0             0                    0.438754 
   199 r-46         NL             0             0                           1 
   200 r-47         NL             0             0                           1 
   201 r-48         NL             0             0                           1 
   202 r-49         NL             0             0                    0.695014 
   203 r-50         NL             0             0                    0.983009 
   204 r-51         NL             0             0                    0.564772 
   205 r-52         NL             0             0                    0.942877 
   206 r-53         NL             0             0                    0.492589 
   207 r-54         NL             0             0                    0.904446 
   208 r-55         NL             0             0                    0.444726 
   209 r-56         NL             0             0                           1 
   210 r-57         NL             0             0                           1 
   211 r-58         NL             0             0                           1 
   212 r-59         NL             0             0                           1 
   213 r-60         NL             0             0                    0.780618 
   214 r-61         NL             0             0                     0.99063 
   215 r-62         NL             0             0                    0.623113 
   216 r-63         NL             0             0                    0.984949 
   217 r-64         NL             0             0                    0.515262 
   218 r-65         NL             0             0                    0.964261 
   219 r-66         NL             0             0                    0.465991 
   220 r-67         NL             0             0                           1 
   221 r-68         NL             0             0                           1 
   222 r-69         NL             0             0                           1 
   223 r-70         NL             0             0                           1 
   224 r-71         NL             0             0                    0.903652 
   225 r-72         NL             0             0                    0.862021 
   226 r-73         NL             0             0                    0.874785 
   227 r-74         NL             0             0                     0.76006 
   228 r-75         NL             0             0                    0.810931 
   229 r-76         NL             0             0                    0.765517 
   230 r-77         NL             0             0                    0.649017 
   231 r-78         NL             0             0                           1 
   232 r-79         NL             0             0                           1 
   233 r-80         NL             0             0                           1 
   234 r-81         NL             0             0                    0.910323 
   235 r-82         NL             0             0                    0.911736 
   236 r-83         NL             0             0                    0.844437 
   237 r-84         NL             0             0                    0.863911 
   238 r-85         NL             0             0                    0.728899 
   239 r-86         NL             0             0                     0.92623 
   240 r-87         NL             0             0                     0.51659 
   241 r-88         NL             0             0                           1 
   242 r-89         NL             0             0                           1 
   243 r-90         NL             0             0                    0.871507 
   244 r-91         NL             0             0                     0.86752 
   245 r-92         NL             0             0                    0.836288 
   246 r-93         NL             0             0                     0.85765 
   247 r-94         NL             0             0                    0.697532 
   248 r-95         NL             0             0                    0.974316 
   249 r-96         NL             0             0                    0.454219 
   250 r-97         NL             0             0                           1 
   251 r-98         NL             0             0                    0.812865 
   252 r-99         NL             0             0                    0.776178 
   253 r-100        NL             0             0                    0.781456 
   254 r-101        NL             0             0                     0.82111 
   255 r-102        NL             0             0                    0.630604 
   256 r-103        NL             0             0                    0.993064 
   257 r-104        NL             0             0                    0.378858 
   258 r-105        NL             0             0                    0.727328 
   259 r-106        NL             0             0                    0.627165 
   260 r-107        NL             0             0                    0.692463 
   261 r-108        NL             0             0                    0.767202 
   262 r-109        NL             0             0                    0.520834 
   263 r-110        NL             0             0                           1 
   264 r-111        NL             0             0                    0.278699 
   265 r-112        NL             0             0                    0.388576 
   266 r-113        NL             0             0                    0.555132 
   267 r-114        NL             0             0                    0.716068 
   268 r-115        NL             0             0                    0.377954 
   269 r-116        NL             0             0                           1 
   270 r-117        NL             0             0                    0.167257 
   271 r-118        NL             0             0                    0.339399 
   272 r-119        NL             0             0                    0.691265 
   273 r-120        NL             0             0                    0.215202 
   274 r-121        NL             0             0                    0.999613 
   275 r-122        NL             0             0                   0.0654975 
   276 r-123        NL             0             0                    0.735094 
   277 r-124        NL             0             0                   0.0640263 
   278 r-125        NL             0             0                           1 
   279 r-126        B        149.738             0               
   280 r-127        B        33.8554             0               
   281 r-128        NL             0             0                           1 
   282 r-129        B        15.3136             0               
   283 r-130        NL             0             0                           1 
   284 r-131        NL             0             0                   0.0889852 
   285 r-132        NL             0             0                    0.258478 
   286 x norm.      NS             1             1             =     -0.733023 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B    2.55982e-09                             
     3 x3           B              0                             
     4 x4           B    1.42452e-07                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B    2.38928e-06                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B    2.03509e-05                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B    8.65982e-05                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B     -0.0180219                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B      -0.055726                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B     -0.0977178                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B    -0.00737219                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B      -0.165287                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B      -0.395288                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B      -0.760499                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B              0                             
    92 x92          B              0                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B       -1.08007                             
    98 x98          B              0                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B              0                             
   104 x104         B              0                             
   105 x105         B              0                             
   106 x106         B              0                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B              0                             
   110 x110         B      -0.297551                             
   111 x111         B              0                             
   112 x112         B              0                             
   113 x113         B              0                             
   114 x114         B              0                             
   115 x115         B              0                             
   116 x116         B       -1.78072                             
   117 x117         B              0                             
   118 x118         B              0                             
   119 x119         B              0                             
   120 x120         B              0                             
   121 x121         B              0                             
   122 x122         B              0                             
   123 x123         B              0                             
   124 x124         B              0                             
   125 x125         B       -68.2473                             
   126 x126         B        74.8692                             
   127 x127         B        16.9277                             
   128 x128         B       -16.2347                             
   129 x129         B        7.65681                             
   130 x130         B       -9.31362                             
   131 x131         B              0                             
   132 x132         B              0                             
   133 s1           B              0                             
   134 s2           B    2.55982e-09                             
   135 s3           B              0                             
   136 s4           B    1.42452e-07                             
   137 s5           B              0                             
   138 s6           B              0                             
   139 s7           B    2.38928e-06                             
   140 s8           B              0                             
   141 s9           B              0                             
   142 s10          B              0                             
   143 s11          B    2.03509e-05                             
   144 s12          B              0                             
   145 s13          B              0                             
   146 s14          B              0                             
   147 s15          B              0                             
   148 s16          B    8.65982e-05                             
   149 s17          B              0                             
   150 s18          B              0                             
   151 s19          B              0                             
   152 s20          B              0                             
   153 s21          B              0                             
   154 s22          B              0                             
   155 s23          B              0                             
   156 s24          B              0                             
   157 s25          B              0                             
   158 s26          B              0                             
   159 s27          B              0                             
   160 s28          B              0                             
   161 s29          B              0                             
   162 s30          B              0                             
   163 s31          B              0                             
   164 s32          B              0                             
   165 s33          B              0                             
   166 s34          B              0                             
   167 s35          B              0                             
   168 s36          B              0                             
   169 s37          B      0.0180219                             
   170 s38          B              0                             
   171 s39          B              0                             
   172 s40          B              0                             
   173 s41          B              0                             
   174 s42          B              0                             
   175 s43          B              0                             
   176 s44          B              0                             
   177 s45          B              0                             
   178 s46          B       0.055726                             
   179 s47          B              0                             
   180 s48          B              0                             
   181 s49          B              0                             
   182 s50          B              0                             
   183 s51          B              0                             
   184 s52          B              0                             
   185 s53          B              0                             
   186 s54          B              0                             
   187 s55          B              0                             
   188 s56          B      0.0977178                             
   189 s57          B              0                             
   190 s58          B              0                             
   191 s59          B     0.00737219                             
   192 s60          B              0                             
   193 s61          B              0                             
   194 s62          B              0                             
   195 s63          B              0                             
   196 s64          B              0                             
   197 s65          B              0                             
   198 s66          B              0                             
   199 s67          B       0.165287                             
   200 s68          B              0                             
   201 s69          B              0                             
   202 s70          B              0                             
   203 s71          B              0                             
   204 s72          B              0                             
   205 s73          B              0                             
   206 s74          B              0                             
   207 s75          B              0                             
   208 s76          B              0                             
   209 s77          B              0                             
   210 s78          B       0.395288                             
   211 s79          B              0                             
   212 s80          B              0                             
   213 s81          B              0                             
   214 s82          B              0                             
   215 s83          B              0                             
   216 s84          B              0                             
   217 s85          B              0                             
   218 s86          B              0                             
   219 s87          B              0                             
   220 s88          B       0.760499                             
   221 s89          B              0                             
   222 s90          B              0                             
   223 s91          B              0                             
   224 s92          B              0                             
   225 s93          B              0                             
   226 s94          B              0                             
   227 s95          B              0                             
   228 s96          B              0                             
   229 s97          B        1.08007                             
   230 s98          B              0                             
   231 s99          B              0                             
   232 s100         B              0                             
   233 s101         B              0                             
   234 s102         B              0                             
   235 s103         B              0                             
   236 s104         B              0                             
   237 s105         B              0                             
   238 s106         B              0                             
   239 s107         B              0                             
   240 s108         B              0                             
   241 s109         B              0                             
   242 s110         B       0.297551                             
   243 s111         B              0                             
   244 s112         B              0                             
   245 s113         B              0                             
   246 s114         B              0                             
   247 s115         B              0                             
   248 s116         B        1.78072                             
   249 s117         B              0                             
   250 s118         B              0                             
   251 s119         B              0                             
   252 s120         B              0                             
   253 s121         B              0                             
   254 s122         B              0                             
   255 s123         B              0                             
   256 s124         B              0                             
   257 s125         B        68.2473                             
   258 s126         B        74.8692                             
   259 s127         B        16.9277                             
   260 s128         B        16.2347                             
   261 s129         B        7.65681                             
   262 s130         B        9.31362                             
   263 s131         B              0                             
   264 s132         B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 4.66e-09 on row 9
        max.rel.err = 4.24e-11 on row 277
        High quality

KKT.PB: max.abs.err = 1.60e-10 on row 154
        max.rel.err = 1.60e-10 on row 154
        High quality

KKT.DE: max.abs.err = 5.44e-10 on column 134
        max.rel.err = 1.81e-10 on column 134
        High quality

KKT.DB: max.abs.err = 1.15e-11 on row 78
        max.rel.err = 1.15e-11 on row 78
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_21.dat.sol <==
-7.98889e-11
2.55982e-09
0
1.42452e-07
0
0
2.38928e-06
0
0
0
2.03509e-05
0
0
0
0
8.65982e-05
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
1.74271e-16
-6.47572e-15
-0.0180219
0
0
0
0
0
2.62334e-15
0
0
-0.055726
0
0
0
0
0
0
0
0
-9.13972e-16
-0.0977178
0
0
-0.00737219
0
0
0
0
0
0
0
-0.165287
0
0
0
0
0
0
0
0
0
0
-0.395288
0
1.69084e-16
0
0
7.13987e-14
0
0
0
0
-0.760499
0
0
0
0
0
0
0
0
-1.08007
0
0
0
0
0
0
0
1.50639e-12
0
0
0
0
-0.297551
0
0
0
0
0
-1.78072
0
0
0
0
1.31951e-14
0
0
2.11846e-11
-68.2473
74.8692
16.9277
-16.2347
7.65681
-9.31362
0
0


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_22.dat <==
Problem:    L1 Minimisation
Rows:       311
Columns:    288
Non-zeros:  3726
Status:     OPTIMAL
Objective:  253.6640127 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       31.1127       31.1127             =    -0.0728322 
     2 y2           NS           462           462             =     0.0193954 
     3 y3           NS       4355.78       4355.78             =    0.00220229 
     4 y4           NS         29260         29260             =   -0.00096753 
     5 y5           NS        148968        148968             =  -9.23303e-05 
     6 y6           NS        596904        596904             =   5.64364e-05 
     7 y7           NS   1.92949e+06   1.92949e+06             =  -2.78084e-05 
     8 y8           NS   5.11632e+06   5.11632e+06             =  -1.64638e-06 
     9 y9           NS   1.12553e+07   1.12553e+07             =   2.07597e-05 
    10 y10          NS   2.06927e+07   2.06927e+07             =   1.01793e-07 
    11 y11          NS   3.19242e+07   3.19242e+07             =  -1.17711e-05 
    12 y12          NS   4.13853e+07   4.13853e+07             =   -1.6716e-06 
    13 y13          NS   4.50213e+07   4.50213e+07             =   5.01734e-06 
    14 y14          NS   4.09306e+07   4.09306e+07             =   1.39172e-06 
    15 y15          NS   3.08718e+07   3.08718e+07             =   2.09058e-06 
    16 y16          NS   1.91009e+07   1.91009e+07             =   7.70351e-06 
    17 y17          NS   9.53393e+06   9.53393e+06             =   2.82251e-06 
    18 y18          NS   3.74528e+06   3.74528e+06             =  -5.63865e-06 
    19 y19          NS   1.11508e+06   1.11508e+06             =    1.1863e-05 
    20 y20          NS        236544        236544             =   2.34022e-05 
    21 y21          NS       31859.4       31859.4             =  -6.34491e-05 
    22 y22          NS          2048          2048             =   0.000214932 
    23 r+1          NU             0                           0            -1 
    24 r+2          NU             0                           0            -1 
    25 r+3          NU             0                           0     -0.999546 
    26 r+4          NU             0                           0            -1 
    27 r+5          NU             0                           0     -0.998921 
    28 r+6          NU             0                           0     -0.995573 
    29 r+7          NU             0                           0            -1 
    30 r+8          NU             0                           0     -0.997377 
    31 r+9          NU             0                           0     -0.989847 
    32 r+10         NU             0                           0     -0.976913 
    33 r+11         NU             0                           0            -1 
    34 r+12         NU             0                           0     -0.993423 
    35 r+13         NU             0                           0     -0.976516 
    36 r+14         NU             0                           0     -0.952695 
    37 r+15         NU             0                           0     -0.930695 
    38 r+16         NU             0                           0            -1 
    39 r+17         NU             0                           0     -0.982779 
    40 r+18         NU             0                           0     -0.945486 
    41 r+19         NU             0                           0     -0.907808 
    42 r+20         NU             0                           0     -0.883045 
    43 r+21         NU             0                           0     -0.859098 
    44 r+22         NU             0                           0            -1 
    45 r+23         NU             0                           0     -0.951852 
    46 r+24         NU             0                           0     -0.875589 
    47 r+25         NU             0                           0     -0.838916 
    48 r+26         NU             0                           0     -0.813214 
    49 r+27         NU             0                           0     -0.782893 
    50 r+28         NU             0                           0     -0.775318 
    51 r+29         NU             0                           0            -1 
    52 r+30         NU             0                           0     -0.849038 
    53 r+31         NU             0                           0     -0.750221 
    54 r+32         NU             0                           0     -0.761825 
    55 r+33         NU             0                           0     -0.687986 
    56 r+34         NU             0                           0     -0.719208 
    57 r+35         NU             0                           0     -0.659303 
    58 r+36         NU             0                           0     -0.696501 
    59 r+37         NU             0                           0     -0.945596 
    60 r+38         NU             0                           0     -0.524053 
    61 r+39         NU             0                           0     -0.722218 
    62 r+40         NU             0                           0     -0.518186 
    63 r+41         NU             0                           0     -0.667073 
    64 r+42         NU             0                           0     -0.517493 
    65 r+43         NU             0                           0     -0.644843 
    66 r+44         NU             0                           0     -0.524153 
    67 r+45         NU             0                           0     -0.636865 
    68 r+46         B    -0.00786207                           0 
    69 r+47         NU             0                           0     -0.648955 
    70 r+48         NU             0                           0      -0.24831 
    71 r+49         NU             0                           0     -0.610605 
    72 r+50         NU             0                           0     -0.312249 
    73 r+51         NU             0                           0     -0.597085 
    74 r+52         NU             0                           0     -0.355905 
    75 r+53         NU             0                           0     -0.599655 
    76 r+54         NU             0                           0     -0.388497 
    77 r+55         NU             0                           0      -0.60609 
    78 r+56         NU             0                           0         < eps
    79 r+57         NU             0                           0         < eps
    80 r+58         NU             0                           0     -0.445372 
    81 r+59         NU             0                           0    -0.0939973 
    82 r+60         NU             0                           0      -0.51318 
    83 r+61         NU             0                           0     -0.162789 
    84 r+62         NU             0                           0     -0.559507 
    85 r+63         NU             0                           0     -0.216361 
    86 r+64         NU             0                           0     -0.587745 
    87 r+65         NU             0                           0     -0.260999 
    88 r+66         NU             0                           0     -0.608594 
    89 r+67         NU             0                           0         < eps
    90 r+68         B     -0.0197263                           0 
    91 r+69         NU             0                           0         < eps
    92 r+70         NU             0                           0     -0.305647 
    93 r+71         NU             0                           0    -0.0120688 
    94 r+72         NU             0                           0     -0.475372 
    95 r+73         NU             0                           0    -0.0555408 
    96 r+74         NU             0                           0      -0.56552 
    97 r+75         NU             0                           0    -0.0812447 
    98 r+76         NU             0                           0     -0.665139 
    99 r+77         NU             0                           0    -0.0279461 
   100 r+78         NU             0                           0     -0.842883 
   101 r+79         B         -0.236                           0 
   102 r+80         B      -0.233486                           0 
   103 r+81         NU             0                           0    -0.0130992 
   104 r+82         NU             0                           0    -0.0769295 
   105 r+83         NU             0                           0     -0.205914 
   106 r+84         NU             0                           0     -0.158208 
   107 r+85         NU             0                           0     -0.316543 
   108 r+86         NU             0                           0     -0.188266 
   109 r+87         NU             0                           0     -0.450587 
   110 r+88         NU             0                           0      -0.11349 
   111 r+89         NU             0                           0     -0.669703 
   112 r+90         B      -0.363101                           0 
   113 r+91         NU             0                           0  -0.000545799 
   114 r+92         NU             0                           0   -0.00657177 
   115 r+93         NU             0                           0     -0.141172 
   116 r+94         NU             0                           0     -0.151744 
   117 r+95         NU             0                           0     -0.230349 
   118 r+96         NU             0                           0     -0.192282 
   119 r+97         NU             0                           0      -0.37987 
   120 r+98         NU             0                           0     -0.098654 
   121 r+99         NU             0                           0     -0.623998 
   122 r+100        B       -1.12857                           0 
   123 r+101        NU             0                           0  -0.000410273 
   124 r+102        NU             0                           0     -0.165957 
   125 r+103        NU             0                           0     -0.167824 
   126 r+104        NU             0                           0     -0.226458 
   127 r+105        NU             0                           0     -0.184134 
   128 r+106        NU             0                           0     -0.389129 
   129 r+107        NU             0                           0    -0.0559533 
   130 r+108        NU             0                           0     -0.647454 
   131 r+109        B       -1.93476                           0 
   132 r+110        NU             0                           0     -0.237546 
   133 r+111        NU             0                           0     -0.268595 
   134 r+112        NU             0                           0     -0.272889 
   135 r+113        NU             0                           0     -0.205676 
   136 r+114        NU             0                           0     -0.450342 
   137 r+115        NU             0                           0    -0.0217189 
   138 r+116        NU             0                           0     -0.709486 
   139 r+117        NU             0                           0     -0.345793 
   140 r+118        NU             0                           0     -0.448712 
   141 r+119        NU             0                           0     -0.373192 
   142 r+120        NU             0                           0     -0.254127 
   143 r+121        NU             0                           0     -0.557597 
   144 r+122        NU             0                           0   -0.00475309 
   145 r+123        NU             0                           0     -0.794754 
   146 r+124        NU             0                           0     -0.740097 
   147 r+125        NU             0                           0     -0.532745 
   148 r+126        NU             0                           0     -0.301513 
   149 r+127        NU             0                           0     -0.704684 
   150 r+128        B       -8.71841                           0 
   151 r+129        NU             0                           0     -0.888704 
   152 r+130        NU             0                           0     -0.783066 
   153 r+131        NU             0                           0     -0.310412 
   154 r+132        NU             0                           0     -0.867715 
   155 r+133        B       -26.8748                           0 
   156 r+134        NU             0                           0     -0.967953 
   157 r+135        NU             0                           0     -0.222222 
   158 r+136        NU             0                           0            -1 
   159 r+137        B       -139.732                           0 
   160 r+138        NU             0                           0            -1 
   161 r+139        NU             0                           0            -1 
   162 r+140        B       -62.2795                           0 
   163 r+141        NU             0                           0     -0.951413 
   164 r+142        B        -11.136                           0 
   165 r+143        NU             0                           0      -0.80212 
   166 r+144        NU             0                           0     -0.581216 
   167 r-1          B              0             0               
   168 r-2          B              0             0               
   169 r-3          NL             0             0                 0.000454134 
   170 r-4          B              0             0               
   171 r-5          NL             0             0                  0.00107871 
   172 r-6          NL             0             0                  0.00442695 
   173 r-7          B    2.80241e-07             0               
   174 r-8          NL             0             0                  0.00262265 
   175 r-9          NL             0             0                   0.0101532 
   176 r-10         NL             0             0                   0.0230873 
   177 r-11         B    5.18791e-06             0               
   178 r-12         NL             0             0                  0.00657663 
   179 r-13         NL             0             0                   0.0234839 
   180 r-14         NL             0             0                   0.0473048 
   181 r-15         NL             0             0                    0.069305 
   182 r-16         B    4.90882e-05             0               
   183 r-17         NL             0             0                   0.0172208 
   184 r-18         NL             0             0                   0.0545142 
   185 r-19         NL             0             0                   0.0921923 
   186 r-20         NL             0             0                    0.116955 
   187 r-21         NL             0             0                    0.140902 
   188 r-22         B    0.000277285             0               
   189 r-23         NL             0             0                   0.0481481 
   190 r-24         NL             0             0                    0.124411 
   191 r-25         NL             0             0                    0.161084 
   192 r-26         NL             0             0                    0.186786 
   193 r-27         NL             0             0                    0.217107 
   194 r-28         NL             0             0                    0.224682 
   195 r-29         B     0.00084693             0               
   196 r-30         NL             0             0                    0.150962 
   197 r-31         NL             0             0                    0.249779 
   198 r-32         NL             0             0                    0.238175 
   199 r-33         NL             0             0                    0.312014 
   200 r-34         NL             0             0                    0.280792 
   201 r-35         NL             0             0                    0.340697 
   202 r-36         NL             0             0                    0.303499 
   203 r-37         NL             0             0                   0.0544038 
   204 r-38         NL             0             0                    0.475947 
   205 r-39         NL             0             0                    0.277782 
   206 r-40         NL             0             0                    0.481814 
   207 r-41         NL             0             0                    0.332927 
   208 r-42         NL             0             0                    0.482507 
   209 r-43         NL             0             0                    0.355157 
   210 r-44         NL             0             0                    0.475847 
   211 r-45         NL             0             0                    0.363135 
   212 r-46         NL             0             0                           1 
   213 r-47         NL             0             0                    0.351045 
   214 r-48         NL             0             0                     0.75169 
   215 r-49         NL             0             0                    0.389395 
   216 r-50         NL             0             0                    0.687751 
   217 r-51         NL             0             0                    0.402915 
   218 r-52         NL             0             0                    0.644095 
   219 r-53         NL             0             0                    0.400345 
   220 r-54         NL             0             0                    0.611503 
   221 r-55         NL             0             0                     0.39391 
   222 r-56         NL             0             0                           1 
   223 r-57         NL             0             0                           1 
   224 r-58         NL             0             0                    0.554628 
   225 r-59         NL             0             0                    0.906003 
   226 r-60         NL             0             0                     0.48682 
   227 r-61         NL             0             0                    0.837211 
   228 r-62         NL             0             0                    0.440493 
   229 r-63         NL             0             0                    0.783639 
   230 r-64         NL             0             0                    0.412255 
   231 r-65         NL             0             0                    0.739001 
   232 r-66         NL             0             0                    0.391406 
   233 r-67         NL             0             0                           1 
   234 r-68         NL             0             0                           1 
   235 r-69         NL             0             0                           1 
   236 r-70         NL             0             0                    0.694353 
   237 r-71         NL             0             0                    0.987931 
   238 r-72         NL             0             0                    0.524628 
   239 r-73         NL             0             0                    0.944459 
   240 r-74         NL             0             0                     0.43448 
   241 r-75         NL             0             0                    0.918755 
   242 r-76         NL             0             0                    0.334861 
   243 r-77         NL             0             0                    0.972054 
   244 r-78         NL             0             0                    0.157117 
   245 r-79         NL             0             0                           1 
   246 r-80         NL             0             0                           1 
   247 r-81         NL             0             0                    0.986901 
   248 r-82         NL             0             0                    0.923071 
   249 r-83         NL             0             0                    0.794086 
   250 r-84         NL             0             0                    0.841792 
   251 r-85         NL             0             0                    0.683457 
   252 r-86         NL             0             0                    0.811734 
   253 r-87         NL             0             0                    0.549413 
   254 r-88         NL             0             0                     0.88651 
   255 r-89         NL             0             0                    0.330297 
   256 r-90         NL             0             0                           1 
   257 r-91         NL             0             0                    0.999454 
   258 r-92         NL             0             0                    0.993428 
   259 r-93         NL             0             0                    0.858828 
   260 r-94         NL             0             0                    0.848256 
   261 r-95         NL             0             0                    0.769651 
   262 r-96         NL             0             0                    0.807718 
   263 r-97         NL             0             0                     0.62013 
   264 r-98         NL             0             0                    0.901346 
   265 r-99         NL             0             0                    0.376002 
   266 r-100        NL             0             0                           1 
   267 r-101        NL             0             0                     0.99959 
   268 r-102        NL             0             0                    0.834043 
   269 r-103        NL             0             0                    0.832176 
   270 r-104        NL             0             0                    0.773542 
   271 r-105        NL             0             0                    0.815866 
   272 r-106        NL             0             0                    0.610871 
   273 r-107        NL             0             0                    0.944047 
   274 r-108        NL             0             0                    0.352546 
   275 r-109        NL             0             0                           1 
   276 r-110        NL             0             0                    0.762454 
   277 r-111        NL             0             0                    0.731405 
   278 r-112        NL             0             0                    0.727111 
   279 r-113        NL             0             0                    0.794324 
   280 r-114        NL             0             0                    0.549658 
   281 r-115        NL             0             0                    0.978281 
   282 r-116        NL             0             0                    0.290514 
   283 r-117        NL             0             0                    0.654207 
   284 r-118        NL             0             0                    0.551288 
   285 r-119        NL             0             0                    0.626808 
   286 r-120        NL             0             0                    0.745873 
   287 r-121        NL             0             0                    0.442403 
   288 r-122        NL             0             0                    0.995247 
   289 r-123        NL             0             0                    0.205246 
   290 r-124        NL             0             0                    0.259903 
   291 r-125        NL             0             0                    0.467255 
   292 r-126        NL             0             0                    0.698487 
   293 r-127        NL             0             0                    0.295316 
   294 r-128        NL             0             0                           1 
   295 r-129        NL             0             0                    0.111296 
   296 r-130        NL             0             0                    0.216934 
   297 r-131        NL             0             0                    0.689588 
   298 r-132        NL             0             0                    0.132285 
   299 r-133        NL             0             0                           1 
   300 r-134        NL             0             0                   0.0320474 
   301 r-135        NL             0             0                    0.777778 
   302 r-136        B        16.8076             0               
   303 r-137        NL             0             0                           1 
   304 r-138        B        201.571             0               
   305 r-139        B        36.2838             0               
   306 r-140        NL             0             0                           1 
   307 r-141        NL             0             0                    0.048587 
   308 r-142        NL             0             0                           1 
   309 r-143        NL             0             0                     0.19788 
   310 r-144        NL             0             0                    0.418784 
   311 x norm.      NS             1             1             =      -0.47514 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B     1.4012e-07                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B    2.59396e-06                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B    2.45441e-05                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B    0.000138643                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B    0.000423465                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B    -0.00393103                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B    -0.00986317                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B         -0.118                             
    80 x80          B      -0.116743                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B       -0.18155                             
    91 x91          B              0                             
    92 x92          B              0                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B              0                             
    98 x98          B              0                             
    99 x99          B              0                             
   100 x100         B      -0.564284                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B              0                             
   104 x104         B              0                             
   105 x105         B              0                             
   106 x106         B              0                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B      -0.967378                             
   110 x110         B              0                             
   111 x111         B              0                             
   112 x112         B              0                             
   113 x113         B              0                             
   114 x114         B              0                             
   115 x115         B              0                             
   116 x116         B              0                             
   117 x117         B              0                             
   118 x118         B              0                             
   119 x119         B              0                             
   120 x120         B              0                             
   121 x121         B              0                             
   122 x122         B              0                             
   123 x123         B              0                             
   124 x124         B              0                             
   125 x125         B              0                             
   126 x126         B              0                             
   127 x127         B              0                             
   128 x128         B        -4.3592                             
   129 x129         B              0                             
   130 x130         B              0                             
   131 x131         B              0                             
   132 x132         B              0                             
   133 x133         B       -13.4374                             
   134 x134         B              0                             
   135 x135         B              0                             
   136 x136         B        8.40381                             
   137 x137         B       -69.8659                             
   138 x138         B        100.786                             
   139 x139         B        18.1419                             
   140 x140         B       -31.1397                             
   141 x141         B              0                             
   142 x142         B         -5.568                             
   143 x143         B              0                             
   144 x144         B              0                             
   145 s1           B              0                             
   146 s2           B              0                             
   147 s3           B              0                             
   148 s4           B              0                             
   149 s5           B              0                             
   150 s6           B              0                             
   151 s7           B     1.4012e-07                             
   152 s8           B              0                             
   153 s9           B              0                             
   154 s10          B              0                             
   155 s11          B    2.59396e-06                             
   156 s12          B              0                             
   157 s13          B              0                             
   158 s14          B              0                             
   159 s15          B              0                             
   160 s16          B    2.45441e-05                             
   161 s17          B              0                             
   162 s18          B              0                             
   163 s19          B              0                             
   164 s20          B              0                             
   165 s21          B              0                             
   166 s22          B    0.000138643                             
   167 s23          B              0                             
   168 s24          B              0                             
   169 s25          B              0                             
   170 s26          B              0                             
   171 s27          B              0                             
   172 s28          B              0                             
   173 s29          B    0.000423465                             
   174 s30          B              0                             
   175 s31          B              0                             
   176 s32          B              0                             
   177 s33          B              0                             
   178 s34          B              0                             
   179 s35          B              0                             
   180 s36          B              0                             
   181 s37          B              0                             
   182 s38          B              0                             
   183 s39          B              0                             
   184 s40          B              0                             
   185 s41          B              0                             
   186 s42          B              0                             
   187 s43          B              0                             
   188 s44          B              0                             
   189 s45          B              0                             
   190 s46          B     0.00393103                             
   191 s47          B              0                             
   192 s48          B              0                             
   193 s49          B              0                             
   194 s50          B              0                             
   195 s51          B              0                             
   196 s52          B              0                             
   197 s53          B              0                             
   198 s54          B              0                             
   199 s55          B              0                             
   200 s56          B              0                             
   201 s57          B              0                             
   202 s58          B              0                             
   203 s59          B              0                             
   204 s60          B              0                             
   205 s61          B              0                             
   206 s62          B              0                             
   207 s63          B              0                             
   208 s64          B              0                             
   209 s65          B              0                             
   210 s66          B              0                             
   211 s67          B              0                             
   212 s68          B     0.00986317                             
   213 s69          B              0                             
   214 s70          B              0                             
   215 s71          B              0                             
   216 s72          B              0                             
   217 s73          B              0                             
   218 s74          B              0                             
   219 s75          B              0                             
   220 s76          B              0                             
   221 s77          B              0                             
   222 s78          B              0                             
   223 s79          B          0.118                             
   224 s80          B       0.116743                             
   225 s81          B              0                             
   226 s82          B              0                             
   227 s83          B              0                             
   228 s84          B              0                             
   229 s85          B              0                             
   230 s86          B              0                             
   231 s87          B              0                             
   232 s88          B              0                             
   233 s89          B              0                             
   234 s90          B        0.18155                             
   235 s91          B              0                             
   236 s92          B              0                             
   237 s93          B              0                             
   238 s94          B              0                             
   239 s95          B              0                             
   240 s96          B              0                             
   241 s97          B              0                             
   242 s98          B              0                             
   243 s99          B              0                             
   244 s100         B       0.564284                             
   245 s101         B              0                             
   246 s102         B              0                             
   247 s103         B              0                             
   248 s104         B              0                             
   249 s105         B              0                             
   250 s106         B              0                             
   251 s107         B              0                             
   252 s108         B              0                             
   253 s109         B       0.967378                             
   254 s110         B              0                             
   255 s111         B              0                             
   256 s112         B              0                             
   257 s113         B              0                             
   258 s114         B              0                             
   259 s115         B              0                             
   260 s116         B              0                             
   261 s117         B              0                             
   262 s118         B              0                             
   263 s119         B              0                             
   264 s120         B              0                             
   265 s121         B              0                             
   266 s122         B              0                             
   267 s123         B              0                             
   268 s124         B              0                             
   269 s125         B              0                             
   270 s126         B              0                             
   271 s127         B              0                             
   272 s128         B         4.3592                             
   273 s129         B              0                             
   274 s130         B              0                             
   275 s131         B              0                             
   276 s132         B              0                             
   277 s133         B        13.4374                             
   278 s134         B              0                             
   279 s135         B              0                             
   280 s136         B        8.40381                             
   281 s137         B        69.8659                             
   282 s138         B        100.786                             
   283 s139         B        18.1419                             
   284 s140         B        31.1397                             
   285 s141         B              0                             
   286 s142         B          5.568                             
   287 s143         B              0                             
   288 s144         B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 3.73e-08 on row 12
        max.rel.err = 3.77e-14 on row 44
        High quality

KKT.PB: max.abs.err = 9.32e-10 on row 168
        max.rel.err = 9.32e-10 on row 168
        High quality

KKT.DE: max.abs.err = 1.03e-13 on column 146
        max.rel.err = 3.44e-14 on column 146
        High quality

KKT.DB: max.abs.err = 1.75e-15 on row 89
        max.rel.err = 1.75e-15 on row 89
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_22.dat.sol <==
-1.8388e-11
-4.66176e-10
0
-2.5034e-10
-3.57795e-15
0
1.4012e-07
0
0
0
2.59396e-06
0
0
0
0
2.45441e-05
0
0
0
0
0
0.000138643
0
0
0
5.08911e-15
-3.51705e-15
-2.76171e-15
0.000423465
0
0
0
0
0
0
0
0
0
-3.80822e-15
0
0
0
0
0
0
-0.00393103
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
2.37505e-15
-0.00986317
0
-1.20815e-14
-2.18236e-16
0
0
0
0
0
-3.53513e-15
0
-0.118
-0.116743
-3.71561e-15
0
0
0
0
0
0
0
0
-0.18155
0
4.20384e-15
0
0
0
0
0
0
0
-0.564284
0
0
0
0
0
0
5.95109e-15
0
-0.967378
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-4.3592
0
0
0
0
-13.4374
0
0
8.40381
-69.8659
100.786
18.1419
-31.1397
0
-5.568
0
0


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_23.dat <==
Problem:    L1 Minimisation
Rows:       336
Columns:    312
Non-zeros:  4356
Status:     OPTIMAL
Objective:  326.2162618 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       32.5269       32.5269             =    -0.0927009 
     2 y2           NS           506           506             =    0.00157861 
     3 y3           NS       5009.14       5009.14             =    0.00516538 
     4 y4           NS         35420         35420             =  -0.000159554 
     5 y5           NS        190347        190347             =  -0.000339435 
     6 y6           NS        807576        807576             =  -5.35801e-05 
     7 y7           NS   2.77363e+06   2.77363e+06             =   1.94773e-05 
     8 y8           NS   7.84502e+06   7.84502e+06             =   3.04339e-05 
     9 y9           NS   1.84909e+07   1.84909e+07             =  -4.15451e-06 
    10 y10          NS   3.66101e+07   3.66101e+07             =  -6.50158e-06 
    11 y11          NS   6.11881e+07   6.11881e+07             =   1.86703e-06 
    12 y12          NS    8.6533e+07    8.6533e+07             =  -2.21641e-06 
    13 y13          NS   1.03549e+08   1.03549e+08             =  -9.77407e-07 
    14 y14          NS     1.046e+08     1.046e+08             =   2.50392e-06 
    15 y15          NS   8.87563e+07   8.87563e+07             =   1.99936e-06 
    16 y16          NS   6.27602e+07   6.27602e+07             =   1.61711e-06 
    17 y17          NS   3.65467e+07   3.65467e+07             =   9.50434e-07 
    18 y18          NS   1.72283e+07   1.72283e+07             =  -2.81652e-06 
    19 y19          NS    6.4117e+06    6.4117e+06             =    1.0746e-05 
    20 y20          NS    1.8135e+06    1.8135e+06             =   6.41943e-06 
    21 y21          NS        366383        366383             =   2.32159e-05 
    22 y22          NS         47104         47104             =   1.08522e-05 
    23 y23          NS       2896.31       2896.31             =   5.47722e-05 
    24 r+1          NU             0                           0            -1 
    25 r+2          NU             0                           0            -1 
    26 r+3          NU             0                           0     -0.535162 
    27 r+4          B   -4.97118e-09                           0 
    28 r+5          NU             0                           0      -0.74478 
    29 r+6          NU             0                           0     -0.375208 
    30 r+7          B   -2.62793e-07                           0 
    31 r+8          NU             0                           0     -0.192442 
    32 r+9          NU             0                           0     -0.720069 
    33 r+10         NU             0                           0     -0.348234 
    34 r+11         NU             0                           0     -0.172174 
    35 r+12         NU             0                           0     -0.455374 
    36 r+13         NU             0                           0     -0.336809 
    37 r+14         NU             0                           0     -0.785502 
    38 r+15         NU             0                           0     -0.370562 
    39 r+16         NU             0                           0            -1 
    40 r+17         NU             0                           0     -0.431003 
    41 r+18         NU             0                           0     -0.720341 
    42 r+19         NU             0                           0     -0.446259 
    43 r+20         NU             0                           0     -0.864784 
    44 r+21         NU             0                           0     -0.400707 
    45 r+22         NU             0                           0            -1 
    46 r+23         NU             0                           0     -0.997911 
    47 r+24         NU             0                           0     -0.601832 
    48 r+25         NU             0                           0     -0.858036 
    49 r+26         NU             0                           0     -0.519302 
    50 r+27         NU             0                           0     -0.918735 
    51 r+28         NU             0                           0      -0.42013 
    52 r+29         NU             0                           0            -1 
    53 r+30         NU             0                           0     -0.994824 
    54 r+31         NU             0                           0     -0.980927 
    55 r+32         NU             0                           0     -0.692217 
    56 r+33         NU             0                           0     -0.900407 
    57 r+34         NU             0                           0     -0.554996 
    58 r+35         NU             0                           0     -0.933866 
    59 r+36         NU             0                           0     -0.423516 
    60 r+37         NU             0                           0            -1 
    61 r+38         NU             0                           0     -0.986677 
    62 r+39         NU             0                           0     -0.955709 
    63 r+40         NU             0                           0     -0.919924 
    64 r+41         NU             0                           0     -0.710392 
    65 r+42         NU             0                           0      -0.87726 
    66 r+43         NU             0                           0     -0.557244 
    67 r+44         NU             0                           0     -0.914195 
    68 r+45         NU             0                           0     -0.412863 
    69 r+46         NU             0                           0            -1 
    70 r+47         NU             0                           0      -0.96376 
    71 r+48         NU             0                           0     -0.897682 
    72 r+49         NU             0                           0     -0.853324 
    73 r+50         NU             0                           0      -0.82993 
    74 r+51         NU             0                           0     -0.673842 
    75 r+52         NU             0                           0      -0.81844 
    76 r+53         NU             0                           0     -0.536764 
    77 r+54         NU             0                           0     -0.870225 
    78 r+55         NU             0                           0       -0.3938 
    79 r+56         NU             0                           0            -1 
    80 r+57         NU             0                           0      -0.89225 
    81 r+58         NU             0                           0      -0.77673 
    82 r+59         NU             0                           0     -0.776993 
    83 r+60         NU             0                           0     -0.717358 
    84 r+61         NU             0                           0     -0.729026 
    85 r+62         NU             0                           0        -0.615 
    86 r+63         NU             0                           0     -0.745912 
    87 r+64         NU             0                           0     -0.503486 
    88 r+65         NU             0                           0      -0.81828 
    89 r+66         NU             0                           0     -0.366144 
    90 r+67         NU             0                           0            -1 
    91 r+68         NU             0                           0     -0.619316 
    92 r+69         NU             0                           0     -0.698114 
    93 r+70         NU             0                           0     -0.596834 
    94 r+71         NU             0                           0     -0.634727 
    95 r+72         NU             0                           0     -0.599488 
    96 r+73         NU             0                           0     -0.647141 
    97 r+74         NU             0                           0     -0.532494 
    98 r+75         NU             0                           0     -0.707615 
    99 r+76         NU             0                           0     -0.424601 
   100 r+77         NU             0                           0     -0.826848 
   101 r+78         NU             0                           0     -0.250378 
   102 r+79         NU             0                           0     -0.417254 
   103 r+80         NU             0                           0     -0.464135 
   104 r+81         NU             0                           0      -0.46591 
   105 r+82         NU             0                           0     -0.472586 
   106 r+83         NU             0                           0     -0.476299 
   107 r+84         NU             0                           0     -0.568054 
   108 r+85         NU             0                           0      -0.46156 
   109 r+86         NU             0                           0     -0.644568 
   110 r+87         NU             0                           0     -0.393329 
   111 r+88         NU             0                           0     -0.768904 
   112 r+89         NU             0                           0     -0.230463 
   113 r+90         NU             0                           0            -1 
   114 r+91         B     -0.0423027                           0 
   115 r+92         NU             0                           0     -0.291917 
   116 r+93         NU             0                           0      -0.26904 
   117 r+94         NU             0                           0     -0.344433 
   118 r+95         NU             0                           0     -0.464313 
   119 r+96         NU             0                           0     -0.364965 
   120 r+97         NU             0                           0     -0.579152 
   121 r+98         NU             0                           0     -0.336003 
   122 r+99         NU             0                           0     -0.713158 
   123 r+100        NU             0                           0     -0.204984 
   124 r+101        NU             0                           0     -0.932501 
   125 r+102        B      -0.198099                           0 
   126 r+103        NU             0                           0    -0.0841892 
   127 r+104        NU             0                           0     -0.182107 
   128 r+105        NU             0                           0     -0.388742 
   129 r+106        NU             0                           0     -0.269818 
   130 r+107        NU             0                           0     -0.518309 
   131 r+108        NU             0                           0     -0.267658 
   132 r+109        NU             0                           0     -0.679615 
   133 r+110        NU             0                           0     -0.140064 
   134 r+111        NU             0                           0     -0.919811 
   135 r+112        B      -0.492639                           0 
   136 r+113        NU             0                           0    -0.0286351 
   137 r+114        NU             0                           0     -0.364649 
   138 r+115        NU             0                           0     -0.208427 
   139 r+116        NU             0                           0     -0.478138 
   140 r+117        NU             0                           0     -0.217166 
   141 r+118        NU             0                           0     -0.656904 
   142 r+119        NU             0                           0    -0.0806559 
   143 r+120        NU             0                           0     -0.913447 
   144 r+121        B       -1.11432                           0 
   145 r+122        NU             0                           0     -0.421349 
   146 r+123        NU             0                           0     -0.229888 
   147 r+124        NU             0                           0     -0.469177 
   148 r+125        NU             0                           0     -0.201951 
   149 r+126        NU             0                           0     -0.659543 
   150 r+127        NU             0                           0    -0.0352691 
   151 r+128        NU             0                           0     -0.918203 
   152 r+129        NU             0                           0     -0.598494 
   153 r+130        NU             0                           0     -0.389629 
   154 r+131        NU             0                           0     -0.505551 
   155 r+132        NU             0                           0       -0.2274 
   156 r+133        NU             0                           0     -0.698843 
   157 r+134        NU             0                           0   -0.00913907 
   158 r+135        NU             0                           0     -0.938094 
   159 r+136        NU             0                           0     -0.711317 
   160 r+137        NU             0                           0       -0.6006 
   161 r+138        NU             0                           0        -0.276 
   162 r+139        NU             0                           0     -0.781099 
   163 r+140        B       -16.2009                           0 
   164 r+141        NU             0                           0     -0.970105 
   165 r+142        NU             0                           0     -0.742197 
   166 r+143        NU             0                           0     -0.291339 
   167 r+144        NU             0                           0     -0.896324 
   168 r+145        B       -63.2658                           0 
   169 r+146        NU             0                           0            -1 
   170 r+147        NU             0                           0     -0.165517 
   171 r+148        NU             0                           0            -1 
   172 r+149        B       -140.953                           0 
   173 r+150        NU             0                           0            -1 
   174 r+151        NU             0                           0            -1 
   175 r+152        B       -102.949                           0 
   176 r+153        NU             0                           0     -0.933318 
   177 r+154        NU             0                           0    -0.0318966 
   178 r+155        NU             0                           0     -0.774976 
   179 r+156        NU             0                           0     -0.557581 
   180 r-1          B   -6.30729e-09             0               
   181 r-2          B   -9.52674e-09             0               
   182 r-3          NL             0             0                    0.464838 
   183 r-4          NL             0             0                           1 
   184 r-5          NL             0             0                     0.25522 
   185 r-6          NL             0             0                    0.624792 
   186 r-7          NL             0             0                           1 
   187 r-8          NL             0             0                    0.807558 
   188 r-9          NL             0             0                    0.279931 
   189 r-10         NL             0             0                    0.651766 
   190 r-11         NL             0             0                    0.827826 
   191 r-12         NL             0             0                    0.544626 
   192 r-13         NL             0             0                    0.663191 
   193 r-14         NL             0             0                    0.214498 
   194 r-15         NL             0             0                    0.629438 
   195 r-16         B    7.30511e-06             0               
   196 r-17         NL             0             0                    0.568997 
   197 r-18         NL             0             0                    0.279659 
   198 r-19         NL             0             0                    0.553741 
   199 r-20         NL             0             0                    0.135216 
   200 r-21         NL             0             0                    0.599293 
   201 r-22         B    9.68627e-05             0               
   202 r-23         NL             0             0                  0.00208876 
   203 r-24         NL             0             0                    0.398168 
   204 r-25         NL             0             0                    0.141964 
   205 r-26         NL             0             0                    0.480698 
   206 r-27         NL             0             0                   0.0812651 
   207 r-28         NL             0             0                     0.57987 
   208 r-29         B    0.000623651             0               
   209 r-30         NL             0             0                  0.00517628 
   210 r-31         NL             0             0                   0.0190725 
   211 r-32         NL             0             0                    0.307783 
   212 r-33         NL             0             0                   0.0995931 
   213 r-34         NL             0             0                    0.445004 
   214 r-35         NL             0             0                   0.0661341 
   215 r-36         NL             0             0                    0.576484 
   216 r-37         B     0.00259339             0               
   217 r-38         NL             0             0                   0.0133233 
   218 r-39         NL             0             0                   0.0442908 
   219 r-40         NL             0             0                   0.0800758 
   220 r-41         NL             0             0                    0.289608 
   221 r-42         NL             0             0                     0.12274 
   222 r-43         NL             0             0                    0.442756 
   223 r-44         NL             0             0                   0.0858051 
   224 r-45         NL             0             0                    0.587137 
   225 r-46         B     0.00697637             0               
   226 r-47         NL             0             0                   0.0362403 
   227 r-48         NL             0             0                    0.102318 
   228 r-49         NL             0             0                    0.146676 
   229 r-50         NL             0             0                     0.17007 
   230 r-51         NL             0             0                    0.326158 
   231 r-52         NL             0             0                     0.18156 
   232 r-53         NL             0             0                    0.463236 
   233 r-54         NL             0             0                    0.129775 
   234 r-55         NL             0             0                      0.6062 
   235 r-56         B      0.0111464             0               
   236 r-57         NL             0             0                     0.10775 
   237 r-58         NL             0             0                     0.22327 
   238 r-59         NL             0             0                    0.223007 
   239 r-60         NL             0             0                    0.282642 
   240 r-61         NL             0             0                    0.270974 
   241 r-62         NL             0             0                       0.385 
   242 r-63         NL             0             0                    0.254088 
   243 r-64         NL             0             0                    0.496514 
   244 r-65         NL             0             0                     0.18172 
   245 r-66         NL             0             0                    0.633856 
   246 r-67         B     0.00800553             0               
   247 r-68         NL             0             0                    0.380684 
   248 r-69         NL             0             0                    0.301886 
   249 r-70         NL             0             0                    0.403166 
   250 r-71         NL             0             0                    0.365273 
   251 r-72         NL             0             0                    0.400512 
   252 r-73         NL             0             0                    0.352859 
   253 r-74         NL             0             0                    0.467506 
   254 r-75         NL             0             0                    0.292385 
   255 r-76         NL             0             0                    0.575399 
   256 r-77         NL             0             0                    0.173152 
   257 r-78         NL             0             0                    0.749622 
   258 r-79         NL             0             0                    0.582746 
   259 r-80         NL             0             0                    0.535865 
   260 r-81         NL             0             0                     0.53409 
   261 r-82         NL             0             0                    0.527414 
   262 r-83         NL             0             0                    0.523701 
   263 r-84         NL             0             0                    0.431946 
   264 r-85         NL             0             0                     0.53844 
   265 r-86         NL             0             0                    0.355432 
   266 r-87         NL             0             0                    0.606671 
   267 r-88         NL             0             0                    0.231096 
   268 r-89         NL             0             0                    0.769537 
   269 r-90         B    2.30303e-06             0               
   270 r-91         NL             0             0                           1 
   271 r-92         NL             0             0                    0.708083 
   272 r-93         NL             0             0                     0.73096 
   273 r-94         NL             0             0                    0.655567 
   274 r-95         NL             0             0                    0.535687 
   275 r-96         NL             0             0                    0.635035 
   276 r-97         NL             0             0                    0.420848 
   277 r-98         NL             0             0                    0.663997 
   278 r-99         NL             0             0                    0.286842 
   279 r-100        NL             0             0                    0.795016 
   280 r-101        NL             0             0                   0.0674992 
   281 r-102        NL             0             0                           1 
   282 r-103        NL             0             0                    0.915811 
   283 r-104        NL             0             0                    0.817893 
   284 r-105        NL             0             0                    0.611258 
   285 r-106        NL             0             0                    0.730182 
   286 r-107        NL             0             0                    0.481691 
   287 r-108        NL             0             0                    0.732342 
   288 r-109        NL             0             0                    0.320385 
   289 r-110        NL             0             0                    0.859936 
   290 r-111        NL             0             0                   0.0801888 
   291 r-112        NL             0             0                           1 
   292 r-113        NL             0             0                    0.971365 
   293 r-114        NL             0             0                    0.635351 
   294 r-115        NL             0             0                    0.791573 
   295 r-116        NL             0             0                    0.521862 
   296 r-117        NL             0             0                    0.782834 
   297 r-118        NL             0             0                    0.343096 
   298 r-119        NL             0             0                    0.919344 
   299 r-120        NL             0             0                   0.0865528 
   300 r-121        NL             0             0                           1 
   301 r-122        NL             0             0                    0.578651 
   302 r-123        NL             0             0                    0.770112 
   303 r-124        NL             0             0                    0.530823 
   304 r-125        NL             0             0                    0.798049 
   305 r-126        NL             0             0                    0.340457 
   306 r-127        NL             0             0                    0.964731 
   307 r-128        NL             0             0                   0.0817967 
   308 r-129        NL             0             0                    0.401506 
   309 r-130        NL             0             0                    0.610371 
   310 r-131        NL             0             0                    0.494449 
   311 r-132        NL             0             0                      0.7726 
   312 r-133        NL             0             0                    0.301157 
   313 r-134        NL             0             0                    0.990861 
   314 r-135        NL             0             0                   0.0619055 
   315 r-136        NL             0             0                    0.288683 
   316 r-137        NL             0             0                      0.3994 
   317 r-138        NL             0             0                       0.724 
   318 r-139        NL             0             0                    0.218901 
   319 r-140        NL             0             0                           1 
   320 r-141        NL             0             0                   0.0298952 
   321 r-142        NL             0             0                    0.257803 
   322 r-143        NL             0             0                    0.708661 
   323 r-144        NL             0             0                    0.103676 
   324 r-145        NL             0             0                           1 
   325 r-146        B        20.3115             0               
   326 r-147        NL             0             0                    0.834483 
   327 r-148        B        49.6433             0               
   328 r-149        NL             0             0                           1 
   329 r-150        B        222.216             0               
   330 r-151        B         35.016             0               
   331 r-152        NL             0             0                           1 
   332 r-153        NL             0             0                   0.0666824 
   333 r-154        NL             0             0                    0.968103 
   334 r-155        NL             0             0                    0.225024 
   335 r-156        NL             0             0                    0.442419 
   336 x norm.      NS             1             1             =      0.133146 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -3.15365e-09                             
     2 x2           B   -4.76337e-09                             
     3 x3           B              0                             
     4 x4           B   -2.48559e-09                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B   -1.31397e-07                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B    3.65256e-06                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B    4.84313e-05                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B    0.000311825                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B      0.0012967                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B     0.00348819                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B     0.00557318                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B     0.00400277                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B    1.15152e-06                             
    91 x91          B     -0.0211514                             
    92 x92          B              0                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B              0                             
    98 x98          B              0                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 x101         B              0                             
   102 x102         B     -0.0990497                             
   103 x103         B              0                             
   104 x104         B              0                             
   105 x105         B              0                             
   106 x106         B              0                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B              0                             
   110 x110         B              0                             
   111 x111         B              0                             
   112 x112         B      -0.246319                             
   113 x113         B              0                             
   114 x114         B              0                             
   115 x115         B              0                             
   116 x116         B              0                             
   117 x117         B              0                             
   118 x118         B              0                             
   119 x119         B              0                             
   120 x120         B              0                             
   121 x121         B       -0.55716                             
   122 x122         B              0                             
   123 x123         B              0                             
   124 x124         B              0                             
   125 x125         B              0                             
   126 x126         B              0                             
   127 x127         B              0                             
   128 x128         B              0                             
   129 x129         B              0                             
   130 x130         B              0                             
   131 x131         B              0                             
   132 x132         B              0                             
   133 x133         B              0                             
   134 x134         B              0                             
   135 x135         B              0                             
   136 x136         B              0                             
   137 x137         B              0                             
   138 x138         B              0                             
   139 x139         B              0                             
   140 x140         B       -8.10046                             
   141 x141         B              0                             
   142 x142         B              0                             
   143 x143         B              0                             
   144 x144         B              0                             
   145 x145         B       -31.6329                             
   146 x146         B        10.1558                             
   147 x147         B              0                             
   148 x148         B        24.8217                             
   149 x149         B       -70.4764                             
   150 x150         B        111.108                             
   151 x151         B         17.508                             
   152 x152         B       -51.4747                             
   153 x153         B              0                             
   154 x154         B              0                             
   155 x155         B              0                             
   156 x156         B              0                             
   157 s1           B   -3.15365e-09                             
   158 s2           B   -4.76337e-09                             
   159 s3           B              0                             
   160 s4           B    2.48559e-09                             
   161 s5           B              0                             
   162 s6           B              0                             
   163 s7           B    1.31397e-07                             
   164 s8           B              0                             
   165 s9           B              0                             
   166 s10          B              0                             
   167 s11          B              0                             
   168 s12          B              0                             
   169 s13          B              0                             
   170 s14          B              0                             
   171 s15          B              0                             
   172 s16          B    3.65256e-06                             
   173 s17          B              0                             
   174 s18          B              0                             
   175 s19          B              0                             
   176 s20          B              0                             
   177 s21          B              0                             
   178 s22          B    4.84313e-05                             
   179 s23          B              0                             
   180 s24          B              0                             
   181 s25          B              0                             
   182 s26          B              0                             
   183 s27          B              0                             
   184 s28          B              0                             
   185 s29          B    0.000311825                             
   186 s30          B              0                             
   187 s31          B              0                             
   188 s32          B              0                             
   189 s33          B              0                             
   190 s34          B              0                             
   191 s35          B              0                             
   192 s36          B              0                             
   193 s37          B      0.0012967                             
   194 s38          B              0                             
   195 s39          B              0                             
   196 s40          B              0                             
   197 s41          B              0                             
   198 s42          B              0                             
   199 s43          B              0                             
   200 s44          B              0                             
   201 s45          B              0                             
   202 s46          B     0.00348819                             
   203 s47          B              0                             
   204 s48          B              0                             
   205 s49          B              0                             
   206 s50          B              0                             
   207 s51          B              0                             
   208 s52          B              0                             
   209 s53          B              0                             
   210 s54          B              0                             
   211 s55          B              0                             
   212 s56          B     0.00557318                             
   213 s57          B              0                             
   214 s58          B              0                             
   215 s59          B              0                             
   216 s60          B              0                             
   217 s61          B              0                             
   218 s62          B              0                             
   219 s63          B              0                             
   220 s64          B              0                             
   221 s65          B              0                             
   222 s66          B              0                             
   223 s67          B     0.00400277                             
   224 s68          B              0                             
   225 s69          B              0                             
   226 s70          B              0                             
   227 s71          B              0                             
   228 s72          B              0                             
   229 s73          B              0                             
   230 s74          B              0                             
   231 s75          B              0                             
   232 s76          B              0                             
   233 s77          B              0                             
   234 s78          B              0                             
   235 s79          B              0                             
   236 s80          B              0                             
   237 s81          B              0                             
   238 s82          B              0                             
   239 s83          B              0                             
   240 s84          B              0                             
   241 s85          B              0                             
   242 s86          B              0                             
   243 s87          B              0                             
   244 s88          B              0                             
   245 s89          B              0                             
   246 s90          B    1.15152e-06                             
   247 s91          B      0.0211514                             
   248 s92          B              0                             
   249 s93          B              0                             
   250 s94          B              0                             
   251 s95          B              0                             
   252 s96          B              0                             
   253 s97          B              0                             
   254 s98          B              0                             
   255 s99          B              0                             
   256 s100         B              0                             
   257 s101         B              0                             
   258 s102         B      0.0990497                             
   259 s103         B              0                             
   260 s104         B              0                             
   261 s105         B              0                             
   262 s106         B              0                             
   263 s107         B              0                             
   264 s108         B              0                             
   265 s109         B              0                             
   266 s110         B              0                             
   267 s111         B              0                             
   268 s112         B       0.246319                             
   269 s113         B              0                             
   270 s114         B              0                             
   271 s115         B              0                             
   272 s116         B              0                             
   273 s117         B              0                             
   274 s118         B              0                             
   275 s119         B              0                             
   276 s120         B              0                             
   277 s121         B        0.55716                             
   278 s122         B              0                             
   279 s123         B              0                             
   280 s124         B              0                             
   281 s125         B              0                             
   282 s126         B              0                             
   283 s127         B              0                             
   284 s128         B              0                             
   285 s129         B              0                             
   286 s130         B              0                             
   287 s131         B              0                             
   288 s132         B              0                             
   289 s133         B              0                             
   290 s134         B              0                             
   291 s135         B              0                             
   292 s136         B              0                             
   293 s137         B              0                             
   294 s138         B              0                             
   295 s139         B              0                             
   296 s140         B        8.10046                             
   297 s141         B              0                             
   298 s142         B              0                             
   299 s143         B              0                             
   300 s144         B              0                             
   301 s145         B        31.6329                             
   302 s146         B        10.1558                             
   303 s147         B              0                             
   304 s148         B        24.8217                             
   305 s149         B        70.4764                             
   306 s150         B        111.108                             
   307 s151         B         17.508                             
   308 s152         B        51.4747                             
   309 s153         B              0                             
   310 s154         B              0                             
   311 s155         B              0                             
   312 s156         B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 2.98e-08 on row 14
        max.rel.err = 4.95e-15 on row 34
        High quality

KKT.PB: max.abs.err = 9.53e-09 on row 181
        max.rel.err = 9.53e-09 on row 181
        Medium quality

KKT.DE: max.abs.err = 7.11e-15 on column 1
        max.rel.err = 9.34e-16 on column 16
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_23.dat.sol <==
-3.15365e-09
-4.76337e-09
0
-2.48559e-09
0
0
-1.31397e-07
0
0
0
2.47705e-15
0
0
0
0
3.65256e-06
0
0
0
0
0
4.84313e-05
0
0
0
0
0
0
0.000311825
0
0
0
0
0
0
0
0.0012967
0
0
0
0
0
0
0
0
0.00348819
0
0
0
0
0
0
0
0
0
0.00557318
0
0
0
0
0
0
0
0
0
0
0.00400277
-2.37411e-15
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
1.15152e-06
-0.0211514
0
0
0
0
0
0
0
0
0
0
-0.0990497
0
0
0
0
0
0
0
0
0
-0.246319
0
0
0
0
0
0
0
0
-0.55716
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-8.10046
0
0
0
0
-31.6329
10.1558
0
24.8217
-70.4764
111.108
17.508
-51.4747
0
0
0
0


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_24.dat <==
Problem:    L1 Minimisation
Rows:       363
Columns:    338
Non-zeros:  4723
Status:     OPTIMAL
Objective:  419.2536757 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       33.9411       33.9411             =    -0.0978146 
     2 y2           NS           552           552             =    0.00021016 
     3 y3           NS       5724.74       5724.74             =    0.00395744 
     4 y4           NS         42504         42504             =   0.000282921 
     5 y5           NS        240439        240439             =  -0.000233468 
     6 y6           NS   1.07677e+06   1.07677e+06             =  -0.000106433 
     7 y7           NS   3.91572e+06   3.91572e+06             =   2.17743e-05 
     8 y8           NS   1.17675e+07   1.17675e+07             =   2.05509e-05 
     9 y9           NS   2.95854e+07   2.95854e+07             =  -9.01253e-07 
    10 y10          NS   6.27602e+07   6.27602e+07             =  -1.87342e-06 
    11 y11          NS   1.12963e+08   1.12963e+08             =  -1.22167e-06 
    12 y12          NS   1.73066e+08   1.73066e+08             =  -5.54391e-07 
    13 y13          NS   2.25925e+08   2.25925e+08             =  -1.74332e-07 
    14 y14          NS   2.51041e+08   2.51041e+08             =   -2.4378e-07 
    15 y15          NS   2.36684e+08   2.36684e+08             =   1.46679e-06 
    16 y16          NS   1.88281e+08   1.88281e+08             =   1.45607e-06 
    17 y17          NS   1.25303e+08   1.25303e+08             =   6.28699e-09 
    18 y18          NS   6.89132e+07   6.89132e+07             =  -5.63068e-08 
    19 y19          NS   3.07762e+07   3.07762e+07             =   2.24287e-07 
    20 y20          NS    1.0881e+07    1.0881e+07             =   5.12631e-06 
    21 y21          NS   2.93107e+06   2.93107e+06             =   7.68055e-06 
    22 y22          NS        565248        565248             =   1.06125e-05 
    23 y23          NS       69511.4       69511.4             =   7.38549e-06 
    24 y24          NS          4096          4096             =   7.23136e-06 
    25 r+1          B   -2.54719e-09                           0 
    26 r+2          B    7.15827e-09                           0 
    27 r+3          NU             0                           0    -0.0827952 
    28 r+4          B   -3.37366e-08                           0 
    29 r+5          NU             0                           0     -0.289574 
    30 r+6          NU             0                           0     -0.249644 
    31 r+7          NU             0                           0     -0.446538 
    32 r+8          NU             0                           0     -0.408601 
    33 r+9          NU             0                           0     -0.479317 
    34 r+10         NU             0                           0     -0.430016 
    35 r+11         NU             0                           0            -1 
    36 r+12         NU             0                           0     -0.620011 
    37 r+13         NU             0                           0     -0.658657 
    38 r+14         NU             0                           0      -0.60719 
    39 r+15         NU             0                           0     -0.589549 
    40 r+16         NU             0                           0            -1 
    41 r+17         NU             0                           0     -0.999647 
    42 r+18         NU             0                           0     -0.737783 
    43 r+19         NU             0                           0     -0.806734 
    44 r+20         NU             0                           0     -0.692293 
    45 r+21         NU             0                           0     -0.712071 
    46 r+22         NU             0                           0            -1 
    47 r+23         NU             0                           0      -0.99917 
    48 r+24         NU             0                           0     -0.996517 
    49 r+25         NU             0                           0     -0.812149 
    50 r+26         NU             0                           0     -0.883824 
    51 r+27         NU             0                           0     -0.741584 
    52 r+28         NU             0                           0     -0.791343 
    53 r+29         NU             0                           0            -1 
    54 r+30         NU             0                           0     -0.998006 
    55 r+31         NU             0                           0     -0.992043 
    56 r+32         NU             0                           0     -0.981088 
    57 r+33         NU             0                           0     -0.844263 
    58 r+34         NU             0                           0     -0.905845 
    59 r+35         NU             0                           0     -0.758488 
    60 r+36         NU             0                           0      -0.82825 
    61 r+37         NU             0                           0            -1 
    62 r+38         NU             0                           0     -0.995079 
    63 r+39         NU             0                           0     -0.981659 
    64 r+40         NU             0                           0     -0.960704 
    65 r+41         NU             0                           0     -0.939043 
    66 r+42         NU             0                           0     -0.836044 
    67 r+43         NU             0                           0     -0.885536 
    68 r+44         NU             0                           0     -0.747509 
    69 r+45         NU             0                           0     -0.829545 
    70 r+46         NU             0                           0            -1 
    71 r+47         NU             0                           0     -0.987413 
    72 r+48         NU             0                           0     -0.957419 
    73 r+49         NU             0                           0     -0.921131 
    74 r+50         NU             0                           0     -0.893909 
    75 r+51         NU             0                           0      -0.87162 
    76 r+52         NU             0                           0     -0.794305 
    77 r+53         NU             0                           0      -0.83729 
    78 r+54         NU             0                           0     -0.716201 
    79 r+55         NU             0                           0     -0.804325 
    80 r+56         NU             0                           0            -1 
    81 r+57         NU             0                           0     -0.966094 
    82 r+58         NU             0                           0     -0.901354 
    83 r+59         NU             0                           0     -0.853122 
    84 r+60         NU             0                           0     -0.829035 
    85 r+61         NU             0                           0     -0.799287 
    86 r+62         NU             0                           0     -0.788417 
    87 r+63         NU             0                           0     -0.735499 
    88 r+64         NU             0                           0     -0.772096 
    89 r+65         NU             0                           0     -0.674938 
    90 r+66         NU             0                           0     -0.762199 
    91 r+67         NU             0                           0            -1 
    92 r+68         NU             0                           0     -0.900877 
    93 r+69         NU             0                           0     -0.780993 
    94 r+70         NU             0                           0     -0.768789 
    95 r+71         NU             0                           0     -0.725388 
    96 r+72         NU             0                           0     -0.712293 
    97 r+73         NU             0                           0     -0.710372 
    98 r+74         NU             0                           0     -0.697504 
    99 r+75         NU             0                           0     -0.672037 
   100 r+76         NU             0                           0     -0.707895 
   101 r+77         NU             0                           0     -0.620367 
   102 r+78         NU             0                           0     -0.729827 
   103 r+79         NU             0                           0            -1 
   104 r+80         NU             0                           0      -0.66206 
   105 r+81         NU             0                           0     -0.648685 
   106 r+82         NU             0                           0     -0.642696 
   107 r+83         NU             0                           0     -0.582875 
   108 r+84         NU             0                           0     -0.628175 
   109 r+85         NU             0                           0     -0.618654 
   110 r+86         NU             0                           0     -0.593198 
   111 r+87         NU             0                           0     -0.681328 
   112 r+88         NU             0                           0       -0.5142 
   113 r+89         NU             0                           0     -0.795087 
   114 r+90         NU             0                           0     -0.354635 
   115 r+91         NU             0                           0            -1 
   116 r+92         NU             0                           0      -0.49309 
   117 r+93         NU             0                           0      -0.40318 
   118 r+94         NU             0                           0     -0.507393 
   119 r+95         NU             0                           0     -0.426871 
   120 r+96         NU             0                           0     -0.508311 
   121 r+97         NU             0                           0     -0.529775 
   122 r+98         NU             0                           0     -0.488751 
   123 r+99         NU             0                           0     -0.621087 
   124 r+100        NU             0                           0     -0.439927 
   125 r+101        NU             0                           0     -0.741835 
   126 r+102        NU             0                           0     -0.309128 
   127 r+103        NU             0                           0     -0.947491 
   128 r+104        B      -0.158042                           0 
   129 r+105        NU             0                           0     -0.306845 
   130 r+106        NU             0                           0     -0.251677 
   131 r+107        NU             0                           0     -0.356547 
   132 r+108        NU             0                           0      -0.44672 
   133 r+109        NU             0                           0     -0.375596 
   134 r+110        NU             0                           0     -0.562982 
   135 r+111        NU             0                           0     -0.349125 
   136 r+112        NU             0                           0     -0.706951 
   137 r+113        NU             0                           0      -0.22505 
   138 r+114        NU             0                           0     -0.933076 
   139 r+115        B       -0.65711                           0 
   140 r+116        NU             0                           0    -0.0871979 
   141 r+117        NU             0                           0     -0.183404 
   142 r+118        NU             0                           0     -0.384511 
   143 r+119        NU             0                           0     -0.271617 
   144 r+120        NU             0                           0     -0.512172 
   145 r+121        NU             0                           0     -0.269853 
   146 r+122        NU             0                           0      -0.67429 
   147 r+123        NU             0                           0     -0.146083 
   148 r+124        NU             0                           0     -0.919715 
   149 r+125        B       -1.36167                           0 
   150 r+126        NU             0                           0    -0.0294413 
   151 r+127        NU             0                           0     -0.365275 
   152 r+128        NU             0                           0     -0.208128 
   153 r+129        NU             0                           0     -0.476752 
   154 r+130        NU             0                           0     -0.216654 
   155 r+131        NU             0                           0     -0.654578 
   156 r+132        NU             0                           0    -0.0807145 
   157 r+133        NU             0                           0     -0.912244 
   158 r+134        B      -0.501619                           0 
   159 r+135        NU             0                           0     -0.420775 
   160 r+136        NU             0                           0     -0.230498 
   161 r+137        NU             0                           0     -0.469038 
   162 r+138        NU             0                           0     -0.201643 
   163 r+139        NU             0                           0      -0.65876 
   164 r+140        NU             0                           0    -0.0345795 
   165 r+141        NU             0                           0     -0.917171 
   166 r+142        NU             0                           0     -0.597293 
   167 r+143        NU             0                           0     -0.389587 
   168 r+144        NU             0                           0     -0.505494 
   169 r+145        NU             0                           0     -0.227588 
   170 r+146        NU             0                           0     -0.698631 
   171 r+147        NU             0                           0   -0.00886962 
   172 r+148        NU             0                           0     -0.937563 
   173 r+149        NU             0                           0     -0.710831 
   174 r+150        NU             0                           0     -0.600597 
   175 r+151        NU             0                           0     -0.275982 
   176 r+152        NU             0                           0     -0.781118 
   177 r+153        B       -58.0753                           0 
   178 r+154        NU             0                           0     -0.969936 
   179 r+155        NU             0                           0     -0.742645 
   180 r+156        NU             0                           0     -0.291344 
   181 r+157        NU             0                           0     -0.896318 
   182 r+158        B       -2.95299                           0 
   183 r+159        NU             0                           0            -1 
   184 r+160        NU             0                           0     -0.166023 
   185 r+161        NU             0                           0            -1 
   186 r+162        B       -279.239                           0 
   187 r+163        NU             0                           0            -1 
   188 r+164        NU             0                           0            -1 
   189 r+165        B        -75.308                           0 
   190 r+166        NU             0                           0     -0.933321 
   191 r+167        NU             0                           0    -0.0316122 
   192 r+168        NU             0                           0     -0.774982 
   193 r+169        NU             0                           0     -0.557446 
   194 r-1          NL             0             0                           1 
   195 r-2          NL             0             0                           1 
   196 r-3          NL             0             0                    0.917205 
   197 r-4          NL             0             0                           1 
   198 r-5          NL             0             0                    0.710426 
   199 r-6          NL             0             0                    0.750356 
   200 r-7          NL             0             0                    0.553462 
   201 r-8          NL             0             0                    0.591399 
   202 r-9          NL             0             0                    0.520683 
   203 r-10         NL             0             0                    0.569984 
   204 r-11         B    2.77068e-07             0               
   205 r-12         NL             0             0                    0.379989 
   206 r-13         NL             0             0                    0.341343 
   207 r-14         NL             0             0                     0.39281 
   208 r-15         NL             0             0                    0.410451 
   209 r-16         B    1.10424e-05             0               
   210 r-17         NL             0             0                 0.000352675 
   211 r-18         NL             0             0                    0.262217 
   212 r-19         NL             0             0                    0.193266 
   213 r-20         NL             0             0                    0.307707 
   214 r-21         NL             0             0                    0.287929 
   215 r-22         B    0.000117792             0               
   216 r-23         NL             0             0                 0.000830128 
   217 r-24         NL             0             0                  0.00348344 
   218 r-25         NL             0             0                    0.187851 
   219 r-26         NL             0             0                    0.116176 
   220 r-27         NL             0             0                    0.258416 
   221 r-28         NL             0             0                    0.208657 
   222 r-29         B    0.000796879             0               
   223 r-30         NL             0             0                  0.00199443 
   224 r-31         NL             0             0                  0.00795651 
   225 r-32         NL             0             0                   0.0189119 
   226 r-33         NL             0             0                    0.155737 
   227 r-34         NL             0             0                   0.0941555 
   228 r-35         NL             0             0                    0.241512 
   229 r-36         NL             0             0                     0.17175 
   230 r-37         B     0.00370337             0               
   231 r-38         NL             0             0                  0.00492091 
   232 r-39         NL             0             0                   0.0183408 
   233 r-40         NL             0             0                   0.0392963 
   234 r-41         NL             0             0                    0.060957 
   235 r-42         NL             0             0                    0.163956 
   236 r-43         NL             0             0                    0.114464 
   237 r-44         NL             0             0                    0.252491 
   238 r-45         NL             0             0                    0.170455 
   239 r-46         B      0.0120036             0               
   240 r-47         NL             0             0                   0.0125868 
   241 r-48         NL             0             0                   0.0425812 
   242 r-49         NL             0             0                   0.0788687 
   243 r-50         NL             0             0                    0.106091 
   244 r-51         NL             0             0                     0.12838 
   245 r-52         NL             0             0                    0.205695 
   246 r-53         NL             0             0                     0.16271 
   247 r-54         NL             0             0                    0.283799 
   248 r-55         NL             0             0                    0.195675 
   249 r-56         B      0.0261236             0               
   250 r-57         NL             0             0                   0.0339061 
   251 r-58         NL             0             0                   0.0986459 
   252 r-59         NL             0             0                    0.146878 
   253 r-60         NL             0             0                    0.170965 
   254 r-61         NL             0             0                    0.200713 
   255 r-62         NL             0             0                    0.211583 
   256 r-63         NL             0             0                    0.264501 
   257 r-64         NL             0             0                    0.227904 
   258 r-65         NL             0             0                    0.325062 
   259 r-66         NL             0             0                    0.237801 
   260 r-67         B      0.0343618             0               
   261 r-68         NL             0             0                   0.0991231 
   262 r-69         NL             0             0                    0.219007 
   263 r-70         NL             0             0                    0.231211 
   264 r-71         NL             0             0                    0.274612 
   265 r-72         NL             0             0                    0.287707 
   266 r-73         NL             0             0                    0.289628 
   267 r-74         NL             0             0                    0.302496 
   268 r-75         NL             0             0                    0.327963 
   269 r-76         NL             0             0                    0.292105 
   270 r-77         NL             0             0                    0.379633 
   271 r-78         NL             0             0                    0.270173 
   272 r-79         B      0.0205859             0               
   273 r-80         NL             0             0                     0.33794 
   274 r-81         NL             0             0                    0.351315 
   275 r-82         NL             0             0                    0.357304 
   276 r-83         NL             0             0                    0.417125 
   277 r-84         NL             0             0                    0.371825 
   278 r-85         NL             0             0                    0.381346 
   279 r-86         NL             0             0                    0.406802 
   280 r-87         NL             0             0                    0.318672 
   281 r-88         NL             0             0                      0.4858 
   282 r-89         NL             0             0                    0.204913 
   283 r-90         NL             0             0                    0.645365 
   284 r-91         B    2.32351e-07             0               
   285 r-92         NL             0             0                     0.50691 
   286 r-93         NL             0             0                     0.59682 
   287 r-94         NL             0             0                    0.492607 
   288 r-95         NL             0             0                    0.573129 
   289 r-96         NL             0             0                    0.491689 
   290 r-97         NL             0             0                    0.470225 
   291 r-98         NL             0             0                    0.511249 
   292 r-99         NL             0             0                    0.378913 
   293 r-100        NL             0             0                    0.560073 
   294 r-101        NL             0             0                    0.258165 
   295 r-102        NL             0             0                    0.690872 
   296 r-103        NL             0             0                   0.0525093 
   297 r-104        NL             0             0                           1 
   298 r-105        NL             0             0                    0.693155 
   299 r-106        NL             0             0                    0.748323 
   300 r-107        NL             0             0                    0.643453 
   301 r-108        NL             0             0                     0.55328 
   302 r-109        NL             0             0                    0.624404 
   303 r-110        NL             0             0                    0.437018 
   304 r-111        NL             0             0                    0.650875 
   305 r-112        NL             0             0                    0.293049 
   306 r-113        NL             0             0                     0.77495 
   307 r-114        NL             0             0                    0.066924 
   308 r-115        NL             0             0                           1 
   309 r-116        NL             0             0                    0.912802 
   310 r-117        NL             0             0                    0.816596 
   311 r-118        NL             0             0                    0.615489 
   312 r-119        NL             0             0                    0.728383 
   313 r-120        NL             0             0                    0.487828 
   314 r-121        NL             0             0                    0.730147 
   315 r-122        NL             0             0                     0.32571 
   316 r-123        NL             0             0                    0.853917 
   317 r-124        NL             0             0                   0.0802845 
   318 r-125        NL             0             0                           1 
   319 r-126        NL             0             0                    0.970559 
   320 r-127        NL             0             0                    0.634725 
   321 r-128        NL             0             0                    0.791872 
   322 r-129        NL             0             0                    0.523248 
   323 r-130        NL             0             0                    0.783346 
   324 r-131        NL             0             0                    0.345422 
   325 r-132        NL             0             0                    0.919286 
   326 r-133        NL             0             0                   0.0877564 
   327 r-134        NL             0             0                           1 
   328 r-135        NL             0             0                    0.579225 
   329 r-136        NL             0             0                    0.769502 
   330 r-137        NL             0             0                    0.530962 
   331 r-138        NL             0             0                    0.798357 
   332 r-139        NL             0             0                     0.34124 
   333 r-140        NL             0             0                     0.96542 
   334 r-141        NL             0             0                   0.0828291 
   335 r-142        NL             0             0                    0.402707 
   336 r-143        NL             0             0                    0.610413 
   337 r-144        NL             0             0                    0.494506 
   338 r-145        NL             0             0                    0.772412 
   339 r-146        NL             0             0                    0.301369 
   340 r-147        NL             0             0                     0.99113 
   341 r-148        NL             0             0                   0.0624374 
   342 r-149        NL             0             0                    0.289169 
   343 r-150        NL             0             0                    0.399403 
   344 r-151        NL             0             0                    0.724018 
   345 r-152        NL             0             0                    0.218882 
   346 r-153        NL             0             0                           1 
   347 r-154        NL             0             0                   0.0300641 
   348 r-155        NL             0             0                    0.257355 
   349 r-156        NL             0             0                    0.708656 
   350 r-157        NL             0             0                    0.103682 
   351 r-158        NL             0             0                           1 
   352 r-159        B        75.3838             0               
   353 r-160        NL             0             0                    0.833977 
   354 r-161        B        85.1468             0               
   355 r-162        NL             0             0                           1 
   356 r-163        B        224.938             0               
   357 r-164        B        34.6872             0               
   358 r-165        NL             0             0                           1 
   359 r-166        NL             0             0                   0.0666789 
   360 r-167        NL             0             0                    0.968388 
   361 r-168        NL             0             0                    0.225018 
   362 r-169        NL             0             0                    0.442554 
   363 x norm.      NS             1             1             =      0.234741 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B    -1.2736e-09                             
     2 x2           B    3.57914e-09                             
     3 x3           B              0                             
     4 x4           B   -1.68683e-08                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B    1.38534e-07                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B    5.52122e-06                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B    5.88958e-05                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B     0.00039844                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B     0.00185168                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B     0.00600182                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B      0.0130618                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B      0.0171809                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B       0.010293                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B    1.16176e-07                             
    92 x92          B              0                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B              0                             
    98 x98          B              0                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B              0                             
   104 x104         B     -0.0790212                             
   105 x105         B              0                             
   106 x106         B              0                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B              0                             
   110 x110         B              0                             
   111 x111         B              0                             
   112 x112         B              0                             
   113 x113         B              0                             
   114 x114         B              0                             
   115 x115         B      -0.328555                             
   116 x116         B              0                             
   117 x117         B              0                             
   118 x118         B              0                             
   119 x119         B              0                             
   120 x120         B              0                             
   121 x121         B              0                             
   122 x122         B              0                             
   123 x123         B              0                             
   124 x124         B              0                             
   125 x125         B      -0.680837                             
   126 x126         B              0                             
   127 x127         B              0                             
   128 x128         B              0                             
   129 x129         B              0                             
   130 x130         B              0                             
   131 x131         B              0                             
   132 x132         B              0                             
   133 x133         B              0                             
   134 x134         B      -0.250809                             
   135 x135         B              0                             
   136 x136         B              0                             
   137 x137         B              0                             
   138 x138         B              0                             
   139 x139         B              0                             
   140 x140         B              0                             
   141 x141         B              0                             
   142 x142         B              0                             
   143 x143         B              0                             
   144 x144         B              0                             
   145 x145         B              0                             
   146 x146         B              0                             
   147 x147         B              0                             
   148 x148         B              0                             
   149 x149         B              0                             
   150 x150         B              0                             
   151 x151         B              0                             
   152 x152         B              0                             
   153 x153         B       -29.0377                             
   154 x154         B              0                             
   155 x155         B              0                             
   156 x156         B              0                             
   157 x157         B              0                             
   158 x158         B        -1.4765                             
   159 x159         B        37.6919                             
   160 x160         B              0                             
   161 x161         B        42.5734                             
   162 x162         B       -139.619                             
   163 x163         B        112.469                             
   164 x164         B        17.3436                             
   165 x165         B        -37.654                             
   166 x166         B              0                             
   167 x167         B              0                             
   168 x168         B              0                             
   169 x169         B              0                             
   170 s1           B     1.2736e-09                             
   171 s2           B   -3.57914e-09                             
   172 s3           B              0                             
   173 s4           B    1.68683e-08                             
   174 s5           B              0                             
   175 s6           B              0                             
   176 s7           B              0                             
   177 s8           B              0                             
   178 s9           B              0                             
   179 s10          B              0                             
   180 s11          B    1.38534e-07                             
   181 s12          B              0                             
   182 s13          B              0                             
   183 s14          B              0                             
   184 s15          B              0                             
   185 s16          B    5.52122e-06                             
   186 s17          B              0                             
   187 s18          B              0                             
   188 s19          B              0                             
   189 s20          B              0                             
   190 s21          B              0                             
   191 s22          B    5.88958e-05                             
   192 s23          B              0                             
   193 s24          B              0                             
   194 s25          B              0                             
   195 s26          B              0                             
   196 s27          B              0                             
   197 s28          B              0                             
   198 s29          B     0.00039844                             
   199 s30          B              0                             
   200 s31          B              0                             
   201 s32          B              0                             
   202 s33          B              0                             
   203 s34          B              0                             
   204 s35          B              0                             
   205 s36          B              0                             
   206 s37          B     0.00185168                             
   207 s38          B              0                             
   208 s39          B              0                             
   209 s40          B              0                             
   210 s41          B              0                             
   211 s42          B              0                             
   212 s43          B              0                             
   213 s44          B              0                             
   214 s45          B              0                             
   215 s46          B     0.00600182                             
   216 s47          B              0                             
   217 s48          B              0                             
   218 s49          B              0                             
   219 s50          B              0                             
   220 s51          B              0                             
   221 s52          B              0                             
   222 s53          B              0                             
   223 s54          B              0                             
   224 s55          B              0                             
   225 s56          B      0.0130618                             
   226 s57          B              0                             
   227 s58          B              0                             
   228 s59          B              0                             
   229 s60          B              0                             
   230 s61          B              0                             
   231 s62          B              0                             
   232 s63          B              0                             
   233 s64          B              0                             
   234 s65          B              0                             
   235 s66          B              0                             
   236 s67          B      0.0171809                             
   237 s68          B              0                             
   238 s69          B              0                             
   239 s70          B              0                             
   240 s71          B              0                             
   241 s72          B              0                             
   242 s73          B              0                             
   243 s74          B              0                             
   244 s75          B              0                             
   245 s76          B              0                             
   246 s77          B              0                             
   247 s78          B              0                             
   248 s79          B       0.010293                             
   249 s80          B              0                             
   250 s81          B              0                             
   251 s82          B              0                             
   252 s83          B              0                             
   253 s84          B              0                             
   254 s85          B              0                             
   255 s86          B              0                             
   256 s87          B              0                             
   257 s88          B              0                             
   258 s89          B              0                             
   259 s90          B              0                             
   260 s91          B    1.16176e-07                             
   261 s92          B              0                             
   262 s93          B              0                             
   263 s94          B              0                             
   264 s95          B              0                             
   265 s96          B              0                             
   266 s97          B              0                             
   267 s98          B              0                             
   268 s99          B              0                             
   269 s100         B              0                             
   270 s101         B              0                             
   271 s102         B              0                             
   272 s103         B              0                             
   273 s104         B      0.0790212                             
   274 s105         B              0                             
   275 s106         B              0                             
   276 s107         B              0                             
   277 s108         B              0                             
   278 s109         B              0                             
   279 s110         B              0                             
   280 s111         B              0                             
   281 s112         B              0                             
   282 s113         B              0                             
   283 s114         B              0                             
   284 s115         B       0.328555                             
   285 s116         B              0                             
   286 s117         B              0                             
   287 s118         B              0                             
   288 s119         B              0                             
   289 s120         B              0                             
   290 s121         B              0                             
   291 s122         B              0                             
   292 s123         B              0                             
   293 s124         B              0                             
   294 s125         B       0.680837                             
   295 s126         B              0                             
   296 s127         B              0                             
   297 s128         B              0                             
   298 s129         B              0                             
   299 s130         B              0                             
   300 s131         B              0                             
   301 s132         B              0                             
   302 s133         B              0                             
   303 s134         B       0.250809                             
   304 s135         B              0                             
   305 s136         B              0                             
   306 s137         B              0                             
   307 s138         B              0                             
   308 s139         B              0                             
   309 s140         B              0                             
   310 s141         B              0                             
   311 s142         B              0                             
   312 s143         B              0                             
   313 s144         B              0                             
   314 s145         B              0                             
   315 s146         B              0                             
   316 s147         B              0                             
   317 s148         B              0                             
   318 s149         B              0                             
   319 s150         B              0                             
   320 s151         B              0                             
   321 s152         B              0                             
   322 s153         B        29.0377                             
   323 s154         B              0                             
   324 s155         B              0                             
   325 s156         B              0                             
   326 s157         B              0                             
   327 s158         B         1.4765                             
   328 s159         B        37.6919                             
   329 s160         B              0                             
   330 s161         B        42.5734                             
   331 s162         B        139.619                             
   332 s163         B        112.469                             
   333 s164         B        17.3436                             
   334 s165         B         37.654                             
   335 s166         B              0                             
   336 s167         B              0                             
   337 s168         B              0                             
   338 s169         B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 2.98e-08 on row 12
        max.rel.err = 3.19e-14 on row 215
        High quality

KKT.PB: max.abs.err = 7.16e-09 on row 26
        max.rel.err = 7.16e-09 on row 26
        Medium quality

KKT.DE: max.abs.err = 6.50e-13 on column 180
        max.rel.err = 2.17e-13 on column 180
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_24.dat.sol <==
-1.2736e-09
3.57914e-09
0
-1.68683e-08
0
0
0
0
0
0
1.38534e-07
0
0
0
0
5.52122e-06
0
0
0
0
0
5.88958e-05
0
0
0
0
1.22746e-14
0
0.00039844
0
-3.15551e-15
0
0
0
0
0
0.00185168
1.08014e-14
0
0
0
0
0
2.60694e-16
0
0.00600182
0
0
0
0
0
0
0
-1.88251e-14
0
0.0130618
0
0
0
0
0
0
0
0
0
0
0.0171809
0
0
0
0
0
0
0
0
0
0
0
0.010293
0
0
0
0
0
0
0
0
0
0
0
1.16176e-07
1.37499e-16
0
0
0
0
0
0
0
0
0
0
0
-0.0790212
0
0
0
0
0
0
0
0
0
0
-0.328555
0
0
0
0
0
0
0
0
0
-0.680837
0
0
0
0
0
0
0
0
-0.250809
0
0
0
0
0
-1.20678e-15
0
0
0
0
0
0
0
0
0
0
0
0
-29.0377
0
0
0
0
-1.4765
37.6919
0
42.5734
-139.619
112.469
17.3436
-37.654
0
0
0
0


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_25.dat <==
Problem:    L1 Minimisation
Rows:       390
Columns:    364
Non-zeros:  5408
Status:     OPTIMAL
Objective:  537.8660547 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       35.3553       35.3553             =     -0.095403 
     2 y2           NS           600           600             =   -0.00152386 
     3 y3           NS       6505.38       6505.38             =    0.00419386 
     4 y4           NS         50600         50600             =   0.000219314 
     5 y5           NS        300549        300549             =  -0.000213056 
     6 y6           NS    1.4168e+06    1.4168e+06             =  -7.81944e-05 
     7 y7           NS    5.4385e+06    5.4385e+06             =    9.5554e-06 
     8 y8           NS   1.73052e+07   1.73052e+07             =   1.69714e-05 
     9 y9           NS   4.62272e+07   4.62272e+07             =   3.83314e-07 
    10 y10          NS     1.046e+08     1.046e+08             =   -2.2465e-06 
    11 y11          NS   2.01719e+08   2.01719e+08             =   2.64347e-07 
    12 y12          NS   3.32819e+08   3.32819e+08             =  -1.54527e-07 
    13 y13          NS   4.70677e+08   4.70677e+08             =  -1.05634e-06 
    14 y14          NS   5.70547e+08   5.70547e+08             =  -2.27926e-07 
    15 y15          NS   5.91709e+08   5.91709e+08             =   1.05008e-06 
    16 y16          NS   5.23002e+08   5.23002e+08             =   8.49121e-07 
    17 y17          NS   3.91572e+08   3.91572e+08             =   2.18378e-07 
    18 y18          NS   2.46118e+08   2.46118e+08             =  -4.90118e-07 
    19 y19          NS   1.28234e+08   1.28234e+08             =  -6.81863e-07 
    20 y20          NS   5.44051e+07   5.44051e+07             =   3.36552e-06 
    21 y21          NS   1.83192e+07   1.83192e+07             =   1.07009e-06 
    22 y22          NS    4.7104e+06    4.7104e+06             =   5.56758e-06 
    23 y23          NS        868893        868893             =   7.64832e-07 
    24 y24          NS        102400        102400             =   2.39749e-05 
    25 y25          NS       5792.62       5792.62             =   6.92633e-05 
    26 r+1          B   -3.61765e-07                           0 
    27 r+2          B   -1.36309e-06                           0 
    28 r+3          NU             0                           0     -0.027909 
    29 r+4          B   -2.71858e-06                           0 
    30 r+5          NU             0                           0    -0.0838475 
    31 r+6          NU             0                           0     -0.166731 
    32 r+7          B   -9.29679e-06                           0 
    33 r+8          NU             0                           0     -0.303722 
    34 r+9          NU             0                           0     -0.190007 
    35 r+10         NU             0                           0     -0.352239 
    36 r+11         NU             0                           0     -0.598945 
    37 r+12         NU             0                           0     -0.223529 
    38 r+13         NU             0                           0     -0.557653 
    39 r+14         NU             0                           0     -0.290714 
    40 r+15         NU             0                           0     -0.542928 
    41 r+16         NU             0                           0     -0.550566 
    42 r+17         NU             0                           0     -0.801662 
    43 r+18         NU             0                           0     -0.391187 
    44 r+19         NU             0                           0     -0.750271 
    45 r+20         NU             0                           0     -0.375934 
    46 r+21         NU             0                           0     -0.712107 
    47 r+22         NU             0                           0            -1 
    48 r+23         NU             0                           0     -0.691076 
    49 r+24         NU             0                           0     -0.914851 
    50 r+25         NU             0                           0     -0.516539 
    51 r+26         NU             0                           0      -0.88067 
    52 r+27         NU             0                           0       -0.4403 
    53 r+28         NU             0                           0     -0.843377 
    54 r+29         NU             0                           0            -1 
    55 r+30         NU             0                           0     -0.998869 
    56 r+31         NU             0                           0     -0.783572 
    57 r+32         NU             0                           0     -0.967191 
    58 r+33         NU             0                           0     -0.601449 
    59 r+34         NU             0                           0     -0.950631 
    60 r+35         NU             0                           0     -0.480774 
    61 r+36         NU             0                           0       -0.9294 
    62 r+37         NU             0                           0            -1 
    63 r+38         NU             0                           0     -0.997285 
    64 r+39         NU             0                           0     -0.989139 
    65 r+40         NU             0                           0     -0.829054 
    66 r+41         NU             0                           0     -0.966972 
    67 r+42         NU             0                           0     -0.644373 
    68 r+43         NU             0                           0     -0.967029 
    69 r+44         NU             0                           0     -0.497297 
    70 r+45         NU             0                           0     -0.970711 
    71 r+46         NU             0                           0            -1 
    72 r+47         NU             0                           0     -0.993325 
    73 r+48         NU             0                           0     -0.974879 
    74 r+49         NU             0                           0     -0.946505 
    75 r+50         NU             0                           0     -0.820318 
    76 r+51         NU             0                           0     -0.924243 
    77 r+52         NU             0                           0     -0.649213 
    78 r+53         NU             0                           0     -0.940131 
    79 r+54         NU             0                           0     -0.495276 
    80 r+55         NU             0                           0      -0.97221 
    81 r+56         NU             0                           0            -1 
    82 r+57         NU             0                           0     -0.983106 
    83 r+58         NU             0                           0      -0.94117 
    84 r+59         NU             0                           0     -0.892177 
    85 r+60         NU             0                           0     -0.865339 
    86 r+61         NU             0                           0     -0.773183 
    87 r+62         NU             0                           0     -0.845672 
    88 r+63         NU             0                           0     -0.632402 
    89 r+64         NU             0                           0     -0.878918 
    90 r+65         NU             0                           0     -0.485801 
    91 r+66         NU             0                           0      -0.93882 
    92 r+67         NU             0                           0            -1 
    93 r+68         NU             0                           0     -0.955881 
    94 r+69         NU             0                           0     -0.859257 
    95 r+70         NU             0                           0     -0.801257 
    96 r+71         NU             0                           0     -0.802679 
    97 r+72         NU             0                           0     -0.734091 
    98 r+73         NU             0                           0     -0.725371 
    99 r+74         NU             0                           0     -0.734675 
   100 r+75         NU             0                           0     -0.619228 
   101 r+76         NU             0                           0     -0.783701 
   102 r+77         NU             0                           0     -0.490879 
   103 r+78         NU             0                           0     -0.864138 
   104 r+79         NU             0                           0            -1 
   105 r+80         NU             0                           0     -0.885714 
   106 r+81         NU             0                           0     -0.626865 
   107 r+82         NU             0                           0     -0.806913 
   108 r+83         NU             0                           0     -0.562239 
   109 r+84         NU             0                           0     -0.763869 
   110 r+85         NU             0                           0     -0.550812 
   111 r+86         NU             0                           0     -0.730993 
   112 r+87         NU             0                           0     -0.561136 
   113 r+88         NU             0                           0     -0.674687 
   114 r+89         NU             0                           0     -0.601626 
   115 r+90         NU             0                           0     -0.595968 
   116 r+91         NU             0                           0     -0.654771 
   117 r+92         NU             0                           0            -1 
   118 r+93         NU             0                           0     -0.314286 
   119 r+94         NU             0                           0     -0.766238 
   120 r+95         NU             0                           0     -0.359462 
   121 r+96         NU             0                           0     -0.703847 
   122 r+97         NU             0                           0     -0.385439 
   123 r+98         NU             0                           0     -0.739933 
   124 r+99         NU             0                           0     -0.366299 
   125 r+100        NU             0                           0     -0.791206 
   126 r+101        NU             0                           0     -0.319863 
   127 r+102        NU             0                           0     -0.864735 
   128 r+103        NU             0                           0     -0.221338 
   129 r+104        NU             0                           0            -1 
   130 r+105        B      -0.142439                           0 
   131 r+106        NU             0                           0     -0.485498 
   132 r+107        NU             0                           0     -0.250434 
   133 r+108        NU             0                           0     -0.489757 
   134 r+109        NU             0                           0     -0.317435 
   135 r+110        NU             0                           0     -0.592014 
   136 r+111        NU             0                           0     -0.323557 
   137 r+112        NU             0                           0      -0.68143 
   138 r+113        NU             0                           0     -0.285874 
   139 r+114        NU             0                           0     -0.800612 
   140 r+115        NU             0                           0     -0.164163 
   141 r+116        NU             0                           0            -1 
   142 r+117        B      -0.566535                           0 
   143 r+118        NU             0                           0     -0.131809 
   144 r+119        NU             0                           0     -0.250055 
   145 r+120        NU             0                           0     -0.230801 
   146 r+121        NU             0                           0      -0.46004 
   147 r+122        NU             0                           0     -0.264165 
   148 r+123        NU             0                           0     -0.580899 
   149 r+124        NU             0                           0     -0.246789 
   150 r+125        NU             0                           0     -0.724807 
   151 r+126        NU             0                           0     -0.128518 
   152 r+127        NU             0                           0     -0.950166 
   153 r+128        B       -1.36891                           0 
   154 r+129        NU             0                           0    -0.0433713 
   155 r+130        NU             0                           0     -0.126861 
   156 r+131        NU             0                           0     -0.373933 
   157 r+132        NU             0                           0     -0.205482 
   158 r+133        NU             0                           0     -0.506499 
   159 r+134        NU             0                           0     -0.205228 
   160 r+135        NU             0                           0      -0.67006 
   161 r+136        NU             0                           0    -0.0838874 
   162 r+137        NU             0                           0     -0.915103 
   163 r+138        B       -2.94483                           0 
   164 r+139        NU             0                           0    -0.0296396 
   165 r+140        NU             0                           0     -0.368372 
   166 r+141        NU             0                           0     -0.176339 
   167 r+142        NU             0                           0      -0.46835 
   168 r+143        NU             0                           0     -0.179238 
   169 r+144        NU             0                           0     -0.643103 
   170 r+145        NU             0                           0    -0.0422074 
   171 r+146        NU             0                           0     -0.899314 
   172 r+147        NU             0                           0    -0.0202663 
   173 r+148        NU             0                           0     -0.472037 
   174 r+149        NU             0                           0     -0.224267 
   175 r+150        NU             0                           0     -0.471645 
   176 r+151        NU             0                           0     -0.184684 
   177 r+152        NU             0                           0     -0.650528 
   178 r+153        NU             0                           0     -0.012906 
   179 r+154        NU             0                           0     -0.904515 
   180 r+155        NU             0                           0     -0.684051 
   181 r+156        NU             0                           0     -0.406586 
   182 r+157        NU             0                           0     -0.516992 
   183 r+158        NU             0                           0     -0.226825 
   184 r+159        NU             0                           0     -0.697279 
   185 r+160        B        -17.971                           0 
   186 r+161        NU             0                           0     -0.929445 
   187 r+162        NU             0                           0     -0.749475 
   188 r+163        NU             0                           0     -0.599683 
   189 r+164        NU             0                           0     -0.284173 
   190 r+165        NU             0                           0     -0.784116 
   191 r+166        B       -56.6045                           0 
   192 r+167        NU             0                           0     -0.966873 
   193 r+168        NU             0                           0     -0.704701 
   194 r+169        NU             0                           0     -0.289348 
   195 r+170        NU             0                           0     -0.898813 
   196 r+171        NU             0                           0   -0.00298957 
   197 r+172        NU             0                           0            -1 
   198 r+173        NU             0                           0     -0.122151 
   199 r+174        NU             0                           0            -1 
   200 r+175        B       -416.288                           0 
   201 r+176        NU             0                           0            -1 
   202 r+177        NU             0                           0            -1 
   203 r+178        B         -40.98                           0 
   204 r+179        NU             0                           0     -0.930796 
   205 r+180        NU             0                           0    -0.0562901 
   206 r+181        NU             0                           0     -0.771195 
   207 r+182        NU             0                           0     -0.564262 
   208 r-1          NL             0             0                           1 
   209 r-2          NL             0             0                           1 
   210 r-3          NL             0             0                    0.972091 
   211 r-4          NL             0             0                           1 
   212 r-5          NL             0             0                    0.916153 
   213 r-6          NL             0             0                    0.833269 
   214 r-7          NL             0             0                           1 
   215 r-8          NL             0             0                    0.696278 
   216 r-9          NL             0             0                    0.809993 
   217 r-10         NL             0             0                    0.647761 
   218 r-11         NL             0             0                    0.401055 
   219 r-12         NL             0             0                    0.776471 
   220 r-13         NL             0             0                    0.442347 
   221 r-14         NL             0             0                    0.709286 
   222 r-15         NL             0             0                    0.457072 
   223 r-16         NL             0             0                    0.449434 
   224 r-17         NL             0             0                    0.198338 
   225 r-18         NL             0             0                    0.608813 
   226 r-19         NL             0             0                    0.249729 
   227 r-20         NL             0             0                    0.624066 
   228 r-21         NL             0             0                    0.287893 
   229 r-22         B    0.000361619             0               
   230 r-23         NL             0             0                    0.308924 
   231 r-24         NL             0             0                   0.0851489 
   232 r-25         NL             0             0                    0.483461 
   233 r-26         NL             0             0                     0.11933 
   234 r-27         NL             0             0                      0.5597 
   235 r-28         NL             0             0                    0.156623 
   236 r-29         B     0.00175366             0               
   237 r-30         NL             0             0                   0.0011314 
   238 r-31         NL             0             0                    0.216428 
   239 r-32         NL             0             0                   0.0328088 
   240 r-33         NL             0             0                    0.398551 
   241 r-34         NL             0             0                   0.0493692 
   242 r-35         NL             0             0                    0.519226 
   243 r-36         NL             0             0                   0.0706004 
   244 r-37         B     0.00770111             0               
   245 r-38         NL             0             0                  0.00271537 
   246 r-39         NL             0             0                   0.0108613 
   247 r-40         NL             0             0                    0.170946 
   248 r-41         NL             0             0                   0.0330282 
   249 r-42         NL             0             0                    0.355627 
   250 r-43         NL             0             0                   0.0329707 
   251 r-44         NL             0             0                    0.502703 
   252 r-45         NL             0             0                    0.029289 
   253 r-46         B      0.0226012             0               
   254 r-47         NL             0             0                  0.00667472 
   255 r-48         NL             0             0                   0.0251206 
   256 r-49         NL             0             0                   0.0534951 
   257 r-50         NL             0             0                    0.179682 
   258 r-51         NL             0             0                   0.0757571 
   259 r-52         NL             0             0                    0.350787 
   260 r-53         NL             0             0                    0.059869 
   261 r-54         NL             0             0                    0.504724 
   262 r-55         NL             0             0                   0.0277896 
   263 r-56         B      0.0483157             0               
   264 r-57         NL             0             0                   0.0168939 
   265 r-58         NL             0             0                   0.0588296 
   266 r-59         NL             0             0                    0.107823 
   267 r-60         NL             0             0                    0.134661 
   268 r-61         NL             0             0                    0.226817 
   269 r-62         NL             0             0                    0.154328 
   270 r-63         NL             0             0                    0.367598 
   271 r-64         NL             0             0                    0.121082 
   272 r-65         NL             0             0                    0.514199 
   273 r-66         NL             0             0                   0.0611797 
   274 r-67         B      0.0653275             0               
   275 r-68         NL             0             0                   0.0441187 
   276 r-69         NL             0             0                    0.140743 
   277 r-70         NL             0             0                    0.198743 
   278 r-71         NL             0             0                    0.197321 
   279 r-72         NL             0             0                    0.265909 
   280 r-73         NL             0             0                    0.274629 
   281 r-74         NL             0             0                    0.265325 
   282 r-75         NL             0             0                    0.380772 
   283 r-76         NL             0             0                    0.216299 
   284 r-77         NL             0             0                    0.509121 
   285 r-78         NL             0             0                    0.135862 
   286 r-79         B      0.0435483             0               
   287 r-80         NL             0             0                    0.114286 
   288 r-81         NL             0             0                    0.373135 
   289 r-82         NL             0             0                    0.193087 
   290 r-83         NL             0             0                    0.437761 
   291 r-84         NL             0             0                    0.236131 
   292 r-85         NL             0             0                    0.449188 
   293 r-86         NL             0             0                    0.269007 
   294 r-87         NL             0             0                    0.438864 
   295 r-88         NL             0             0                    0.325313 
   296 r-89         NL             0             0                    0.398374 
   297 r-90         NL             0             0                    0.404032 
   298 r-91         NL             0             0                    0.345229 
   299 r-92         B     0.00615836             0               
   300 r-93         NL             0             0                    0.685714 
   301 r-94         NL             0             0                    0.233762 
   302 r-95         NL             0             0                    0.640538 
   303 r-96         NL             0             0                    0.296153 
   304 r-97         NL             0             0                    0.614561 
   305 r-98         NL             0             0                    0.260067 
   306 r-99         NL             0             0                    0.633701 
   307 r-100        NL             0             0                    0.208794 
   308 r-101        NL             0             0                    0.680137 
   309 r-102        NL             0             0                    0.135265 
   310 r-103        NL             0             0                    0.778662 
   311 r-104        B    0.000132945             0               
   312 r-105        NL             0             0                           1 
   313 r-106        NL             0             0                    0.514502 
   314 r-107        NL             0             0                    0.749566 
   315 r-108        NL             0             0                    0.510243 
   316 r-109        NL             0             0                    0.682565 
   317 r-110        NL             0             0                    0.407986 
   318 r-111        NL             0             0                    0.676443 
   319 r-112        NL             0             0                     0.31857 
   320 r-113        NL             0             0                    0.714126 
   321 r-114        NL             0             0                    0.199388 
   322 r-115        NL             0             0                    0.835837 
   323 r-116        B     0.00140334             0               
   324 r-117        NL             0             0                           1 
   325 r-118        NL             0             0                    0.868191 
   326 r-119        NL             0             0                    0.749945 
   327 r-120        NL             0             0                    0.769199 
   328 r-121        NL             0             0                     0.53996 
   329 r-122        NL             0             0                    0.735835 
   330 r-123        NL             0             0                    0.419101 
   331 r-124        NL             0             0                    0.753211 
   332 r-125        NL             0             0                    0.275193 
   333 r-126        NL             0             0                    0.871482 
   334 r-127        NL             0             0                   0.0498337 
   335 r-128        NL             0             0                           1 
   336 r-129        NL             0             0                    0.956629 
   337 r-130        NL             0             0                    0.873139 
   338 r-131        NL             0             0                    0.626067 
   339 r-132        NL             0             0                    0.794518 
   340 r-133        NL             0             0                    0.493501 
   341 r-134        NL             0             0                    0.794772 
   342 r-135        NL             0             0                     0.32994 
   343 r-136        NL             0             0                    0.916113 
   344 r-137        NL             0             0                    0.084897 
   345 r-138        NL             0             0                           1 
   346 r-139        NL             0             0                     0.97036 
   347 r-140        NL             0             0                    0.631628 
   348 r-141        NL             0             0                    0.823661 
   349 r-142        NL             0             0                     0.53165 
   350 r-143        NL             0             0                    0.820762 
   351 r-144        NL             0             0                    0.356897 
   352 r-145        NL             0             0                    0.957793 
   353 r-146        NL             0             0                    0.100686 
   354 r-147        NL             0             0                    0.979734 
   355 r-148        NL             0             0                    0.527963 
   356 r-149        NL             0             0                    0.775733 
   357 r-150        NL             0             0                    0.528355 
   358 r-151        NL             0             0                    0.815316 
   359 r-152        NL             0             0                    0.349472 
   360 r-153        NL             0             0                    0.987094 
   361 r-154        NL             0             0                   0.0954855 
   362 r-155        NL             0             0                    0.315949 
   363 r-156        NL             0             0                    0.593414 
   364 r-157        NL             0             0                    0.483008 
   365 r-158        NL             0             0                    0.773175 
   366 r-159        NL             0             0                    0.302721 
   367 r-160        NL             0             0                           1 
   368 r-161        NL             0             0                   0.0705554 
   369 r-162        NL             0             0                    0.250525 
   370 r-163        NL             0             0                    0.400317 
   371 r-164        NL             0             0                    0.715827 
   372 r-165        NL             0             0                    0.215884 
   373 r-166        NL             0             0                           1 
   374 r-167        NL             0             0                   0.0331269 
   375 r-168        NL             0             0                    0.295299 
   376 r-169        NL             0             0                    0.710652 
   377 r-170        NL             0             0                    0.101187 
   378 r-171        NL             0             0                     0.99701 
   379 r-172        B        168.706             0               
   380 r-173        NL             0             0                    0.877849 
   381 r-174        B        128.489             0               
   382 r-175        NL             0             0                           1 
   383 r-176        B        208.361             0               
   384 r-177        B         33.112             0               
   385 r-178        NL             0             0                           1 
   386 r-179        NL             0             0                   0.0692035 
   387 r-180        NL             0             0                     0.94371 
   388 r-181        NL             0             0                    0.228805 
   389 r-182        NL             0             0                    0.435738 
   390 x norm.      NS             1             1             =      0.210954 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -1.80882e-07                             
     2 x2           B   -6.81543e-07                             
     3 x3           B              0                             
     4 x4           B   -1.35929e-06                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B    -4.6484e-06                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B     0.00018081                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B    0.000876829                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B     0.00385055                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B      0.0113006                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B      0.0241579                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B      0.0326637                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B      0.0217741                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B              0                             
    92 x92          B     0.00307918                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B              0                             
    98 x98          B              0                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B              0                             
   104 x104         B    6.64724e-05                             
   105 x105         B     -0.0712194                             
   106 x106         B              0                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B              0                             
   110 x110         B              0                             
   111 x111         B              0                             
   112 x112         B              0                             
   113 x113         B              0                             
   114 x114         B              0                             
   115 x115         B              0                             
   116 x116         B    0.000701671                             
   117 x117         B      -0.283267                             
   118 x118         B              0                             
   119 x119         B              0                             
   120 x120         B              0                             
   121 x121         B              0                             
   122 x122         B              0                             
   123 x123         B              0                             
   124 x124         B              0                             
   125 x125         B              0                             
   126 x126         B              0                             
   127 x127         B              0                             
   128 x128         B      -0.684455                             
   129 x129         B              0                             
   130 x130         B              0                             
   131 x131         B              0                             
   132 x132         B              0                             
   133 x133         B              0                             
   134 x134         B              0                             
   135 x135         B              0                             
   136 x136         B              0                             
   137 x137         B              0                             
   138 x138         B       -1.47242                             
   139 x139         B              0                             
   140 x140         B              0                             
   141 x141         B              0                             
   142 x142         B              0                             
   143 x143         B              0                             
   144 x144         B              0                             
   145 x145         B              0                             
   146 x146         B              0                             
   147 x147         B              0                             
   148 x148         B              0                             
   149 x149         B              0                             
   150 x150         B              0                             
   151 x151         B              0                             
   152 x152         B              0                             
   153 x153         B              0                             
   154 x154         B              0                             
   155 x155         B              0                             
   156 x156         B              0                             
   157 x157         B              0                             
   158 x158         B              0                             
   159 x159         B              0                             
   160 x160         B        -8.9855                             
   161 x161         B              0                             
   162 x162         B              0                             
   163 x163         B              0                             
   164 x164         B              0                             
   165 x165         B              0                             
   166 x166         B       -28.3022                             
   167 x167         B              0                             
   168 x168         B              0                             
   169 x169         B              0                             
   170 x170         B              0                             
   171 x171         B              0                             
   172 x172         B        84.3532                             
   173 x173         B              0                             
   174 x174         B        64.2445                             
   175 x175         B       -208.144                             
   176 x176         B        104.181                             
   177 x177         B         16.556                             
   178 x178         B         -20.49                             
   179 x179         B              0                             
   180 x180         B              0                             
   181 x181         B              0                             
   182 x182         B              0                             
   183 s1           B    1.80882e-07                             
   184 s2           B    6.81543e-07                             
   185 s3           B              0                             
   186 s4           B    1.35929e-06                             
   187 s5           B              0                             
   188 s6           B              0                             
   189 s7           B     4.6484e-06                             
   190 s8           B              0                             
   191 s9           B              0                             
   192 s10          B              0                             
   193 s11          B              0                             
   194 s12          B              0                             
   195 s13          B              0                             
   196 s14          B              0                             
   197 s15          B              0                             
   198 s16          B              0                             
   199 s17          B              0                             
   200 s18          B              0                             
   201 s19          B              0                             
   202 s20          B              0                             
   203 s21          B              0                             
   204 s22          B     0.00018081                             
   205 s23          B              0                             
   206 s24          B              0                             
   207 s25          B              0                             
   208 s26          B              0                             
   209 s27          B              0                             
   210 s28          B              0                             
   211 s29          B    0.000876829                             
   212 s30          B              0                             
   213 s31          B              0                             
   214 s32          B              0                             
   215 s33          B              0                             
   216 s34          B              0                             
   217 s35          B              0                             
   218 s36          B              0                             
   219 s37          B     0.00385055                             
   220 s38          B              0                             
   221 s39          B              0                             
   222 s40          B              0                             
   223 s41          B              0                             
   224 s42          B              0                             
   225 s43          B              0                             
   226 s44          B              0                             
   227 s45          B              0                             
   228 s46          B      0.0113006                             
   229 s47          B              0                             
   230 s48          B              0                             
   231 s49          B              0                             
   232 s50          B              0                             
   233 s51          B              0                             
   234 s52          B              0                             
   235 s53          B              0                             
   236 s54          B              0                             
   237 s55          B              0                             
   238 s56          B      0.0241579                             
   239 s57          B              0                             
   240 s58          B              0                             
   241 s59          B              0                             
   242 s60          B              0                             
   243 s61          B              0                             
   244 s62          B              0                             
   245 s63          B              0                             
   246 s64          B              0                             
   247 s65          B              0                             
   248 s66          B              0                             
   249 s67          B      0.0326637                             
   250 s68          B              0                             
   251 s69          B              0                             
   252 s70          B              0                             
   253 s71          B              0                             
   254 s72          B              0                             
   255 s73          B              0                             
   256 s74          B              0                             
   257 s75          B              0                             
   258 s76          B              0                             
   259 s77          B              0                             
   260 s78          B              0                             
   261 s79          B      0.0217741                             
   262 s80          B              0                             
   263 s81          B              0                             
   264 s82          B              0                             
   265 s83          B              0                             
   266 s84          B              0                             
   267 s85          B              0                             
   268 s86          B              0                             
   269 s87          B              0                             
   270 s88          B              0                             
   271 s89          B              0                             
   272 s90          B              0                             
   273 s91          B              0                             
   274 s92          B     0.00307918                             
   275 s93          B              0                             
   276 s94          B              0                             
   277 s95          B              0                             
   278 s96          B              0                             
   279 s97          B              0                             
   280 s98          B              0                             
   281 s99          B              0                             
   282 s100         B              0                             
   283 s101         B              0                             
   284 s102         B              0                             
   285 s103         B              0                             
   286 s104         B    6.64724e-05                             
   287 s105         B      0.0712194                             
   288 s106         B              0                             
   289 s107         B              0                             
   290 s108         B              0                             
   291 s109         B              0                             
   292 s110         B              0                             
   293 s111         B              0                             
   294 s112         B              0                             
   295 s113         B              0                             
   296 s114         B              0                             
   297 s115         B              0                             
   298 s116         B    0.000701671                             
   299 s117         B       0.283267                             
   300 s118         B              0                             
   301 s119         B              0                             
   302 s120         B              0                             
   303 s121         B              0                             
   304 s122         B              0                             
   305 s123         B              0                             
   306 s124         B              0                             
   307 s125         B              0                             
   308 s126         B              0                             
   309 s127         B              0                             
   310 s128         B       0.684455                             
   311 s129         B              0                             
   312 s130         B              0                             
   313 s131         B              0                             
   314 s132         B              0                             
   315 s133         B              0                             
   316 s134         B              0                             
   317 s135         B              0                             
   318 s136         B              0                             
   319 s137         B              0                             
   320 s138         B        1.47242                             
   321 s139         B              0                             
   322 s140         B              0                             
   323 s141         B              0                             
   324 s142         B              0                             
   325 s143         B              0                             
   326 s144         B              0                             
   327 s145         B              0                             
   328 s146         B              0                             
   329 s147         B              0                             
   330 s148         B              0                             
   331 s149         B              0                             
   332 s150         B              0                             
   333 s151         B              0                             
   334 s152         B              0                             
   335 s153         B              0                             
   336 s154         B              0                             
   337 s155         B              0                             
   338 s156         B              0                             
   339 s157         B              0                             
   340 s158         B              0                             
   341 s159         B              0                             
   342 s160         B         8.9855                             
   343 s161         B              0                             
   344 s162         B              0                             
   345 s163         B              0                             
   346 s164         B              0                             
   347 s165         B              0                             
   348 s166         B        28.3022                             
   349 s167         B              0                             
   350 s168         B              0                             
   351 s169         B              0                             
   352 s170         B              0                             
   353 s171         B              0                             
   354 s172         B        84.3532                             
   355 s173         B              0                             
   356 s174         B        64.2445                             
   357 s175         B        208.144                             
   358 s176         B        104.181                             
   359 s177         B         16.556                             
   360 s178         B          20.49                             
   361 s179         B              0                             
   362 s180         B              0                             
   363 s181         B              0                             
   364 s182         B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 2.38e-07 on row 13
        max.rel.err = 8.67e-14 on row 117
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 7.28e-14 on column 22
        max.rel.err = 2.41e-14 on column 204
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_25.dat.sol <==
-1.80882e-07
-6.81543e-07
0
-1.35929e-06
-2.86442e-14
0
-4.6484e-06
0
0
0
2.65149e-14
0
0
0
0
3.74453e-15
0
0
4.34048e-15
0
0
0.00018081
0
0
0
0
0
0
0.000876829
0
0
0
0
0
0
0
0.00385055
0
0
0
0
0
0
0
-8.88178e-16
0.0113006
0
0
0
0
0
0
0
-1.77562e-15
1.76024e-15
0.0241579
0
0
0
0
0
0
0
0
0
0
0.0326637
-1.09515e-16
0
0
0
0
0
0
0
0
0
0
0.0217741
0
0
0
0
0
0
0
0
0
0
0
0
0.00307918
0
0
1.59135e-15
0
0
0
0
0
0
0
4.67006e-15
6.64724e-05
-0.0712194
0
0
0
0
0
0
0
0
0
0
0.000701671
-0.283267
-2.33272e-15
0
0
0
0
0
0
0
0
0
-0.684455
0
0
0
0
0
0
0
0
0
-1.47242
0
0
0
0
0
0
0
0
-5.40584e-15
0
0
0
0
0
0
0
0
0
0
0
0
-8.9855
0
-8.1567e-15
0
0
0
-28.3022
0
0
0
0
8.59486e-15
84.3532
0
64.2445
-208.144
104.181
16.556
-20.49
0
0
0
0


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_26.dat <==
Problem:    L1 Minimisation
Rows:       419
Columns:    392
Non-zeros:  5850
Status:     OPTIMAL
Objective:  688.8266155 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       36.7696       36.7696             =     -0.101105 
     2 y2           NS           650           650             =    0.00238327 
     3 y3           NS       7353.91       7353.91             =    0.00350405 
     4 y4           NS         59800         59800             =    0.00017704 
     5 y5           NS        372108        372108             =  -0.000218676 
     6 y6           NS   1.84184e+06   1.84184e+06             =  -5.57519e-05 
     7 y7           NS   7.44216e+06   7.44216e+06             =   1.90122e-05 
     8 y8           NS   2.49964e+07   2.49964e+07             =    6.0754e-06 
     9 y9           NS   7.07005e+07   7.07005e+07             =  -7.63533e-07 
    10 y10          NS   1.69976e+08   1.69976e+08             =   5.17779e-07 
    11 y11          NS   3.49646e+08   3.49646e+08             =   4.80911e-07 
    12 y12          NS   6.18093e+08   6.18093e+08             =  -4.24001e-07 
    13 y13          NS   9.41355e+08   9.41355e+08             =  -1.09948e-06 
    14 y14          NS   1.23619e+09   1.23619e+09             =  -1.10173e-07 
    15 y15          NS   1.39858e+09   1.39858e+09             =   7.38692e-07 
    16 y16          NS    1.3598e+09    1.3598e+09             =   4.14392e-07 
    17 y17          NS   1.13121e+09   1.13121e+09             =   5.04824e-08 
    18 y18          NS   7.99885e+08   7.99885e+08             =  -2.96853e-07 
    19 y19          NS   4.76298e+08   4.76298e+08             =   3.29149e-07 
    20 y20          NS   2.35756e+08   2.35756e+08             =     4.065e-07 
    21 y21          NS   9.52596e+07   9.52596e+07             =   5.51777e-07 
    22 y22          NS   3.06176e+07   3.06176e+07             =   8.31954e-07 
    23 y23          NS    7.5304e+06    7.5304e+06             =   3.00795e-06 
    24 y24          NS    1.3312e+06    1.3312e+06             =   5.20156e-06 
    25 y25          NS        150608        150608             =   4.50251e-07 
    26 y26          NS          8192          8192             =  -2.86539e-05 
    27 r+1          B              0                           0 
    28 r+2          B   -2.53626e-08                           0 
    29 r+3          NU             0                           0     -0.128426 
    30 r+4          B    3.41876e-08                           0 
    31 r+5          NU             0                           0     -0.472089 
    32 r+6          NU             0                           0     -0.249689 
    33 r+7          NU             0                           0     -0.962743 
    34 r+8          NU             0                           0     -0.320056 
    35 r+9          NU             0                           0     -0.745118 
    36 r+10         NU             0                           0     -0.363227 
    37 r+11         NU             0                           0            -1 
    38 r+12         NU             0                           0      -0.97433 
    39 r+13         NU             0                           0     -0.537317 
    40 r+14         NU             0                           0     -0.896972 
    41 r+15         NU             0                           0      -0.46568 
    42 r+16         NU             0                           0            -1 
    43 r+17         NU             0                           0     -0.999768 
    44 r+18         NU             0                           0     -0.981422 
    45 r+19         NU             0                           0     -0.682909 
    46 r+20         NU             0                           0     -0.973735 
    47 r+21         NU             0                           0     -0.551874 
    48 r+22         NU             0                           0            -1 
    49 r+23         NU             0                           0     -0.999458 
    50 r+24         NU             0                           0     -0.997679 
    51 r+25         NU             0                           0     -0.981802 
    52 r+26         NU             0                           0      -0.77419 
    53 r+27         NU             0                           0            -1 
    54 r+28         NU             0                           0     -0.616262 
    55 r+29         NU             0                           0            -1 
    56 r+30         NU             0                           0     -0.998712 
    57 r+31         NU             0                           0     -0.994722 
    58 r+32         NU             0                           0      -0.98693 
    59 r+33         NU             0                           0     -0.967836 
    60 r+34         NU             0                           0     -0.819053 
    61 r+35         NU             0                           0     -0.988914 
    62 r+36         NU             0                           0     -0.655341 
    63 r+37         NU             0                           0            -1 
    64 r+38         NU             0                           0     -0.996868 
    65 r+39         NU             0                           0     -0.987887 
    66 r+40         NU             0                           0      -0.97257 
    67 r+41         NU             0                           0     -0.954829 
    68 r+42         NU             0                           0      -0.93257 
    69 r+43         NU             0                           0     -0.824045 
    70 r+44         NU             0                           0     -0.948971 
    71 r+45         NU             0                           0      -0.66907 
    72 r+46         NU             0                           0            -1 
    73 r+47         NU             0                           0     -0.992145 
    74 r+48         NU             0                           0     -0.971954 
    75 r+49         NU             0                           0     -0.943798 
    76 r+50         NU             0                           0     -0.918836 
    77 r+51         NU             0                           0     -0.898386 
    78 r+52         NU             0                           0     -0.875103 
    79 r+53         NU             0                           0     -0.796707 
    80 r+54         NU             0                           0     -0.888882 
    81 r+55         NU             0                           0     -0.660351 
    82 r+56         NU             0                           0            -1 
    83 r+57         NU             0                           0     -0.979452 
    84 r+58         NU             0                           0     -0.934765 
    85 r+59         NU             0                           0     -0.890522 
    86 r+60         NU             0                           0     -0.864592 
    87 r+61         NU             0                           0     -0.839094 
    88 r+62         NU             0                           0     -0.818783 
    89 r+63         NU             0                           0     -0.803877 
    90 r+64         NU             0                           0     -0.744753 
    91 r+65         NU             0                           0     -0.819859 
    92 r+66         NU             0                           0     -0.632407 
    93 r+67         NU             0                           0            -1 
    94 r+68         NU             0                           0     -0.942789 
    95 r+69         NU             0                           0     -0.850121 
    96 r+70         NU             0                           0     -0.809821 
    97 r+71         NU             0                           0      -0.78935 
    98 r+72         NU             0                           0     -0.749118 
    99 r+73         NU             0                           0     -0.754758 
   100 r+74         NU             0                           0     -0.718784 
   101 r+75         NU             0                           0     -0.736152 
   102 r+76         NU             0                           0     -0.671813 
   103 r+77         NU             0                           0     -0.756299 
   104 r+78         NU             0                           0     -0.586935 
   105 r+79         NU             0                           0            -1 
   106 r+80         NU             0                           0     -0.823529 
   107 r+81         NU             0                           0     -0.685765 
   108 r+82         NU             0                           0     -0.747621 
   109 r+83         NU             0                           0     -0.622831 
   110 r+84         NU             0                           0     -0.709046 
   111 r+85         NU             0                           0     -0.600394 
   112 r+86         NU             0                           0     -0.697838 
   113 r+87         NU             0                           0     -0.597759 
   114 r+88         NU             0                           0     -0.688784 
   115 r+89         NU             0                           0      -0.58413 
   116 r+90         NU             0                           0     -0.704091 
   117 r+91         NU             0                           0     -0.536602 
   118 r+92         NU             0                           0            -1 
   119 r+93         NU             0                           0     -0.333333 
   120 r+94         NU             0                           0     -0.764706 
   121 r+95         NU             0                           0     -0.373737 
   122 r+96         NU             0                           0     -0.702314 
   123 r+97         NU             0                           0     -0.394246 
   124 r+98         NU             0                           0     -0.683856 
   125 r+99         NU             0                           0     -0.444594 
   126 r+100        NU             0                           0     -0.652867 
   127 r+101        NU             0                           0     -0.509848 
   128 r+102        NU             0                           0     -0.599572 
   129 r+103        NU             0                           0     -0.594321 
   130 r+104        NU             0                           0     -0.508384 
   131 r+105        NU             0                           0     -0.721025 
   132 r+106        B     -0.0986685                           0 
   133 r+107        NU             0                           0     -0.490196 
   134 r+108        NU             0                           0     -0.257194 
   135 r+109        NU             0                           0     -0.492719 
   136 r+110        NU             0                           0     -0.319695 
   137 r+111        NU             0                           0     -0.513861 
   138 r+112        NU             0                           0     -0.408425 
   139 r+113        NU             0                           0     -0.503759 
   140 r+114        NU             0                           0     -0.493446 
   141 r+115        NU             0                           0     -0.465498 
   142 r+116        NU             0                           0     -0.607137 
   143 r+117        NU             0                           0     -0.355645 
   144 r+118        NU             0                           0     -0.799127 
   145 r+119        B       -0.44223                           0 
   146 r+120        NU             0                           0     -0.133265 
   147 r+121        NU             0                           0     -0.253482 
   148 r+122        NU             0                           0     -0.227666 
   149 r+123        NU             0                           0     -0.345004 
   150 r+124        NU             0                           0     -0.363571 
   151 r+125        NU             0                           0     -0.367655 
   152 r+126        NU             0                           0     -0.465274 
   153 r+127        NU             0                           0     -0.349066 
   154 r+128        NU             0                           0     -0.594681 
   155 r+129        NU             0                           0     -0.245132 
   156 r+130        NU             0                           0     -0.806499 
   157 r+131        B       -1.21245                           0 
   158 r+132        NU             0                           0    -0.0438781 
   159 r+133        NU             0                           0     -0.118819 
   160 r+134        NU             0                           0     -0.202183 
   161 r+135        NU             0                           0     -0.319806 
   162 r+136        NU             0                           0     -0.259577 
   163 r+137        NU             0                           0      -0.43225 
   164 r+138        NU             0                           0     -0.258735 
   165 r+139        NU             0                           0     -0.576483 
   166 r+140        NU             0                           0     -0.153292 
   167 r+141        NU             0                           0     -0.807488 
   168 r+142        B       -2.49192                           0 
   169 r+143        NU             0                           0    -0.0159203 
   170 r+144        NU             0                           0     -0.113162 
   171 r+145        NU             0                           0     -0.300638 
   172 r+146        NU             0                           0     -0.195886 
   173 r+147        NU             0                           0     -0.406704 
   174 r+148        NU             0                           0     -0.201128 
   175 r+149        NU             0                           0     -0.564308 
   176 r+150        NU             0                           0    -0.0835045 
   177 r+151        NU             0                           0      -0.81104 
   178 r+152        B       -4.54116                           0 
   179 r+153        NU             0                           0    -0.0958288 
   180 r+154        NU             0                           0     -0.344896 
   181 r+155        NU             0                           0     -0.194269 
   182 r+156        NU             0                           0     -0.403752 
   183 r+157        NU             0                           0     -0.180767 
   184 r+158        NU             0                           0      -0.57083 
   185 r+159        NU             0                           0    -0.0361103 
   186 r+160        NU             0                           0     -0.826088 
   187 r+161        NU             0                           0       -0.1307 
   188 r+162        NU             0                           0     -0.495078 
   189 r+163        NU             0                           0     -0.275216 
   190 r+164        NU             0                           0     -0.434777 
   191 r+165        NU             0                           0     -0.197756 
   192 r+166        NU             0                           0     -0.607165 
   193 r+167        NU             0                           0   -0.00961138 
   194 r+168        NU             0                           0     -0.857759 
   195 r+169        NU             0                           0     -0.750475 
   196 r+170        NU             0                           0     -0.464981 
   197 r+171        NU             0                           0     -0.497684 
   198 r+172        NU             0                           0     -0.242041 
   199 r+173        NU             0                           0      -0.67905 
   200 r+174        B       -29.2345                           0 
   201 r+175        NU             0                           0     -0.905181 
   202 r+176        NU             0                           0     -0.796336 
   203 r+177        NU             0                           0     -0.570156 
   204 r+178        NU             0                           0     -0.281693 
   205 r+179        NU             0                           0     -0.782928 
   206 r+180        B        -81.874                           0 
   207 r+181        NU             0                           0     -0.959026 
   208 r+182        NU             0                           0     -0.625786 
   209 r+183        NU             0                           0     -0.244307 
   210 r+184        NU             0                           0     -0.902085 
   211 r+185        NU             0                           0  -0.000671924 
   212 r+186        NU             0                           0            -1 
   213 r+187        B       -1.35746                           0 
   214 r+188        NU             0                           0            -1 
   215 r+189        B       -566.574                           0 
   216 r+190        NU             0                           0            -1 
   217 r+191        NU             0                           0            -1 
   218 r+192        NU             0                           0    -0.0242537 
   219 r+193        NU             0                           0     -0.929825 
   220 r+194        NU             0                           0     -0.161381 
   221 r+195        NU             0                           0     -0.781865 
   222 r+196        NU             0                           0     -0.623778 
   223 r-1          NL             0             0                           1 
   224 r-2          NL             0             0                           1 
   225 r-3          NL             0             0                    0.871574 
   226 r-4          NL             0             0                           1 
   227 r-5          NL             0             0                    0.527911 
   228 r-6          NL             0             0                    0.750311 
   229 r-7          NL             0             0                   0.0372568 
   230 r-8          NL             0             0                    0.679944 
   231 r-9          NL             0             0                    0.254882 
   232 r-10         NL             0             0                    0.636773 
   233 r-11         B    1.48419e-06             0               
   234 r-12         NL             0             0                     0.02567 
   235 r-13         NL             0             0                    0.462683 
   236 r-14         NL             0             0                    0.103028 
   237 r-15         NL             0             0                     0.53432 
   238 r-16         B    1.64861e-05             0               
   239 r-17         NL             0             0                 0.000232179 
   240 r-18         NL             0             0                   0.0185777 
   241 r-19         NL             0             0                    0.317091 
   242 r-20         NL             0             0                   0.0262649 
   243 r-21         NL             0             0                    0.448126 
   244 r-22         B    0.000136394             0               
   245 r-23         NL             0             0                 0.000541861 
   246 r-24         NL             0             0                  0.00232115 
   247 r-25         NL             0             0                   0.0181983 
   248 r-26         NL             0             0                     0.22581 
   249 r-27         B    1.66649e-07             0               
   250 r-28         NL             0             0                    0.383738 
   251 r-29         B    0.000828912             0               
   252 r-30         NL             0             0                   0.0012878 
   253 r-31         NL             0             0                  0.00527783 
   254 r-32         NL             0             0                   0.0130703 
   255 r-33         NL             0             0                    0.032164 
   256 r-34         NL             0             0                    0.180947 
   257 r-35         NL             0             0                   0.0110856 
   258 r-36         NL             0             0                    0.344659 
   259 r-37         B     0.00377617             0               
   260 r-38         NL             0             0                  0.00313233 
   261 r-39         NL             0             0                   0.0121132 
   262 r-40         NL             0             0                   0.0274302 
   263 r-41         NL             0             0                   0.0451707 
   264 r-42         NL             0             0                   0.0674299 
   265 r-43         NL             0             0                    0.175955 
   266 r-44         NL             0             0                   0.0510285 
   267 r-45         NL             0             0                     0.33093 
   268 r-46         B      0.0128255             0               
   269 r-47         NL             0             0                  0.00785506 
   270 r-48         NL             0             0                   0.0280457 
   271 r-49         NL             0             0                   0.0562018 
   272 r-50         NL             0             0                   0.0811637 
   273 r-51         NL             0             0                    0.101614 
   274 r-52         NL             0             0                    0.124897 
   275 r-53         NL             0             0                    0.203293 
   276 r-54         NL             0             0                    0.111118 
   277 r-55         NL             0             0                    0.339649 
   278 r-56         B      0.0313751             0               
   279 r-57         NL             0             0                   0.0205477 
   280 r-58         NL             0             0                   0.0652354 
   281 r-59         NL             0             0                    0.109478 
   282 r-60         NL             0             0                    0.135408 
   283 r-61         NL             0             0                    0.160906 
   284 r-62         NL             0             0                    0.181217 
   285 r-63         NL             0             0                    0.196123 
   286 r-64         NL             0             0                    0.255247 
   287 r-65         NL             0             0                    0.180141 
   288 r-66         NL             0             0                    0.367593 
   289 r-67         B      0.0500447             0               
   290 r-68         NL             0             0                   0.0572108 
   291 r-69         NL             0             0                    0.149879 
   292 r-70         NL             0             0                    0.190179 
   293 r-71         NL             0             0                     0.21065 
   294 r-72         NL             0             0                    0.250882 
   295 r-73         NL             0             0                    0.245242 
   296 r-74         NL             0             0                    0.281216 
   297 r-75         NL             0             0                    0.263848 
   298 r-76         NL             0             0                    0.328187 
   299 r-77         NL             0             0                    0.243701 
   300 r-78         NL             0             0                    0.413065 
   301 r-79         B      0.0394704             0               
   302 r-80         NL             0             0                    0.176471 
   303 r-81         NL             0             0                    0.314235 
   304 r-82         NL             0             0                    0.252379 
   305 r-83         NL             0             0                    0.377169 
   306 r-84         NL             0             0                    0.290954 
   307 r-85         NL             0             0                    0.399606 
   308 r-86         NL             0             0                    0.302162 
   309 r-87         NL             0             0                    0.402241 
   310 r-88         NL             0             0                    0.311216 
   311 r-89         NL             0             0                     0.41587 
   312 r-90         NL             0             0                    0.295909 
   313 r-91         NL             0             0                    0.463398 
   314 r-92         B     0.00207886             0               
   315 r-93         NL             0             0                    0.666667 
   316 r-94         NL             0             0                    0.235294 
   317 r-95         NL             0             0                    0.626263 
   318 r-96         NL             0             0                    0.297686 
   319 r-97         NL             0             0                    0.605754 
   320 r-98         NL             0             0                    0.316144 
   321 r-99         NL             0             0                    0.555406 
   322 r-100        NL             0             0                    0.347133 
   323 r-101        NL             0             0                    0.490152 
   324 r-102        NL             0             0                    0.400428 
   325 r-103        NL             0             0                    0.405679 
   326 r-104        NL             0             0                    0.491616 
   327 r-105        NL             0             0                    0.278975 
   328 r-106        NL             0             0                           1 
   329 r-107        NL             0             0                    0.509804 
   330 r-108        NL             0             0                    0.742806 
   331 r-109        NL             0             0                    0.507281 
   332 r-110        NL             0             0                    0.680305 
   333 r-111        NL             0             0                    0.486139 
   334 r-112        NL             0             0                    0.591575 
   335 r-113        NL             0             0                    0.496241 
   336 r-114        NL             0             0                    0.506554 
   337 r-115        NL             0             0                    0.534502 
   338 r-116        NL             0             0                    0.392863 
   339 r-117        NL             0             0                    0.644355 
   340 r-118        NL             0             0                    0.200873 
   341 r-119        NL             0             0                           1 
   342 r-120        NL             0             0                    0.866735 
   343 r-121        NL             0             0                    0.746518 
   344 r-122        NL             0             0                    0.772334 
   345 r-123        NL             0             0                    0.654996 
   346 r-124        NL             0             0                    0.636429 
   347 r-125        NL             0             0                    0.632345 
   348 r-126        NL             0             0                    0.534726 
   349 r-127        NL             0             0                    0.650934 
   350 r-128        NL             0             0                    0.405319 
   351 r-129        NL             0             0                    0.754868 
   352 r-130        NL             0             0                    0.193501 
   353 r-131        NL             0             0                           1 
   354 r-132        NL             0             0                    0.956122 
   355 r-133        NL             0             0                    0.881181 
   356 r-134        NL             0             0                    0.797817 
   357 r-135        NL             0             0                    0.680194 
   358 r-136        NL             0             0                    0.740423 
   359 r-137        NL             0             0                     0.56775 
   360 r-138        NL             0             0                    0.741265 
   361 r-139        NL             0             0                    0.423517 
   362 r-140        NL             0             0                    0.846708 
   363 r-141        NL             0             0                    0.192512 
   364 r-142        NL             0             0                           1 
   365 r-143        NL             0             0                     0.98408 
   366 r-144        NL             0             0                    0.886838 
   367 r-145        NL             0             0                    0.699362 
   368 r-146        NL             0             0                    0.804114 
   369 r-147        NL             0             0                    0.593296 
   370 r-148        NL             0             0                    0.798872 
   371 r-149        NL             0             0                    0.435692 
   372 r-150        NL             0             0                    0.916496 
   373 r-151        NL             0             0                     0.18896 
   374 r-152        NL             0             0                           1 
   375 r-153        NL             0             0                    0.904171 
   376 r-154        NL             0             0                    0.655104 
   377 r-155        NL             0             0                    0.805731 
   378 r-156        NL             0             0                    0.596248 
   379 r-157        NL             0             0                    0.819233 
   380 r-158        NL             0             0                     0.42917 
   381 r-159        NL             0             0                     0.96389 
   382 r-160        NL             0             0                    0.173912 
   383 r-161        NL             0             0                      0.8693 
   384 r-162        NL             0             0                    0.504922 
   385 r-163        NL             0             0                    0.724784 
   386 r-164        NL             0             0                    0.565223 
   387 r-165        NL             0             0                    0.802244 
   388 r-166        NL             0             0                    0.392835 
   389 r-167        NL             0             0                    0.990389 
   390 r-168        NL             0             0                    0.142241 
   391 r-169        NL             0             0                    0.249525 
   392 r-170        NL             0             0                    0.535019 
   393 r-171        NL             0             0                    0.502316 
   394 r-172        NL             0             0                    0.757959 
   395 r-173        NL             0             0                     0.32095 
   396 r-174        NL             0             0                           1 
   397 r-175        NL             0             0                   0.0948195 
   398 r-176        NL             0             0                    0.203664 
   399 r-177        NL             0             0                    0.429844 
   400 r-178        NL             0             0                    0.718307 
   401 r-179        NL             0             0                    0.217072 
   402 r-180        NL             0             0                           1 
   403 r-181        NL             0             0                   0.0409736 
   404 r-182        NL             0             0                    0.374214 
   405 r-183        NL             0             0                    0.755693 
   406 r-184        NL             0             0                   0.0979151 
   407 r-185        NL             0             0                    0.999328 
   408 r-186        B        314.009             0               
   409 r-187        NL             0             0                           1 
   410 r-188        B         180.95             0               
   411 r-189        NL             0             0                           1 
   412 r-190        B        164.256             0               
   413 r-191        B        30.4718             0               
   414 r-192        NL             0             0                    0.975746 
   415 r-193        NL             0             0                   0.0701747 
   416 r-194        NL             0             0                    0.838619 
   417 r-195        NL             0             0                    0.218135 
   418 r-196        NL             0             0                    0.376222 
   419 x norm.      NS             1             1             =      0.110299 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B   -1.26813e-08                             
     3 x3           B              0                             
     4 x4           B    1.70938e-08                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B    7.42093e-07                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B    8.24304e-06                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B    6.81969e-05                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B    8.33247e-08                             
    28 x28          B              0                             
    29 x29          B    0.000414456                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B     0.00188809                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B     0.00641276                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B      0.0156876                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B      0.0250224                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B      0.0197352                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B              0                             
    92 x92          B     0.00103943                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B              0                             
    98 x98          B              0                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B              0                             
   104 x104         B              0                             
   105 x105         B              0                             
   106 x106         B     -0.0493342                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B              0                             
   110 x110         B              0                             
   111 x111         B              0                             
   112 x112         B              0                             
   113 x113         B              0                             
   114 x114         B              0                             
   115 x115         B              0                             
   116 x116         B              0                             
   117 x117         B              0                             
   118 x118         B              0                             
   119 x119         B      -0.221115                             
   120 x120         B              0                             
   121 x121         B              0                             
   122 x122         B              0                             
   123 x123         B              0                             
   124 x124         B              0                             
   125 x125         B              0                             
   126 x126         B              0                             
   127 x127         B              0                             
   128 x128         B              0                             
   129 x129         B              0                             
   130 x130         B              0                             
   131 x131         B      -0.606225                             
   132 x132         B              0                             
   133 x133         B              0                             
   134 x134         B              0                             
   135 x135         B              0                             
   136 x136         B              0                             
   137 x137         B              0                             
   138 x138         B              0                             
   139 x139         B              0                             
   140 x140         B              0                             
   141 x141         B              0                             
   142 x142         B       -1.24596                             
   143 x143         B              0                             
   144 x144         B              0                             
   145 x145         B              0                             
   146 x146         B              0                             
   147 x147         B              0                             
   148 x148         B              0                             
   149 x149         B              0                             
   150 x150         B              0                             
   151 x151         B              0                             
   152 x152         B       -2.27058                             
   153 x153         B              0                             
   154 x154         B              0                             
   155 x155         B              0                             
   156 x156         B              0                             
   157 x157         B              0                             
   158 x158         B              0                             
   159 x159         B              0                             
   160 x160         B              0                             
   161 x161         B              0                             
   162 x162         B              0                             
   163 x163         B              0                             
   164 x164         B              0                             
   165 x165         B              0                             
   166 x166         B              0                             
   167 x167         B              0                             
   168 x168         B              0                             
   169 x169         B              0                             
   170 x170         B              0                             
   171 x171         B              0                             
   172 x172         B              0                             
   173 x173         B              0                             
   174 x174         B       -14.6173                             
   175 x175         B              0                             
   176 x176         B              0                             
   177 x177         B              0                             
   178 x178         B              0                             
   179 x179         B              0                             
   180 x180         B        -40.937                             
   181 x181         B              0                             
   182 x182         B              0                             
   183 x183         B              0                             
   184 x184         B              0                             
   185 x185         B              0                             
   186 x186         B        157.004                             
   187 x187         B      -0.678729                             
   188 x188         B        90.4749                             
   189 x189         B       -283.287                             
   190 x190         B        82.1279                             
   191 x191         B        15.2359                             
   192 x192         B              0                             
   193 x193         B              0                             
   194 x194         B              0                             
   195 x195         B              0                             
   196 x196         B              0                             
   197 s1           B              0                             
   198 s2           B    1.26813e-08                             
   199 s3           B              0                             
   200 s4           B   -1.70938e-08                             
   201 s5           B              0                             
   202 s6           B              0                             
   203 s7           B              0                             
   204 s8           B              0                             
   205 s9           B              0                             
   206 s10          B              0                             
   207 s11          B    7.42093e-07                             
   208 s12          B              0                             
   209 s13          B              0                             
   210 s14          B              0                             
   211 s15          B              0                             
   212 s16          B    8.24304e-06                             
   213 s17          B              0                             
   214 s18          B              0                             
   215 s19          B              0                             
   216 s20          B              0                             
   217 s21          B              0                             
   218 s22          B    6.81969e-05                             
   219 s23          B              0                             
   220 s24          B              0                             
   221 s25          B              0                             
   222 s26          B              0                             
   223 s27          B    8.33247e-08                             
   224 s28          B              0                             
   225 s29          B    0.000414456                             
   226 s30          B              0                             
   227 s31          B              0                             
   228 s32          B              0                             
   229 s33          B              0                             
   230 s34          B              0                             
   231 s35          B              0                             
   232 s36          B              0                             
   233 s37          B     0.00188809                             
   234 s38          B              0                             
   235 s39          B              0                             
   236 s40          B              0                             
   237 s41          B              0                             
   238 s42          B              0                             
   239 s43          B              0                             
   240 s44          B              0                             
   241 s45          B              0                             
   242 s46          B     0.00641276                             
   243 s47          B              0                             
   244 s48          B              0                             
   245 s49          B              0                             
   246 s50          B              0                             
   247 s51          B              0                             
   248 s52          B              0                             
   249 s53          B              0                             
   250 s54          B              0                             
   251 s55          B              0                             
   252 s56          B      0.0156876                             
   253 s57          B              0                             
   254 s58          B              0                             
   255 s59          B              0                             
   256 s60          B              0                             
   257 s61          B              0                             
   258 s62          B              0                             
   259 s63          B              0                             
   260 s64          B              0                             
   261 s65          B              0                             
   262 s66          B              0                             
   263 s67          B      0.0250224                             
   264 s68          B              0                             
   265 s69          B              0                             
   266 s70          B              0                             
   267 s71          B              0                             
   268 s72          B              0                             
   269 s73          B              0                             
   270 s74          B              0                             
   271 s75          B              0                             
   272 s76          B              0                             
   273 s77          B              0                             
   274 s78          B              0                             
   275 s79          B      0.0197352                             
   276 s80          B              0                             
   277 s81          B              0                             
   278 s82          B              0                             
   279 s83          B              0                             
   280 s84          B              0                             
   281 s85          B              0                             
   282 s86          B              0                             
   283 s87          B              0                             
   284 s88          B              0                             
   285 s89          B              0                             
   286 s90          B              0                             
   287 s91          B              0                             
   288 s92          B     0.00103943                             
   289 s93          B              0                             
   290 s94          B              0                             
   291 s95          B              0                             
   292 s96          B              0                             
   293 s97          B              0                             
   294 s98          B              0                             
   295 s99          B              0                             
   296 s100         B              0                             
   297 s101         B              0                             
   298 s102         B              0                             
   299 s103         B              0                             
   300 s104         B              0                             
   301 s105         B              0                             
   302 s106         B      0.0493342                             
   303 s107         B              0                             
   304 s108         B              0                             
   305 s109         B              0                             
   306 s110         B              0                             
   307 s111         B              0                             
   308 s112         B              0                             
   309 s113         B              0                             
   310 s114         B              0                             
   311 s115         B              0                             
   312 s116         B              0                             
   313 s117         B              0                             
   314 s118         B              0                             
   315 s119         B       0.221115                             
   316 s120         B              0                             
   317 s121         B              0                             
   318 s122         B              0                             
   319 s123         B              0                             
   320 s124         B              0                             
   321 s125         B              0                             
   322 s126         B              0                             
   323 s127         B              0                             
   324 s128         B              0                             
   325 s129         B              0                             
   326 s130         B              0                             
   327 s131         B       0.606225                             
   328 s132         B              0                             
   329 s133         B              0                             
   330 s134         B              0                             
   331 s135         B              0                             
   332 s136         B              0                             
   333 s137         B              0                             
   334 s138         B              0                             
   335 s139         B              0                             
   336 s140         B              0                             
   337 s141         B              0                             
   338 s142         B        1.24596                             
   339 s143         B              0                             
   340 s144         B              0                             
   341 s145         B              0                             
   342 s146         B              0                             
   343 s147         B              0                             
   344 s148         B              0                             
   345 s149         B              0                             
   346 s150         B              0                             
   347 s151         B              0                             
   348 s152         B        2.27058                             
   349 s153         B              0                             
   350 s154         B              0                             
   351 s155         B              0                             
   352 s156         B              0                             
   353 s157         B              0                             
   354 s158         B              0                             
   355 s159         B              0                             
   356 s160         B              0                             
   357 s161         B              0                             
   358 s162         B              0                             
   359 s163         B              0                             
   360 s164         B              0                             
   361 s165         B              0                             
   362 s166         B              0                             
   363 s167         B              0                             
   364 s168         B              0                             
   365 s169         B              0                             
   366 s170         B              0                             
   367 s171         B              0                             
   368 s172         B              0                             
   369 s173         B              0                             
   370 s174         B        14.6173                             
   371 s175         B              0                             
   372 s176         B              0                             
   373 s177         B              0                             
   374 s178         B              0                             
   375 s179         B              0                             
   376 s180         B         40.937                             
   377 s181         B              0                             
   378 s182         B              0                             
   379 s183         B              0                             
   380 s184         B              0                             
   381 s185         B              0                             
   382 s186         B        157.004                             
   383 s187         B       0.678729                             
   384 s188         B        90.4749                             
   385 s189         B        283.287                             
   386 s190         B        82.1279                             
   387 s191         B        15.2359                             
   388 s192         B              0                             
   389 s193         B              0                             
   390 s194         B              0                             
   391 s195         B              0                             
   392 s196         B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 7.15e-07 on row 13
        max.rel.err = 7.09e-12 on row 218
        High quality

KKT.PB: max.abs.err = 3.42e-08 on row 30
        max.rel.err = 3.42e-08 on row 30
        Medium quality

KKT.DE: max.abs.err = 8.87e-09 on column 198
        max.rel.err = 2.96e-09 on column 198
        Medium quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_26.dat.sol <==
-5.87392e-13
-1.26813e-08
0
1.70938e-08
0
0
0
0
0
0
7.42093e-07
0
0
0
0
8.24304e-06
0
7.42369e-15
0
0
0
6.81969e-05
0
0
0
0
8.33247e-08
0
0.000414456
0
0
0
0
0
0
0
0.00188809
0
0
0
0
0
0
0
-2.92964e-15
0.00641276
0
0
0
0
0
0
0
-1.46096e-15
0
0.0156876
0
0
0
0
0
0
-1.89872e-15
0
0
0
0.0250224
0
0
0
0
0
0
0
0
0
0
0
0.0197352
0
0
0
0
0
0
0
0
0
0
0
0
0.00103943
0
6.01374e-15
0
0
0
0
0
0
0
-3.38961e-18
0
0
-3.70927e-15
-0.0493342
0
0
0
0
0
0
0
0
0
0
0
0
-0.221115
0
-1.26183e-15
0
0
0
0
0
0
0
0
0
-0.606225
0
0
0
0
0
0
0
0
0
0
-1.24596
0
-1.11012e-12
0
0
0
0
0
0
0
-2.27058
1.60197e-12
0
0
0
0
0
0
0
0
0
0
3.05928e-12
0
0
0
0
-1.66175e-14
0
0
0
0
-14.6173
0
0
0
0
0
-40.937
0
0
0
0
0
157.004
-0.678729
90.4749
-283.287
82.1279
15.2359
3.54383e-12
0
3.52314e-12
0
0


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_3.dat <==
Problem:    L1 Minimisation
Rows:       16
Columns:    12
Non-zeros:  48
Status:     OPTIMAL
Objective:  2.218951416 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       4.24264       4.24264             =      0.166667 
     2 y2           NS             6             6             =     0.0833333 
     3 y3           NS       2.82843       2.82843             =      0.416667 
     4 r+1          NU             0                           0    -0.0833333 
     5 r+2          NU             0                           0     -0.666667 
     6 r+3          B     -0.0236893                           0 
     7 r+4          B       -1.19526                           0 
     8 r+5          NU             0                           0            -1 
     9 r+6          NU             0                           0            -1 
    10 r-1          NL             0             0                    0.916667 
    11 r-2          NL             0             0                    0.333333 
    12 r-3          NL             0             0                           1 
    13 r-4          NL             0             0                           1 
    14 r-5          B              0             0               
    15 r-6          B        3.21895             0               
    16 x norm.      NS             1             1             =     -0.166667 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B              0                             
     3 x3           B     -0.0118446                             
     4 x4           B      -0.597631                             
     5 x5           B              0                             
     6 x6           B        1.60948                             
     7 s1           B              0                             
     8 s2           B              0                             
     9 s3           B      0.0118446                             
    10 s4           B       0.597631                             
    11 s5           B              0                             
    12 s6           B        1.60948                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 8.88e-16 on row 2
        max.rel.err = 7.40e-17 on row 4
        High quality

KKT.PB: max.abs.err = 1.25e-16 on row 14
        max.rel.err = 1.25e-16 on row 14
        High quality

KKT.DE: max.abs.err = 8.88e-16 on column 8
        max.rel.err = 2.96e-16 on column 8
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_3.dat.sol <==
3.70074e-17
-3.71726e-19
-0.0118446
-0.597631
-6.26127e-17
1.60948


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_4.dat <==
Problem:    L1 Minimisation
Rows:       23
Columns:    18
Non-zeros:  74
Status:     OPTIMAL
Objective:  2.8627417 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       5.65685       5.65685             =           0.1 
     2 y2           NS            12            12             =         < eps
     3 y3           NS       11.3137       11.3137             =          0.15 
     4 y4           NS             4             4             =           0.2 
     5 r+1          B    -0.00918831                           0 
     6 r+2          NU             0                           0          -0.4 
     7 r+3          NU             0                           0          -0.2 
     8 r+4          NU             0                           0          -0.8 
     9 r+5          B     -0.0686292                           0 
    10 r+6          NU             0                           0          -0.8 
    11 r+7          B       -1.78492                           0 
    12 r+8          NU             0                           0            -1 
    13 r+9          NU             0                           0            -1 
    14 r-1          NL             0             0                           1 
    15 r-2          NL             0             0                         0.6 
    16 r-3          NL             0             0                         0.8 
    17 r-4          NL             0             0                         0.2 
    18 r-5          NL             0             0                           1 
    19 r-6          NL             0             0                         0.2 
    20 r-7          NL             0             0                           1 
    21 r-8          B       0.302082             0               
    22 r-9          B        3.56066             0               
    23 x norm.      NS             1             1             =          -0.2 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B    -0.00459415                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B     -0.0343146                             
     6 x6           B              0                             
     7 x7           B      -0.892462                             
     8 x8           B       0.151041                             
     9 x9           B        1.78033                             
    10 s1           B     0.00459415                             
    11 s2           B              0                             
    12 s3           B              0                             
    13 s4           B              0                             
    14 s5           B      0.0343146                             
    15 s6           B              0                             
    16 s7           B       0.892462                             
    17 s8           B       0.151041                             
    18 s9           B        1.78033                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 1.78e-15 on row 2
        max.rel.err = 7.09e-17 on row 2
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 2.00e-15 on column 3
        max.rel.err = 5.88e-16 on column 3
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_4.dat.sol <==
-0.00459415
-2.51948e-19
-4.62383e-18
1.04083e-17
-0.0343146
-3.46945e-18
-0.892462
0.151041
1.78033


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_5.dat <==
Problem:    L1 Minimisation
Rows:       30
Columns:    24
Non-zeros:  116
Status:     OPTIMAL
Objective:  3.689297842 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       7.07107       7.07107             =      0.115785 
     2 y2           NS            20            20             =    -0.0255075 
     3 y3           NS       28.2843       28.2843             =     0.0329861 
     4 y4           NS            20            20             =      0.111779 
     5 y5           NS       5.65685       5.65685             =     0.0912126 
     6 r+1          B    -0.00360376                           0 
     7 r+2          B     -0.0113667                           0 
     8 r+3          NU             0                           0     -0.239316 
     9 r+4          NU             0                           0     -0.448317 
    10 r+5          NU             0                           0     -0.249065 
    11 r+6          NU             0                           0     -0.214343 
    12 r+7          NU             0                           0     -0.797009 
    13 r+8          B       -0.20938                           0 
    14 r+9          NU             0                           0     -0.826923 
    15 r+10         B       -2.46495                           0 
    16 r+11         NU             0                           0            -1 
    17 r+12         NU             0                           0            -1 
    18 r-1          NL             0             0                           1 
    19 r-2          NL             0             0                           1 
    20 r-3          NL             0             0                    0.760684 
    21 r-4          NL             0             0                    0.551683 
    22 r-5          NL             0             0                    0.750935 
    23 r-6          NL             0             0                    0.785657 
    24 r-7          NL             0             0                    0.202991 
    25 r-8          NL             0             0                           1 
    26 r-9          NL             0             0                    0.173077 
    27 r-10         NL             0             0                           1 
    28 r-11         B       0.876125             0               
    29 r-12         B        3.81317             0               
    30 x norm.      NS             1             1             =     -0.303819 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B    -0.00180188                             
     2 x2           B    -0.00568336                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B       -0.10469                             
     9 x9           B              0                             
    10 x10          B       -1.23247                             
    11 x11          B       0.438063                             
    12 x12          B        1.90659                             
    13 s1           B     0.00180188                             
    14 s2           B     0.00568336                             
    15 s3           B              0                             
    16 s4           B              0                             
    17 s5           B              0                             
    18 s6           B              0                             
    19 s7           B              0                             
    20 s8           B        0.10469                             
    21 s9           B              0                             
    22 s10          B        1.23247                             
    23 s11          B       0.438063                             
    24 s12          B        1.90659                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 7.11e-15 on row 4
        max.rel.err = 1.73e-16 on row 4
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 8.88e-16 on column 1
        max.rel.err = 2.56e-16 on column 6
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_5.dat.sol <==
-0.00180188
-0.00568336
0
0
0
0
0
-0.10469
4.27898e-17
-1.23247
0.438063
1.90659


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_6.dat <==
Problem:    L1 Minimisation
Rows:       39
Columns:    32
Non-zeros:  160
Status:     OPTIMAL
Objective:  4.740718507 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       8.48528       8.48528             =      0.121467 
     2 y2           NS            30            30             =    -0.0167824 
     3 y3           NS       56.5685       56.5685             =   -0.00548246 
     4 y4           NS            60            60             =     0.0412707 
     5 y5           NS       33.9411       33.9411             =     0.0634747 
     6 y6           NS             8             8             =     0.0371893 
     7 r+1          B    -0.00117861                           0 
     8 r+2          B    -0.00701185                           0 
     9 r+3          NU             0                           0    -0.0721248 
    10 r+4          B    -0.00666439                           0 
    11 r+5          NU             0                           0     -0.264864 
    12 r+6          NU             0                           0     -0.141813 
    13 r+7          NU             0                           0     -0.446957 
    14 r+8          NU             0                           0     -0.380741 
    15 r+9          NU             0                           0    -0.0496619 
    16 r+10         NU             0                           0     -0.643777 
    17 r+11         NU             0                           0     -0.794591 
    18 r+12         B      -0.503999                           0 
    19 r+13         NU             0                           0     -0.848684 
    20 r+14         B       -3.22187                           0 
    21 r+15         NU             0                           0            -1 
    22 r+16         NU             0                           0            -1 
    23 r-1          NL             0             0                           1 
    24 r-2          NL             0             0                           1 
    25 r-3          NL             0             0                    0.927875 
    26 r-4          NL             0             0                           1 
    27 r-5          NL             0             0                    0.735136 
    28 r-6          NL             0             0                    0.858187 
    29 r-7          NL             0             0                    0.553043 
    30 r-8          NL             0             0                    0.619259 
    31 r-9          NL             0             0                    0.950338 
    32 r-10         NL             0             0                    0.356223 
    33 r-11         NL             0             0                    0.205409 
    34 r-12         NL             0             0                           1 
    35 r-13         NL             0             0                    0.151316 
    36 r-14         NL             0             0                           1 
    37 r-15         B        1.81337             0               
    38 r-16         B        3.92735             0               
    39 x norm.      NS             1             1             =     -0.404514 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -0.000589303                             
     2 x2           B    -0.00350593                             
     3 x3           B              0                             
     4 x4           B    -0.00333219                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B      -0.251999                             
    13 x13          B              0                             
    14 x14          B       -1.61093                             
    15 x15          B       0.906685                             
    16 x16          B        1.96367                             
    17 s1           B    0.000589303                             
    18 s2           B     0.00350593                             
    19 s3           B              0                             
    20 s4           B     0.00333219                             
    21 s5           B              0                             
    22 s6           B              0                             
    23 s7           B              0                             
    24 s8           B              0                             
    25 s9           B              0                             
    26 s10          B              0                             
    27 s11          B              0                             
    28 s12          B       0.251999                             
    29 s13          B              0                             
    30 s14          B        1.61093                             
    31 s15          B       0.906685                             
    32 s16          B        1.96367                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 7.11e-15 on row 2
        max.rel.err = 1.04e-16 on row 6
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 1.78e-15 on column 4
        max.rel.err = 5.23e-16 on column 4
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_6.dat.sol <==
-0.000589303
-0.00350593
0
-0.00333219
0
0
3.32336e-17
0
-5.55556e-19
4.77049e-17
-3.27863e-18
-0.251999
-7.02847e-18
-1.61093
0.906685
1.96367


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_7.dat <==
Problem:    L1 Minimisation
Rows:       48
Columns:    40
Non-zeros:  238
Status:     OPTIMAL
Objective:  6.076492789 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       9.89949       9.89949             =      0.114319 
     2 y2           NS            42            42             =   -0.00644795 
     3 y3           NS       98.9949       98.9949             =    -0.0114453 
     4 y4           NS           140           140             =     0.0115962 
     5 y5           NS       118.794       118.794             =     0.0273529 
     6 y6           NS            56            56             =     0.0296478 
     7 y7           NS       11.3137       11.3137             =     0.0259448 
     8 r+1          B    -0.00034766                           0 
     9 r+2          B    -0.00126258                           0 
    10 r+3          NU             0                           0    -0.0310129 
    11 r+4          B   -1.07736e-05                           0 
    12 r+5          NU             0                           0     -0.100502 
    13 r+6          NU             0                           0     -0.141295 
    14 r+7          NU             0                           0     -0.079499 
    15 r+8          NU             0                           0     -0.245171 
    16 r+9          NU             0                           0     -0.225542 
    17 r+10         NU             0                           0     -0.139107 
    18 r+11         NU             0                           0     -0.383166 
    19 r+12         NU             0                           0     -0.480527 
    20 r+13         B     -0.0228938                           0 
    21 r+14         NU             0                           0     -0.720547 
    22 r+15         NU             0                           0     -0.791457 
    23 r+16         B       -1.01158                           0 
    24 r+17         NU             0                           0     -0.876887 
    25 r+18         B        -4.0404                           0 
    26 r+19         NU             0                           0            -1 
    27 r+20         NU             0                           0            -1 
    28 r-1          NL             0             0                           1 
    29 r-2          NL             0             0                           1 
    30 r-3          NL             0             0                    0.968987 
    31 r-4          NL             0             0                           1 
    32 r-5          NL             0             0                    0.899498 
    33 r-6          NL             0             0                    0.858705 
    34 r-7          NL             0             0                    0.920501 
    35 r-8          NL             0             0                    0.754829 
    36 r-9          NL             0             0                    0.774458 
    37 r-10         NL             0             0                    0.860893 
    38 r-11         NL             0             0                    0.616834 
    39 r-12         NL             0             0                    0.519473 
    40 r-13         NL             0             0                           1 
    41 r-14         NL             0             0                    0.279453 
    42 r-15         NL             0             0                    0.208543 
    43 r-16         NL             0             0                           1 
    44 r-17         NL             0             0                    0.123113 
    45 r-18         NL             0             0                           1 
    46 r-19         B         3.2428             0               
    47 r-20         B        3.83369             0               
    48 x norm.      NS             1             1             =     -0.477995 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B    -0.00017383                             
     2 x2           B    -0.00063129                             
     3 x3           B              0                             
     4 x4           B   -5.38678e-06                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B     -0.0114469                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B      -0.505788                             
    17 x17          B              0                             
    18 x18          B        -2.0202                             
    19 x19          B         1.6214                             
    20 x20          B        1.91685                             
    21 s1           B     0.00017383                             
    22 s2           B     0.00063129                             
    23 s3           B              0                             
    24 s4           B    5.38678e-06                             
    25 s5           B              0                             
    26 s6           B              0                             
    27 s7           B              0                             
    28 s8           B              0                             
    29 s9           B              0                             
    30 s10          B              0                             
    31 s11          B              0                             
    32 s12          B              0                             
    33 s13          B      0.0114469                             
    34 s14          B              0                             
    35 s15          B              0                             
    36 s16          B       0.505788                             
    37 s17          B              0                             
    38 s18          B         2.0202                             
    39 s19          B         1.6214                             
    40 s20          B        1.91685                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 1.42e-14 on row 3
        max.rel.err = 8.69e-16 on row 42
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 3.55e-15 on column 1
        max.rel.err = 8.35e-16 on column 4
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_7.dat.sol <==
-0.00017383
-0.00063129
-3.40743e-17
-5.38678e-06
0
0
-1.83034e-16
6.3211e-17
0
0
5.4828e-17
0
-0.0114469
1.8417e-16
-4.34533e-16
-0.505788
6.05572e-17
-2.0202
1.6214
1.91685


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_8.dat <==
Problem:    L1 Minimisation
Rows:       59
Columns:    50
Non-zeros:  299
Status:     OPTIMAL
Objective:  7.78942421 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       11.3137       11.3137             =       0.06312 
     2 y2           NS            56            56             =    -0.0244204 
     3 y3           NS       158.392       158.392             =    0.00426679 
     4 y4           NS           280           280             =    0.00932815 
     5 y5           NS       316.784       316.784             =  -0.000574111 
     6 y6           NS           224           224             =    0.00923629 
     7 y7           NS       90.5097       90.5097             =     0.0360312 
     8 y8           NS            16            16             =      0.015648 
     9 r+1          B   -0.000157851                           0 
    10 r+2          B    -0.00110653                           0 
    11 r+3          NU             0                           0    -0.0787772 
    12 r+4          B    -0.00179217                           0 
    13 r+5          NU             0                           0     -0.297766 
    14 r+6          NU             0                           0     -0.104056 
    15 r+7          NU             0                           0     -0.680804 
    16 r+8          NU             0                           0    -0.0984256 
    17 r+9          NU             0                           0     -0.428599 
    18 r+10         NU             0                           0     -0.161624 
    19 r+11         NU             0                           0      -0.56529 
    20 r+12         NU             0                           0     -0.375815 
    21 r+13         NU             0                           0     -0.466139 
    22 r+14         NU             0                           0     -0.130353 
    23 r+15         NU             0                           0     -0.665489 
    24 r+16         NU             0                           0     -0.165564 
    25 r+17         NU             0                           0      -0.78869 
    26 r+18         B     -0.0740919                           0 
    27 r+19         NU             0                           0     -0.901786 
    28 r+20         NU             0                           0     -0.777778 
    29 r+21         B       -1.79901                           0 
    30 r+22         NU             0                           0            -1 
    31 r+23         B       -4.91327                           0 
    32 r+24         NU             0                           0            -1 
    33 r+25         NU             0                           0            -1 
    34 r-1          NL             0             0                           1 
    35 r-2          NL             0             0                           1 
    36 r-3          NL             0             0                    0.921223 
    37 r-4          NL             0             0                           1 
    38 r-5          NL             0             0                    0.702234 
    39 r-6          NL             0             0                    0.895944 
    40 r-7          NL             0             0                    0.319196 
    41 r-8          NL             0             0                    0.901574 
    42 r-9          NL             0             0                    0.571401 
    43 r-10         NL             0             0                    0.838376 
    44 r-11         NL             0             0                     0.43471 
    45 r-12         NL             0             0                    0.624185 
    46 r-13         NL             0             0                    0.533861 
    47 r-14         NL             0             0                    0.869647 
    48 r-15         NL             0             0                    0.334511 
    49 r-16         NL             0             0                    0.834436 
    50 r-17         NL             0             0                     0.21131 
    51 r-18         NL             0             0                           1 
    52 r-19         NL             0             0                   0.0982143 
    53 r-20         NL             0             0                    0.222222 
    54 r-21         NL             0             0                           1 
    55 r-22         B       0.160766             0               
    56 r-23         NL             0             0                           1 
    57 r-24         B        5.11808             0               
    58 r-25         B        3.51058             0               
    59 x norm.      NS             1             1             =     -0.243464 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -7.89257e-05                             
     2 x2           B   -0.000553264                             
     3 x3           B              0                             
     4 x4           B   -0.000896085                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B     -0.0370459                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B      -0.899505                             
    22 x22          B       0.080383                             
    23 x23          B       -2.45663                             
    24 x24          B        2.55904                             
    25 x25          B        1.75529                             
    26 s1           B    7.89257e-05                             
    27 s2           B    0.000553264                             
    28 s3           B              0                             
    29 s4           B    0.000896085                             
    30 s5           B              0                             
    31 s6           B              0                             
    32 s7           B              0                             
    33 s8           B              0                             
    34 s9           B              0                             
    35 s10          B              0                             
    36 s11          B              0                             
    37 s12          B              0                             
    38 s13          B              0                             
    39 s14          B              0                             
    40 s15          B              0                             
    41 s16          B              0                             
    42 s17          B              0                             
    43 s18          B      0.0370459                             
    44 s19          B              0                             
    45 s20          B              0                             
    46 s21          B       0.899505                             
    47 s22          B       0.080383                             
    48 s23          B        2.45663                             
    49 s24          B        2.55904                             
    50 s25          B        1.75529                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 5.68e-14 on row 5
        max.rel.err = 6.54e-16 on row 52
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 6.66e-15 on column 1
        max.rel.err = 2.11e-15 on column 26
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_8.dat.sol <==
-7.89257e-05
-0.000553264
0
-0.000896085
0
-8.95597e-18
8.47441e-17
0
0
0
8.23667e-17
0
0
0
1.99772e-18
-1.52796e-16
0
-0.0370459
-3.27068e-16
0
-0.899505
0.080383
-2.45663
2.55904
1.75529


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_9.dat <==
Problem:    L1 Minimisation
Rows:       70
Columns:    60
Non-zeros:  404
Status:     OPTIMAL
Objective:  9.975091024 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       12.7279       12.7279             =     0.0764188 
     2 y2           NS            72            72             =    -0.0201412 
     3 y3           NS       237.588       237.588             =    -0.0022465 
     4 y4           NS           504           504             =    0.00708804 
     5 y5           NS       712.764       712.764             =   0.000871726 
     6 y6           NS           672           672             =  -0.000708882 
     7 y7           NS       407.294       407.294             =     0.0108761 
     8 y8           NS           144           144             =     0.0219086 
     9 y9           NS       22.6274       22.6274             =  -0.000439367 
    10 r+1          B   -6.14865e-05                           0 
    11 r+2          B   -0.000629919                           0 
    12 r+3          NU             0                           0    -0.0290272 
    13 r+4          B    -0.00195917                           0 
    14 r+5          NU             0                           0    -0.0902195 
    15 r+6          NU             0                           0     -0.155336 
    16 r+7          B    -0.00160338                           0 
    17 r+8          NU             0                           0     -0.344844 
    18 r+9          NU             0                           0    -0.0962016 
    19 r+10         NU             0                           0     -0.304568 
    20 r+11         NU             0                           0     -0.819288 
    21 r+12         NU             0                           0    -0.0732968 
    22 r+13         NU             0                           0     -0.462889 
    23 r+14         NU             0                           0     -0.187077 
    24 r+15         NU             0                           0     -0.305412 
    25 r+16         NU             0                           0     -0.579536 
    26 r+17         NU             0                           0     -0.339749 
    27 r+18         NU             0                           0     -0.525304 
    28 r+19         NU             0                           0    -0.0875227 
    29 r+20         NU             0                           0     -0.725785 
    30 r+21         NU             0                           0     -0.166601 
    31 r+22         NU             0                           0     -0.787136 
    32 r+23         B      -0.200271                           0 
    33 r+24         NU             0                           0     -0.915777 
    34 r+25         NU             0                           0     -0.777778 
    35 r+26         B       -2.97375                           0 
    36 r+27         NU             0                           0            -1 
    37 r+28         B       -5.79681                           0 
    38 r+29         NU             0                           0            -1 
    39 r+30         NU             0                           0            -1 
    40 r-1          NL             0             0                           1 
    41 r-2          NL             0             0                           1 
    42 r-3          NL             0             0                    0.970973 
    43 r-4          NL             0             0                           1 
    44 r-5          NL             0             0                    0.909781 
    45 r-6          NL             0             0                    0.844664 
    46 r-7          NL             0             0                           1 
    47 r-8          NL             0             0                    0.655156 
    48 r-9          NL             0             0                    0.903798 
    49 r-10         NL             0             0                    0.695432 
    50 r-11         NL             0             0                    0.180712 
    51 r-12         NL             0             0                    0.926703 
    52 r-13         NL             0             0                    0.537111 
    53 r-14         NL             0             0                    0.812923 
    54 r-15         NL             0             0                    0.694588 
    55 r-16         NL             0             0                    0.420464 
    56 r-17         NL             0             0                    0.660251 
    57 r-18         NL             0             0                    0.474696 
    58 r-19         NL             0             0                    0.912477 
    59 r-20         NL             0             0                    0.274215 
    60 r-21         NL             0             0                    0.833399 
    61 r-22         NL             0             0                    0.212864 
    62 r-23         NL             0             0                           1 
    63 r-24         NL             0             0                   0.0842226 
    64 r-25         NL             0             0                    0.222222 
    65 r-26         NL             0             0                           1 
    66 r-27         B       0.548991             0               
    67 r-28         NL             0             0                           1 
    68 r-29         B        7.54815             0               
    69 r-30         B        2.87795             0               
    70 x norm.      NS             1             1             =      -0.30564 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -3.07433e-05                             
     2 x2           B   -0.000314959                             
     3 x3           B              0                             
     4 x4           B   -0.000979585                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B   -0.000801691                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B      -0.100135                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B       -1.48688                             
    27 x27          B       0.274495                             
    28 x28          B       -2.89841                             
    29 x29          B        3.77408                             
    30 x30          B        1.43897                             
    31 s1           B    3.07433e-05                             
    32 s2           B    0.000314959                             
    33 s3           B              0                             
    34 s4           B    0.000979585                             
    35 s5           B              0                             
    36 s6           B              0                             
    37 s7           B    0.000801691                             
    38 s8           B              0                             
    39 s9           B              0                             
    40 s10          B              0                             
    41 s11          B              0                             
    42 s12          B              0                             
    43 s13          B              0                             
    44 s14          B              0                             
    45 s15          B              0                             
    46 s16          B              0                             
    47 s17          B              0                             
    48 s18          B              0                             
    49 s19          B              0                             
    50 s20          B              0                             
    51 s21          B              0                             
    52 s22          B              0                             
    53 s23          B       0.100135                             
    54 s24          B              0                             
    55 s25          B              0                             
    56 s26          B        1.48688                             
    57 s27          B       0.274495                             
    58 s28          B        2.89841                             
    59 s29          B        3.77408                             
    60 s30          B        1.43897                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 2.27e-13 on row 5
        max.rel.err = 7.80e-16 on row 63
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 1.02e-14 on column 1
        max.rel.err = 3.37e-15 on column 31
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_H/rom/rom_9.dat.sol <==
-3.07433e-05
-0.000314959
0
-0.000979585
0
0
-0.000801691
0
0
0
9.79839e-18
0
-2.46248e-16
0
0
1.25046e-16
0
0
0
0
0
0
-0.100135
3.89825e-16
0
-1.48688
0.274495
-2.89841
3.77408
1.43897


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states1.lab <==
@ 0 1
@ 0 0


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states1.mat <==
-1 
1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states10.lab <==
I???????? 0000000000 1111111111
I???????G 0000000001 1111111111 d
I???????G 0000000000 1111111100 d
I????C??G 0000000101 1111111111 d
I????C??G 0000000100 1111111100 d
I????C??G 0000000000 1111110000 d
I??G?C??G 0000010101 1111111111 d
I??G?C??G 0000010100 1111111100 d
I??G?C??G 0000010000 1111110000 d
I??G?C??G 0000000000 1111000000 d
I@?G?C??G 0001010101 1111111111 d
I@?G?C??G 0001010100 1111111100 d
I@?G?C??G 0001010000 1111110000 d
I@?G?C??G 0001000000 1111000000 d
I@?G?C??G 0000000000 1100000000 d
I`?G?C??G 0101010101 1111111111 d
I`?G?C??G 0101010100 1111111100 d
I`?G?C??G 0101010000 1111110000 d
I`?G?C??G 0101000000 1111000000 d
I`?G?C??G 0100000000 1100000000 d
I`?G?C??G 0000000000 0000000000 d
I@?G?C??G 0001010101 0011111111 d
I@?G?C??G 0001010100 0011111100 d
I@?G?C??G 0001010000 0011110000 d
I@?G?C??G 0001000000 0011000000 d
I@?G?C??G 0000000000 0000000000 d
I??G?C??G 0000010101 0000111111 d
I??G?C??G 0000010100 0000111100 d
I??G?C??G 0000010000 0000110000 d
I??G?C??G 0000000000 0000000000 d
I????C??G 0000000101 0000001111 d
I????C??G 0000000100 0000001100 d
I????C??G 0000000000 0000000000 d
I???????G 0000000001 0000000011 d
I???????G 0000000000 0000000000 d
I???????? 0000000000 0000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states10.mat <==
-10 45 -120 210 -252 210 -120 45 -10 1 
-8 25 -32 -14 112 -182 160 -83 24 -3 
-8 31 -80 154 -224 238 -176 85 -24 3 
-6 9 16 -66 60 46 -144 129 -54 9 
-6 15 -20 6 48 -134 180 -135 54 -9 
-6 21 -56 114 -180 226 -216 141 -54 9 
-4 -3 32 -26 -72 126 0 -135 108 -27 
-4 3 8 -26 48 -30 -72 153 -108 27 
-4 9 -16 10 24 -78 144 -171 108 -27 
-4 15 -40 82 -144 198 -216 189 -108 27 
-2 -11 24 42 -108 -54 216 -27 -162 81 
-2 -5 12 -6 0 54 -108 -27 162 -81 
-2 1 0 -18 36 -18 0 81 -162 81 
-2 7 -12 6 0 -54 108 -135 162 -81 
-2 13 -24 66 -108 162 -216 189 -162 81 
0 -15 0 90 0 -270 0 405 0 -243 
0 -9 0 18 0 54 0 -243 0 243 
0 -3 0 -18 0 54 0 81 0 -243 
0 3 0 -18 0 -54 0 81 0 243 
0 9 0 18 0 -54 0 -243 0 -243 
0 15 0 90 0 270 0 405 0 243 
2 -11 -24 42 108 -54 -216 -27 162 81 
2 -5 -12 -6 0 54 108 -27 -162 -81 
2 1 0 -18 -36 -18 0 81 162 81 
2 7 12 6 0 -54 -108 -135 -162 -81 
2 13 24 66 108 162 216 189 162 81 
4 -3 -32 -26 72 126 0 -135 -108 -27 
4 3 -8 -26 -48 -30 72 153 108 27 
4 9 16 10 -24 -78 -144 -171 -108 -27 
4 15 40 82 144 198 216 189 108 27 
6 9 -16 -66 -60 46 144 129 54 9 
6 15 20 6 -48 -134 -180 -135 -54 -9 
6 21 56 114 180 226 216 141 54 9 
8 25 32 -14 -112 -182 -160 -83 -24 -3 
8 31 80 154 224 238 176 85 24 3 
10 45 120 210 252 210 120 45 10 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states11.lab <==
J?????????? 00000000000 11111111111
J?????????_ 00000000001 11111111111 d
J?????????_ 00000000000 11111111100 d
J?????@???_ 00000000101 11111111111 d
J?????@???_ 00000000100 11111111100 d
J?????@???_ 00000000000 11111110000 d
J???G?@???_ 00000010101 11111111111 d
J???G?@???_ 00000010100 11111111100 d
J???G?@???_ 00000010000 11111110000 d
J???G?@???_ 00000000000 11111000000 d
J?C?G?@???_ 00001010101 11111111111 d
J?C?G?@???_ 00001010100 11111111100 d
J?C?G?@???_ 00001010000 11111110000 d
J?C?G?@???_ 00001000000 11111000000 d
J?C?G?@???_ 00000000000 11100000000 d
JGC?G?@???_ 00101010101 11111111111 d
JGC?G?@???_ 00101010100 11111111100 d
JGC?G?@???_ 00101010000 11111110000 d
JGC?G?@???_ 00101000000 11111000000 d
JGC?G?@???_ 00100000000 11100000000 d
JGC?G?@???_ 00000000000 10000000000 d
JGC?G?@???_ 00101010101 01111111111 d
JGC?G?@???_ 00101010100 01111111100 d
JGC?G?@???_ 00101010000 01111110000 d
JGC?G?@???_ 00101000000 01111000000 d
JGC?G?@???_ 00100000000 01100000000 d
JGC?G?@???_ 00000000000 00000000000 d
J?C?G?@???_ 00001010101 00011111111 d
J?C?G?@???_ 00001010100 00011111100 d
J?C?G?@???_ 00001010000 00011110000 d
J?C?G?@???_ 00001000000 00011000000 d
J?C?G?@???_ 00000000000 00000000000 d
J???G?@???_ 00000010101 00000111111 d
J???G?@???_ 00000010100 00000111100 d
J???G?@???_ 00000010000 00000110000 d
J???G?@???_ 00000000000 00000000000 d
J?????@???_ 00000000101 00000001111 d
J?????@???_ 00000000100 00000001100 d
J?????@???_ 00000000000 00000000000 d
J?????????_ 00000000001 00000000011 d
J?????????_ 00000000000 00000000000 d
J?????????? 00000000000 00000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states11.mat <==
-11 55 -165 330 -462 462 -330 165 -55 11 -1 
-9 33 -57 18 126 -294 342 -243 107 -27 3 
-9 39 -111 234 -378 462 -414 261 -109 27 -3 
-7 15 7 -82 126 -14 -190 273 -183 63 -9 
-7 21 -35 26 42 -182 314 -315 189 -63 9 
-7 27 -77 170 -294 406 -442 357 -195 63 -9 
-5 1 35 -58 -46 198 -126 -135 243 -135 27 
-5 7 5 -34 74 -78 -42 225 -261 135 -27 
-5 13 -25 26 14 -102 222 -315 279 -135 27 
-5 19 -55 122 -226 342 -414 405 -297 135 -27 
-3 -9 35 18 -150 54 270 -243 -135 243 -81 
-3 -3 17 -18 6 54 -162 81 189 -243 81 
-3 3 -1 -18 54 -54 18 81 -243 243 -81 
-3 9 -19 18 -6 -54 162 -243 297 -243 81 
-3 15 -37 90 -174 270 -378 405 -351 243 -81 
-1 -15 15 90 -90 -270 270 405 -405 -243 243 
-1 -9 9 18 -18 54 -54 -243 243 243 -243 
-1 -3 3 -18 18 54 -54 81 -81 -243 243 
-1 3 -3 -18 18 -54 54 81 -81 243 -243 
-1 9 -9 18 -18 -54 54 -243 243 -243 243 
-1 15 -15 90 -90 270 -270 405 -405 243 -243 
1 -15 -15 90 90 -270 -270 405 405 -243 -243 
1 -9 -9 18 18 54 54 -243 -243 243 243 
1 -3 -3 -18 -18 54 54 81 81 -243 -243 
1 3 3 -18 -18 -54 -54 81 81 243 243 
1 9 9 18 18 -54 -54 -243 -243 -243 -243 
1 15 15 90 90 270 270 405 405 243 243 
3 -9 -35 18 150 54 -270 -243 135 243 81 
3 -3 -17 -18 -6 54 162 81 -189 -243 -81 
3 3 1 -18 -54 -54 -18 81 243 243 81 
3 9 19 18 6 -54 -162 -243 -297 -243 -81 
3 15 37 90 174 270 378 405 351 243 81 
5 1 -35 -58 46 198 126 -135 -243 -135 -27 
5 7 -5 -34 -74 -78 42 225 261 135 27 
5 13 25 26 -14 -102 -222 -315 -279 -135 -27 
5 19 55 122 226 342 414 405 297 135 27 
7 15 -7 -82 -126 -14 190 273 183 63 9 
7 21 35 26 -42 -182 -314 -315 -189 -63 -9 
7 27 77 170 294 406 442 357 195 63 9 
9 33 57 18 -126 -294 -342 -243 -107 -27 -3 
9 39 111 234 378 462 414 261 109 27 3 
11 55 165 330 462 462 330 165 55 11 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states12.lab <==
K??????????? 000000000000 111111111111
K??????????@ 000000000001 111111111111 d
K??????????@ 000000000000 111111111100 d
K???????G??@ 000000000101 111111111111 d
K???????G??@ 000000000100 111111111100 d
K???????G??@ 000000000000 111111110000 d
K????C??G??@ 000000010101 111111111111 d
K????C??G??@ 000000010100 111111111100 d
K????C??G??@ 000000010000 111111110000 d
K????C??G??@ 000000000000 111111000000 d
K??G?C??G??@ 000001010101 111111111111 d
K??G?C??G??@ 000001010100 111111111100 d
K??G?C??G??@ 000001010000 111111110000 d
K??G?C??G??@ 000001000000 111111000000 d
K??G?C??G??@ 000000000000 111100000000 d
K@?G?C??G??@ 000101010101 111111111111 d
K@?G?C??G??@ 000101010100 111111111100 d
K@?G?C??G??@ 000101010000 111111110000 d
K@?G?C??G??@ 000101000000 111111000000 d
K@?G?C??G??@ 000100000000 111100000000 d
K@?G?C??G??@ 000000000000 110000000000 d
K`?G?C??G??@ 010101010101 111111111111 d
K`?G?C??G??@ 010101010100 111111111100 d
K`?G?C??G??@ 010101010000 111111110000 d
K`?G?C??G??@ 010101000000 111111000000 d
K`?G?C??G??@ 010100000000 111100000000 d
K`?G?C??G??@ 010000000000 110000000000 d
K`?G?C??G??@ 000000000000 000000000000 d
K@?G?C??G??@ 000101010101 001111111111 d
K@?G?C??G??@ 000101010100 001111111100 d
K@?G?C??G??@ 000101010000 001111110000 d
K@?G?C??G??@ 000101000000 001111000000 d
K@?G?C??G??@ 000100000000 001100000000 d
K@?G?C??G??@ 000000000000 000000000000 d
K??G?C??G??@ 000001010101 000011111111 d
K??G?C??G??@ 000001010100 000011111100 d
K??G?C??G??@ 000001010000 000011110000 d
K??G?C??G??@ 000001000000 000011000000 d
K??G?C??G??@ 000000000000 000000000000 d
K????C??G??@ 000000010101 000000111111 d
K????C??G??@ 000000010100 000000111100 d
K????C??G??@ 000000010000 000000110000 d
K????C??G??@ 000000000000 000000000000 d
K???????G??@ 000000000101 000000001111 d
K???????G??@ 000000000100 000000001100 d
K???????G??@ 000000000000 000000000000 d
K??????????@ 000000000001 000000000011 d
K??????????@ 000000000000 000000000000 d
K??????????? 000000000000 000000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states12.mat <==
-12 66 -220 495 -792 924 -792 495 -220 66 -12 1 
-10 42 -90 75 108 -420 636 -585 350 -134 30 -3 
-10 48 -150 345 -612 840 -876 675 -370 136 -30 3 
-8 22 -8 -89 208 -140 -176 463 -456 246 -72 9 
-8 28 -56 61 16 -224 496 -629 504 -252 72 -9 
-8 34 -104 247 -464 700 -848 799 -552 258 -72 9 
-6 6 34 -93 12 244 -324 -9 378 -378 162 -27 
-6 12 -2 -39 108 -152 36 267 -486 396 -162 27 
-6 18 -38 51 -12 -116 324 -537 594 -414 162 -27 
-6 24 -74 177 -348 568 -756 819 -702 432 -162 27 
-4 -6 44 -17 -168 204 216 -513 108 378 -324 81 
-4 0 20 -35 24 48 -216 243 108 -432 324 -81 
-4 6 -4 -17 72 -108 72 63 -324 486 -324 81 
-4 12 -28 37 -24 -48 216 -405 540 -540 324 -81 
-4 18 -52 127 -264 444 -648 783 -756 594 -324 81 
-2 -14 30 75 -180 -180 540 135 -810 162 486 -243 
-2 -8 18 9 -36 72 -108 -189 486 0 -486 243 
-2 -2 6 -21 36 36 -108 135 -162 -162 486 -243 
-2 4 -6 -15 36 -72 108 27 -162 324 -486 243 
-2 10 -18 27 -36 -36 108 -297 486 -486 486 -243 
-2 16 -30 105 -180 360 -540 675 -810 648 -486 243 
0 -18 0 135 0 -540 0 1215 0 -1458 0 729 
0 -12 0 45 0 0 0 -405 0 972 0 -729 
0 -6 0 -9 0 108 0 -81 0 -486 0 729 
0 0 0 -27 0 0 0 243 0 0 0 -729 
0 6 0 -9 0 -108 0 -81 0 486 0 729 
0 12 0 45 0 0 0 -405 0 -972 0 -729 
0 18 0 135 0 540 0 1215 0 1458 0 729 
2 -14 -30 75 180 -180 -540 135 810 162 -486 -243 
2 -8 -18 9 36 72 108 -189 -486 0 486 243 
2 -2 -6 -21 -36 36 108 135 162 -162 -486 -243 
2 4 6 -15 -36 -72 -108 27 162 324 486 243 
2 10 18 27 36 -36 -108 -297 -486 -486 -486 -243 
2 16 30 105 180 360 540 675 810 648 486 243 
4 -6 -44 -17 168 204 -216 -513 -108 378 324 81 
4 0 -20 -35 -24 48 216 243 -108 -432 -324 -81 
4 6 4 -17 -72 -108 -72 63 324 486 324 81 
4 12 28 37 24 -48 -216 -405 -540 -540 -324 -81 
4 18 52 127 264 444 648 783 756 594 324 81 
6 6 -34 -93 -12 244 324 -9 -378 -378 -162 -27 
6 12 2 -39 -108 -152 -36 267 486 396 162 27 
6 18 38 51 12 -116 -324 -537 -594 -414 -162 -27 
6 24 74 177 348 568 756 819 702 432 162 27 
8 22 8 -89 -208 -140 176 463 456 246 72 9 
8 28 56 61 -16 -224 -496 -629 -504 -252 -72 -9 
8 34 104 247 464 700 848 799 552 258 72 9 
10 42 90 75 -108 -420 -636 -585 -350 -134 -30 -3 
10 48 150 345 612 840 876 675 370 136 30 3 
12 66 220 495 792 924 792 495 220 66 12 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states13.lab <==
L????????????? 0000000000000 1111111111111
L????????????@ 0000000000001 1111111111111 d
L????????????@ 0000000000000 1111111111100 d
L?????????_??@ 0000000000101 1111111111111 d
L?????????_??@ 0000000000100 1111111111100 d
L?????????_??@ 0000000000000 1111111110000 d
L?????@???_??@ 0000000010101 1111111111111 d
L?????@???_??@ 0000000010100 1111111111100 d
L?????@???_??@ 0000000010000 1111111110000 d
L?????@???_??@ 0000000000000 1111111000000 d
L???G?@???_??@ 0000001010101 1111111111111 d
L???G?@???_??@ 0000001010100 1111111111100 d
L???G?@???_??@ 0000001010000 1111111110000 d
L???G?@???_??@ 0000001000000 1111111000000 d
L???G?@???_??@ 0000000000000 1111100000000 d
L?C?G?@???_??@ 0000101010101 1111111111111 d
L?C?G?@???_??@ 0000101010100 1111111111100 d
L?C?G?@???_??@ 0000101010000 1111111110000 d
L?C?G?@???_??@ 0000101000000 1111111000000 d
L?C?G?@???_??@ 0000100000000 1111100000000 d
L?C?G?@???_??@ 0000000000000 1110000000000 d
LGC?G?@???_??@ 0010101010101 1111111111111 d
LGC?G?@???_??@ 0010101010100 1111111111100 d
LGC?G?@???_??@ 0010101010000 1111111110000 d
LGC?G?@???_??@ 0010101000000 1111111000000 d
LGC?G?@???_??@ 0010100000000 1111100000000 d
LGC?G?@???_??@ 0010000000000 1110000000000 d
LGC?G?@???_??@ 0000000000000 1000000000000 d
LGC?G?@???_??@ 0010101010101 0111111111111 d
LGC?G?@???_??@ 0010101010100 0111111111100 d
LGC?G?@???_??@ 0010101010000 0111111110000 d
LGC?G?@???_??@ 0010101000000 0111111000000 d
LGC?G?@???_??@ 0010100000000 0111100000000 d
LGC?G?@???_??@ 0010000000000 0110000000000 d
LGC?G?@???_??@ 0000000000000 0000000000000 d
L?C?G?@???_??@ 0000101010101 0001111111111 d
L?C?G?@???_??@ 0000101010100 0001111111100 d
L?C?G?@???_??@ 0000101010000 0001111110000 d
L?C?G?@???_??@ 0000101000000 0001111000000 d
L?C?G?@???_??@ 0000100000000 0001100000000 d
L?C?G?@???_??@ 0000000000000 0000000000000 d
L???G?@???_??@ 0000001010101 0000011111111 d
L???G?@???_??@ 0000001010100 0000011111100 d
L???G?@???_??@ 0000001010000 0000011110000 d
L???G?@???_??@ 0000001000000 0000011000000 d
L???G?@???_??@ 0000000000000 0000000000000 d
L?????@???_??@ 0000000010101 0000000111111 d
L?????@???_??@ 0000000010100 0000000111100 d
L?????@???_??@ 0000000010000 0000000110000 d
L?????@???_??@ 0000000000000 0000000000000 d
L?????????_??@ 0000000000101 0000000001111 d
L?????????_??@ 0000000000100 0000000001100 d
L?????????_??@ 0000000000000 0000000000000 d
L????????????@ 0000000000001 0000000000011 d
L????????????@ 0000000000000 0000000000000 d
L????????????? 0000000000000 0000000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states13.mat <==
-13 78 -286 715 -1287 1716 -1716 1287 -715 286 -78 13 -1 
-11 52 -132 165 33 -528 1056 -1221 935 -484 164 -33 3 
-11 58 -198 495 -957 1452 -1716 1551 -1045 506 -166 33 -3 
-9 30 -30 -81 297 -348 -36 639 -919 702 -318 81 -9 
-9 36 -84 117 -45 -240 720 -1125 1133 -756 324 -81 9 
-9 42 -138 351 -711 1164 -1548 1647 -1351 810 -330 81 -9 
-7 12 28 -127 105 232 -568 315 387 -756 540 -189 27 
-7 18 -14 -37 147 -260 188 231 -753 882 -558 189 -27 
-7 24 -56 89 -63 -104 440 -861 1131 -1008 576 -189 27 
-7 30 -98 251 -525 916 -1324 1575 -1521 1134 -594 189 -27 
-5 -2 50 -61 -151 372 12 -729 621 270 -702 405 -81 
-5 4 20 -55 59 24 -264 459 -135 -540 756 -405 81 
-5 10 -10 -13 89 -180 180 -9 -387 810 -810 405 -81 
-5 16 -40 65 -61 -24 264 -621 945 -1080 864 -405 81 
-5 22 -70 179 -391 708 -1092 1431 -1539 1350 -918 405 -81 
-3 -12 44 45 -255 0 720 -405 -945 972 324 -729 243 
-3 -6 26 -9 -45 108 -180 -81 675 -486 -486 729 -243 
-3 0 8 -27 57 0 -144 243 -297 0 648 -729 243 
-3 6 -10 -9 51 -108 180 -81 -189 486 -810 729 -243 
-3 12 -28 45 -63 0 144 -405 783 -972 972 -729 243 
-3 18 -46 135 -285 540 -900 1215 -1485 1458 -1134 729 -243 
-1 -18 18 135 -135 -540 540 1215 -1215 -1458 1458 729 -729 
-1 -12 12 45 -45 0 0 -405 405 972 -972 -729 729 
-1 -6 6 -9 9 108 -108 -81 81 -486 486 729 -729 
-1 0 0 -27 27 0 0 243 -243 0 0 -729 729 
-1 6 -6 -9 9 -108 108 -81 81 486 -486 729 -729 
-1 12 -12 45 -45 0 0 -405 405 -972 972 -729 729 
-1 18 -18 135 -135 540 -540 1215 -1215 1458 -1458 729 -729 
1 -18 -18 135 135 -540 -540 1215 1215 -1458 -1458 729 729 
1 -12 -12 45 45 0 0 -405 -405 972 972 -729 -729 
1 -6 -6 -9 -9 108 108 -81 -81 -486 -486 729 729 
1 0 0 -27 -27 0 0 243 243 0 0 -729 -729 
1 6 6 -9 -9 -108 -108 -81 -81 486 486 729 729 
1 12 12 45 45 0 0 -405 -405 -972 -972 -729 -729 
1 18 18 135 135 540 540 1215 1215 1458 1458 729 729 
3 -12 -44 45 255 0 -720 -405 945 972 -324 -729 -243 
3 -6 -26 -9 45 108 180 -81 -675 -486 486 729 243 
3 0 -8 -27 -57 0 144 243 297 0 -648 -729 -243 
3 6 10 -9 -51 -108 -180 -81 189 486 810 729 243 
3 12 28 45 63 0 -144 -405 -783 -972 -972 -729 -243 
3 18 46 135 285 540 900 1215 1485 1458 1134 729 243 
5 -2 -50 -61 151 372 -12 -729 -621 270 702 405 81 
5 4 -20 -55 -59 24 264 459 135 -540 -756 -405 -81 
5 10 10 -13 -89 -180 -180 -9 387 810 810 405 81 
5 16 40 65 61 -24 -264 -621 -945 -1080 -864 -405 -81 
5 22 70 179 391 708 1092 1431 1539 1350 918 405 81 
7 12 -28 -127 -105 232 568 315 -387 -756 -540 -189 -27 
7 18 14 -37 -147 -260 -188 231 753 882 558 189 27 
7 24 56 89 63 -104 -440 -861 -1131 -1008 -576 -189 -27 
7 30 98 251 525 916 1324 1575 1521 1134 594 189 27 
9 30 30 -81 -297 -348 36 639 919 702 318 81 9 
9 36 84 117 45 -240 -720 -1125 -1133 -756 -324 -81 -9 
9 42 138 351 711 1164 1548 1647 1351 810 330 81 9 
11 52 132 165 -33 -528 -1056 -1221 -935 -484 -164 -33 -3 
11 58 198 495 957 1452 1716 1551 1045 506 166 33 3 
13 78 286 715 1287 1716 1716 1287 715 286 78 13 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states14.lab <==
M???????????????? 00000000000000 11111111111111
M???????????????_ 00000000000001 11111111111111 d
M???????????????_ 00000000000000 11111111111100 d
M??????????@????_ 00000000000101 11111111111111 d
M??????????@????_ 00000000000100 11111111111100 d
M??????????@????_ 00000000000000 11111111110000 d
M???????G??@????_ 00000000010101 11111111111111 d
M???????G??@????_ 00000000010100 11111111111100 d
M???????G??@????_ 00000000010000 11111111110000 d
M???????G??@????_ 00000000000000 11111111000000 d
M????C??G??@????_ 00000001010101 11111111111111 d
M????C??G??@????_ 00000001010100 11111111111100 d
M????C??G??@????_ 00000001010000 11111111110000 d
M????C??G??@????_ 00000001000000 11111111000000 d
M????C??G??@????_ 00000000000000 11111100000000 d
M??G?C??G??@????_ 00000101010101 11111111111111 d
M??G?C??G??@????_ 00000101010100 11111111111100 d
M??G?C??G??@????_ 00000101010000 11111111110000 d
M??G?C??G??@????_ 00000101000000 11111111000000 d
M??G?C??G??@????_ 00000100000000 11111100000000 d
M??G?C??G??@????_ 00000000000000 11110000000000 d
M@?G?C??G??@????_ 00010101010101 11111111111111 d
M@?G?C??G??@????_ 00010101010100 11111111111100 d
M@?G?C??G??@????_ 00010101010000 11111111110000 d
M@?G?C??G??@????_ 00010101000000 11111111000000 d
M@?G?C??G??@????_ 00010100000000 11111100000000 d
M@?G?C??G??@????_ 00010000000000 11110000000000 d
M@?G?C??G??@????_ 00000000000000 11000000000000 d
M`?G?C??G??@????_ 01010101010101 11111111111111 d
M`?G?C??G??@????_ 01010101010100 11111111111100 d
M`?G?C??G??@????_ 01010101010000 11111111110000 d
M`?G?C??G??@????_ 01010101000000 11111111000000 d
M`?G?C??G??@????_ 01010100000000 11111100000000 d
M`?G?C??G??@????_ 01010000000000 11110000000000 d
M`?G?C??G??@????_ 01000000000000 11000000000000 d
M`?G?C??G??@????_ 00000000000000 00000000000000 d
M@?G?C??G??@????_ 00010101010101 00111111111111 d
M@?G?C??G??@????_ 00010101010100 00111111111100 d
M@?G?C??G??@????_ 00010101010000 00111111110000 d
M@?G?C??G??@????_ 00010101000000 00111111000000 d
M@?G?C??G??@????_ 00010100000000 00111100000000 d
M@?G?C??G??@????_ 00010000000000 00110000000000 d
M@?G?C??G??@????_ 00000000000000 00000000000000 d
M??G?C??G??@????_ 00000101010101 00001111111111 d
M??G?C??G??@????_ 00000101010100 00001111111100 d
M??G?C??G??@????_ 00000101010000 00001111110000 d
M??G?C??G??@????_ 00000101000000 00001111000000 d
M??G?C??G??@????_ 00000100000000 00001100000000 d
M??G?C??G??@????_ 00000000000000 00000000000000 d
M????C??G??@????_ 00000001010101 00000011111111 d
M????C??G??@????_ 00000001010100 00000011111100 d
M????C??G??@????_ 00000001010000 00000011110000 d
M????C??G??@????_ 00000001000000 00000011000000 d
M????C??G??@????_ 00000000000000 00000000000000 d
M???????G??@????_ 00000000010101 00000000111111 d
M???????G??@????_ 00000000010100 00000000111100 d
M???????G??@????_ 00000000010000 00000000110000 d
M???????G??@????_ 00000000000000 00000000000000 d
M??????????@????_ 00000000000101 00000000001111 d
M??????????@????_ 00000000000100 00000000001100 d
M??????????@????_ 00000000000000 00000000000000 d
M???????????????_ 00000000000001 00000000000011 d
M???????????????_ 00000000000000 00000000000000 d
M???????????????? 00000000000000 00000000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states14.mat <==
-14 91 -364 1001 -2002 3003 -3432 3003 -2002 1001 -364 91 -14 1 
-12 63 -184 297 -132 -561 1584 -2277 2156 -1419 648 -197 36 -3 
-12 69 -256 693 -1452 2409 -3168 3267 -2596 1551 -672 199 -36 3 
-10 39 -60 -51 378 -645 312 675 -1558 1621 -1020 399 -90 9 
-10 45 -120 201 -162 -195 960 -1845 2258 -1889 1080 -405 90 -9 
-10 51 -180 489 -1062 1875 -2712 3195 -2998 2161 -1140 411 -90 9 
-8 19 16 -155 232 127 -800 883 72 -1143 1296 -729 216 -27 
-8 25 -32 -23 184 -407 448 43 -984 1635 -1440 747 -216 27 
-8 31 -80 145 -152 -41 544 -1301 1992 -2139 1584 -765 216 -27 
-8 37 -128 349 -776 1441 -2240 2899 -3096 2655 -1728 783 -216 27 
-6 3 52 -111 -90 523 -360 -741 1350 -351 -972 1107 -486 81 
-6 9 16 -75 114 -35 -288 723 -594 -405 1296 -1161 486 -81 
-6 15 -20 -3 102 -269 360 -189 -378 1197 -1620 1215 -486 81 
-6 21 -56 105 -126 37 288 -885 1566 -2025 1944 -1269 486 -81 
-6 27 -92 249 -570 1099 -1800 2523 -2970 2889 -2268 1323 -486 81 
-4 -9 56 1 -300 255 720 -1125 -540 1917 -648 -1053 972 -243 
-4 -3 32 -35 -36 153 -288 99 756 -1161 0 1215 -972 243 
-4 3 8 -35 84 -57 -144 387 -540 297 648 -1377 972 -243 
-4 9 -16 1 60 -159 288 -261 -108 675 -1296 1539 -972 243 
-4 15 -40 73 -108 63 144 -549 1188 -1755 1944 -1701 972 -243 
-4 21 -64 181 -420 825 -1440 2115 -2700 2943 -2592 1863 -972 243 
-2 -17 36 117 -270 -405 1080 675 -2430 -243 2916 -729 -1458 729 
-2 -11 24 33 -90 45 0 -405 810 567 -1944 243 1458 -729 
-2 -5 12 -15 18 99 -216 27 162 -567 972 243 -1458 729 
-2 1 0 -27 54 -27 0 243 -486 243 0 -729 1458 -729 
-2 7 -12 -3 18 -117 216 -189 162 405 -972 1215 -1458 729 
-2 13 -24 57 -90 45 0 -405 810 -1377 1944 -1701 1458 -729 
-2 19 -36 153 -270 675 -1080 1755 -2430 2673 -2916 2187 -1458 729 
0 -21 0 189 0 -945 0 2835 0 -5103 0 5103 0 -2187 
0 -15 0 81 0 -135 0 -405 0 2187 0 -3645 0 2187 
0 -9 0 9 0 135 0 -405 0 -243 0 2187 0 -2187 
0 -3 0 -27 0 81 0 243 0 -729 0 -729 0 2187 
0 3 0 -27 0 -81 0 243 0 729 0 -729 0 -2187 
0 9 0 9 0 -135 0 -405 0 243 0 2187 0 2187 
0 15 0 81 0 135 0 -405 0 -2187 0 -3645 0 -2187 
0 21 0 189 0 945 0 2835 0 5103 0 5103 0 2187 
2 -17 -36 117 270 -405 -1080 675 2430 -243 -2916 -729 1458 729 
2 -11 -24 33 90 45 0 -405 -810 567 1944 243 -1458 -729 
2 -5 -12 -15 -18 99 216 27 -162 -567 -972 243 1458 729 
2 1 0 -27 -54 -27 0 243 486 243 0 -729 -1458 -729 
2 7 12 -3 -18 -117 -216 -189 -162 405 972 1215 1458 729 
2 13 24 57 90 45 0 -405 -810 -1377 -1944 -1701 -1458 -729 
2 19 36 153 270 675 1080 1755 2430 2673 2916 2187 1458 729 
4 -9 -56 1 300 255 -720 -1125 540 1917 648 -1053 -972 -243 
4 -3 -32 -35 36 153 288 99 -756 -1161 0 1215 972 243 
4 3 -8 -35 -84 -57 144 387 540 297 -648 -1377 -972 -243 
4 9 16 1 -60 -159 -288 -261 108 675 1296 1539 972 243 
4 15 40 73 108 63 -144 -549 -1188 -1755 -1944 -1701 -972 -243 
4 21 64 181 420 825 1440 2115 2700 2943 2592 1863 972 243 
6 3 -52 -111 90 523 360 -741 -1350 -351 972 1107 486 81 
6 9 -16 -75 -114 -35 288 723 594 -405 -1296 -1161 -486 -81 
6 15 20 -3 -102 -269 -360 -189 378 1197 1620 1215 486 81 
6 21 56 105 126 37 -288 -885 -1566 -2025 -1944 -1269 -486 -81 
6 27 92 249 570 1099 1800 2523 2970 2889 2268 1323 486 81 
8 19 -16 -155 -232 127 800 883 -72 -1143 -1296 -729 -216 -27 
8 25 32 -23 -184 -407 -448 43 984 1635 1440 747 216 27 
8 31 80 145 152 -41 -544 -1301 -1992 -2139 -1584 -765 -216 -27 
8 37 128 349 776 1441 2240 2899 3096 2655 1728 783 216 27 
10 39 60 -51 -378 -645 -312 675 1558 1621 1020 399 90 9 
10 45 120 201 162 -195 -960 -1845 -2258 -1889 -1080 -405 -90 -9 
10 51 180 489 1062 1875 2712 3195 2998 2161 1140 411 90 9 
12 63 184 297 132 -561 -1584 -2277 -2156 -1419 -648 -197 -36 -3 
12 69 256 693 1452 2409 3168 3267 2596 1551 672 199 36 3 
14 91 364 1001 2002 3003 3432 3003 2002 1001 364 91 14 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states15.lab <==
N?????????????????? 000000000000000 111111111111111
N?????????????????G 000000000000001 111111111111111 d
N?????????????????G 000000000000000 111111111111100 d
N????????????@????G 000000000000101 111111111111111 d
N????????????@????G 000000000000100 111111111111100 d
N????????????@????G 000000000000000 111111111110000 d
N?????????_??@????G 000000000010101 111111111111111 d
N?????????_??@????G 000000000010100 111111111111100 d
N?????????_??@????G 000000000010000 111111111110000 d
N?????????_??@????G 000000000000000 111111111000000 d
N?????@???_??@????G 000000001010101 111111111111111 d
N?????@???_??@????G 000000001010100 111111111111100 d
N?????@???_??@????G 000000001010000 111111111110000 d
N?????@???_??@????G 000000001000000 111111111000000 d
N?????@???_??@????G 000000000000000 111111100000000 d
N???G?@???_??@????G 000000101010101 111111111111111 d
N???G?@???_??@????G 000000101010100 111111111111100 d
N???G?@???_??@????G 000000101010000 111111111110000 d
N???G?@???_??@????G 000000101000000 111111111000000 d
N???G?@???_??@????G 000000100000000 111111100000000 d
N???G?@???_??@????G 000000000000000 111110000000000 d
N?C?G?@???_??@????G 000010101010101 111111111111111 d
N?C?G?@???_??@????G 000010101010100 111111111111100 d
N?C?G?@???_??@????G 000010101010000 111111111110000 d
N?C?G?@???_??@????G 000010101000000 111111111000000 d
N?C?G?@???_??@????G 000010100000000 111111100000000 d
N?C?G?@???_??@????G 000010000000000 111110000000000 d
N?C?G?@???_??@????G 000000000000000 111000000000000 d
NGC?G?@???_??@????G 001010101010101 111111111111111 d
NGC?G?@???_??@????G 001010101010100 111111111111100 d
NGC?G?@???_??@????G 001010101010000 111111111110000 d
NGC?G?@???_??@????G 001010101000000 111111111000000 d
NGC?G?@???_??@????G 001010100000000 111111100000000 d
NGC?G?@???_??@????G 001010000000000 111110000000000 d
NGC?G?@???_??@????G 001000000000000 111000000000000 d
NGC?G?@???_??@????G 000000000000000 100000000000000 d
NGC?G?@???_??@????G 001010101010101 011111111111111 d
NGC?G?@???_??@????G 001010101010100 011111111111100 d
NGC?G?@???_??@????G 001010101010000 011111111110000 d
NGC?G?@???_??@????G 001010101000000 011111111000000 d
NGC?G?@???_??@????G 001010100000000 011111100000000 d
NGC?G?@???_??@????G 001010000000000 011110000000000 d
NGC?G?@???_??@????G 001000000000000 011000000000000 d
NGC?G?@???_??@????G 000000000000000 000000000000000 d
N?C?G?@???_??@????G 000010101010101 000111111111111 d
N?C?G?@???_??@????G 000010101010100 000111111111100 d
N?C?G?@???_??@????G 000010101010000 000111111110000 d
N?C?G?@???_??@????G 000010101000000 000111111000000 d
N?C?G?@???_??@????G 000010100000000 000111100000000 d
N?C?G?@???_??@????G 000010000000000 000110000000000 d
N?C?G?@???_??@????G 000000000000000 000000000000000 d
N???G?@???_??@????G 000000101010101 000001111111111 d
N???G?@???_??@????G 000000101010100 000001111111100 d
N???G?@???_??@????G 000000101010000 000001111110000 d
N???G?@???_??@????G 000000101000000 000001111000000 d
N???G?@???_??@????G 000000100000000 000001100000000 d
N???G?@???_??@????G 000000000000000 000000000000000 d
N?????@???_??@????G 000000001010101 000000011111111 d
N?????@???_??@????G 000000001010100 000000011111100 d
N?????@???_??@????G 000000001010000 000000011110000 d
N?????@???_??@????G 000000001000000 000000011000000 d
N?????@???_??@????G 000000000000000 000000000000000 d
N?????????_??@????G 000000000010101 000000000111111 d
N?????????_??@????G 000000000010100 000000000111100 d
N?????????_??@????G 000000000010000 000000000110000 d
N?????????_??@????G 000000000000000 000000000000000 d
N????????????@????G 000000000000101 000000000001111 d
N????????????@????G 000000000000100 000000000001100 d
N????????????@????G 000000000000000 000000000000000 d
N?????????????????G 000000000000001 000000000000011 d
N?????????????????G 000000000000000 000000000000000 d
N?????????????????? 000000000000000 000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states15.mat <==
-15 105 -455 1365 -3003 5005 -6435 6435 -5005 3003 -1365 455 -105 15 -1 
-13 75 -247 481 -429 -429 2145 -3861 4433 -3575 2067 -845 233 -39 3 
-13 81 -325 949 -2145 3861 -5577 6435 -5863 4147 -2223 871 -235 39 -3 
-11 49 -99 9 429 -1023 957 363 -2233 3179 -2641 1419 -489 99 -9 
-11 55 -165 321 -363 -33 1155 -2805 4103 -4147 2969 -1485 495 -99 9 
-11 61 -231 669 -1551 2937 -4587 5907 -6193 5159 -3301 1551 -501 99 -9 
-9 27 -3 -171 387 -105 -927 1683 -811 -1215 2439 -2025 945 -243 27 
-9 33 -57 9 207 -591 855 -405 -1027 2619 -3075 2187 -963 243 -27 
-9 39 -111 225 -297 111 585 -1845 3293 -4131 3723 -2349 981 -243 27 
-9 45 -165 477 -1125 2217 -3681 5139 -5995 5751 -4383 2511 -999 243 -27 
-7 9 49 -163 21 613 -883 -381 2091 -1701 -621 2079 -1593 567 -81 
-7 15 7 -91 189 -149 -253 1011 -1317 189 1701 -2457 1647 -567 81 
-7 21 -35 17 105 -371 629 -549 -189 1575 -2817 2835 -1701 567 -81 
-7 27 -77 161 -231 163 251 -1173 2451 -3591 3969 -3213 1755 -567 81 
-7 33 -119 341 -819 1669 -2899 4323 -5493 5859 -5157 3591 -1809 567 -81 
-5 -5 65 -55 -301 555 465 -1845 585 2457 -2565 -405 2025 -1215 243 
-5 1 35 -67 -1 189 -441 387 657 -1917 1161 1215 -2187 1215 -243 
-5 7 5 -43 119 -141 -87 531 -927 837 351 -2025 2349 -1215 243 
-5 13 -25 17 59 -219 447 -549 153 783 -1971 2835 -2511 1215 -243 
-5 19 -55 113 -181 171 81 -693 1737 -2943 3699 -3645 2673 -1215 243 
-5 25 -85 245 -601 1245 -2265 3555 -4815 5643 -5535 4455 -2835 1215 -243 
-3 -15 53 81 -387 -135 1485 -405 -3105 2187 3159 -3645 -729 2187 -729 
-3 -9 35 9 -123 135 -45 -405 1215 -243 -2511 2187 1215 -2187 729 
-3 -3 17 -27 33 81 -315 243 135 -729 1539 -729 -1701 2187 -729 
-3 3 -1 -27 81 -81 27 243 -729 729 -243 -729 2187 -2187 729 
-3 9 -19 9 21 -135 333 -405 351 243 -1377 2187 -2673 2187 -729 
-3 15 -37 81 -147 135 -45 -405 1215 -2187 3321 -3645 3159 -2187 729 
-3 21 -55 189 -423 945 -1755 2835 -4185 5103 -5589 5103 -3645 2187 -729 
-1 -21 21 189 -189 -945 945 2835 -2835 -5103 5103 5103 -5103 -2187 2187 
-1 -15 15 81 -81 -135 135 -405 405 2187 -2187 -3645 3645 2187 -2187 
-1 -9 9 9 -9 135 -135 -405 405 -243 243 2187 -2187 -2187 2187 
-1 -3 3 -27 27 81 -81 243 -243 -729 729 -729 729 2187 -2187 
-1 3 -3 -27 27 -81 81 243 -243 729 -729 -729 729 -2187 2187 
-1 9 -9 9 -9 -135 135 -405 405 243 -243 2187 -2187 2187 -2187 
-1 15 -15 81 -81 135 -135 -405 405 -2187 2187 -3645 3645 -2187 2187 
-1 21 -21 189 -189 945 -945 2835 -2835 5103 -5103 5103 -5103 2187 -2187 
1 -21 -21 189 189 -945 -945 2835 2835 -5103 -5103 5103 5103 -2187 -2187 
1 -15 -15 81 81 -135 -135 -405 -405 2187 2187 -3645 -3645 2187 2187 
1 -9 -9 9 9 135 135 -405 -405 -243 -243 2187 2187 -2187 -2187 
1 -3 -3 -27 -27 81 81 243 243 -729 -729 -729 -729 2187 2187 
1 3 3 -27 -27 -81 -81 243 243 729 729 -729 -729 -2187 -2187 
1 9 9 9 9 -135 -135 -405 -405 243 243 2187 2187 2187 2187 
1 15 15 81 81 135 135 -405 -405 -2187 -2187 -3645 -3645 -2187 -2187 
1 21 21 189 189 945 945 2835 2835 5103 5103 5103 5103 2187 2187 
3 -15 -53 81 387 -135 -1485 -405 3105 2187 -3159 -3645 729 2187 729 
3 -9 -35 9 123 135 45 -405 -1215 -243 2511 2187 -1215 -2187 -729 
3 -3 -17 -27 -33 81 315 243 -135 -729 -1539 -729 1701 2187 729 
3 3 1 -27 -81 -81 -27 243 729 729 243 -729 -2187 -2187 -729 
3 9 19 9 -21 -135 -333 -405 -351 243 1377 2187 2673 2187 729 
3 15 37 81 147 135 45 -405 -1215 -2187 -3321 -3645 -3159 -2187 -729 
3 21 55 189 423 945 1755 2835 4185 5103 5589 5103 3645 2187 729 
5 -5 -65 -55 301 555 -465 -1845 -585 2457 2565 -405 -2025 -1215 -243 
5 1 -35 -67 1 189 441 387 -657 -1917 -1161 1215 2187 1215 243 
5 7 -5 -43 -119 -141 87 531 927 837 -351 -2025 -2349 -1215 -243 
5 13 25 17 -59 -219 -447 -549 -153 783 1971 2835 2511 1215 243 
5 19 55 113 181 171 -81 -693 -1737 -2943 -3699 -3645 -2673 -1215 -243 
5 25 85 245 601 1245 2265 3555 4815 5643 5535 4455 2835 1215 243 
7 9 -49 -163 -21 613 883 -381 -2091 -1701 621 2079 1593 567 81 
7 15 -7 -91 -189 -149 253 1011 1317 189 -1701 -2457 -1647 -567 -81 
7 21 35 17 -105 -371 -629 -549 189 1575 2817 2835 1701 567 81 
7 27 77 161 231 163 -251 -1173 -2451 -3591 -3969 -3213 -1755 -567 -81 
7 33 119 341 819 1669 2899 4323 5493 5859 5157 3591 1809 567 81 
9 27 3 -171 -387 -105 927 1683 811 -1215 -2439 -2025 -945 -243 -27 
9 33 57 9 -207 -591 -855 -405 1027 2619 3075 2187 963 243 27 
9 39 111 225 297 111 -585 -1845 -3293 -4131 -3723 -2349 -981 -243 -27 
9 45 165 477 1125 2217 3681 5139 5995 5751 4383 2511 999 243 27 
11 49 99 9 -429 -1023 -957 363 2233 3179 2641 1419 489 99 9 
11 55 165 321 363 -33 -1155 -2805 -4103 -4147 -2969 -1485 -495 -99 -9 
11 61 231 669 1551 2937 4587 5907 6193 5159 3301 1551 501 99 9 
13 75 247 481 429 -429 -2145 -3861 -4433 -3575 -2067 -845 -233 -39 -3 
13 81 325 949 2145 3861 5577 6435 5863 4147 2223 871 235 39 3 
15 105 455 1365 3003 5005 6435 6435 5005 3003 1365 455 105 15 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states16.lab <==
O???????????????????? 0000000000000000 1111111111111111
O???????????????????@ 0000000000000001 1111111111111111 d
O???????????????????@ 0000000000000000 1111111111111100 d
O???????????????_???@ 0000000000000101 1111111111111111 d
O???????????????_???@ 0000000000000100 1111111111111100 d
O???????????????_???@ 0000000000000000 1111111111110000 d
O??????????@????_???@ 0000000000010101 1111111111111111 d
O??????????@????_???@ 0000000000010100 1111111111111100 d
O??????????@????_???@ 0000000000010000 1111111111110000 d
O??????????@????_???@ 0000000000000000 1111111111000000 d
O???????G??@????_???@ 0000000001010101 1111111111111111 d
O???????G??@????_???@ 0000000001010100 1111111111111100 d
O???????G??@????_???@ 0000000001010000 1111111111110000 d
O???????G??@????_???@ 0000000001000000 1111111111000000 d
O???????G??@????_???@ 0000000000000000 1111111100000000 d
O????C??G??@????_???@ 0000000101010101 1111111111111111 d
O????C??G??@????_???@ 0000000101010100 1111111111111100 d
O????C??G??@????_???@ 0000000101010000 1111111111110000 d
O????C??G??@????_???@ 0000000101000000 1111111111000000 d
O????C??G??@????_???@ 0000000100000000 1111111100000000 d
O????C??G??@????_???@ 0000000000000000 1111110000000000 d
O??G?C??G??@????_???@ 0000010101010101 1111111111111111 d
O??G?C??G??@????_???@ 0000010101010100 1111111111111100 d
O??G?C??G??@????_???@ 0000010101010000 1111111111110000 d
O??G?C??G??@????_???@ 0000010101000000 1111111111000000 d
O??G?C??G??@????_???@ 0000010100000000 1111111100000000 d
O??G?C??G??@????_???@ 0000010000000000 1111110000000000 d
O??G?C??G??@????_???@ 0000000000000000 1111000000000000 d
O@?G?C??G??@????_???@ 0001010101010101 1111111111111111 d
O@?G?C??G??@????_???@ 0001010101010100 1111111111111100 d
O@?G?C??G??@????_???@ 0001010101010000 1111111111110000 d
O@?G?C??G??@????_???@ 0001010101000000 1111111111000000 d
O@?G?C??G??@????_???@ 0001010100000000 1111111100000000 d
O@?G?C??G??@????_???@ 0001010000000000 1111110000000000 d
O@?G?C??G??@????_???@ 0001000000000000 1111000000000000 d
O@?G?C??G??@????_???@ 0000000000000000 1100000000000000 d
O`?G?C??G??@????_???@ 0101010101010101 1111111111111111 d
O`?G?C??G??@????_???@ 0101010101010100 1111111111111100 d
O`?G?C??G??@????_???@ 0101010101010000 1111111111110000 d
O`?G?C??G??@????_???@ 0101010101000000 1111111111000000 d
O`?G?C??G??@????_???@ 0101010100000000 1111111100000000 d
O`?G?C??G??@????_???@ 0101010000000000 1111110000000000 d
O`?G?C??G??@????_???@ 0101000000000000 1111000000000000 d
O`?G?C??G??@????_???@ 0100000000000000 1100000000000000 d
O`?G?C??G??@????_???@ 0000000000000000 0000000000000000 d
O@?G?C??G??@????_???@ 0001010101010101 0011111111111111 d
O@?G?C??G??@????_???@ 0001010101010100 0011111111111100 d
O@?G?C??G??@????_???@ 0001010101010000 0011111111110000 d
O@?G?C??G??@????_???@ 0001010101000000 0011111111000000 d
O@?G?C??G??@????_???@ 0001010100000000 0011111100000000 d
O@?G?C??G??@????_???@ 0001010000000000 0011110000000000 d
O@?G?C??G??@????_???@ 0001000000000000 0011000000000000 d
O@?G?C??G??@????_???@ 0000000000000000 0000000000000000 d
O??G?C??G??@????_???@ 0000010101010101 0000111111111111 d
O??G?C??G??@????_???@ 0000010101010100 0000111111111100 d
O??G?C??G??@????_???@ 0000010101010000 0000111111110000 d
O??G?C??G??@????_???@ 0000010101000000 0000111111000000 d
O??G?C??G??@????_???@ 0000010100000000 0000111100000000 d
O??G?C??G??@????_???@ 0000010000000000 0000110000000000 d
O??G?C??G??@????_???@ 0000000000000000 0000000000000000 d
O????C??G??@????_???@ 0000000101010101 0000001111111111 d
O????C??G??@????_???@ 0000000101010100 0000001111111100 d
O????C??G??@????_???@ 0000000101010000 0000001111110000 d
O????C??G??@????_???@ 0000000101000000 0000001111000000 d
O????C??G??@????_???@ 0000000100000000 0000001100000000 d
O????C??G??@????_???@ 0000000000000000 0000000000000000 d
O???????G??@????_???@ 0000000001010101 0000000011111111 d
O???????G??@????_???@ 0000000001010100 0000000011111100 d
O???????G??@????_???@ 0000000001010000 0000000011110000 d
O???????G??@????_???@ 0000000001000000 0000000011000000 d
O???????G??@????_???@ 0000000000000000 0000000000000000 d
O??????????@????_???@ 0000000000010101 0000000000111111 d
O??????????@????_???@ 0000000000010100 0000000000111100 d
O??????????@????_???@ 0000000000010000 0000000000110000 d
O??????????@????_???@ 0000000000000000 0000000000000000 d
O???????????????_???@ 0000000000000101 0000000000001111 d
O???????????????_???@ 0000000000000100 0000000000001100 d
O???????????????_???@ 0000000000000000 0000000000000000 d
O???????????????????@ 0000000000000001 0000000000000011 d
O???????????????????@ 0000000000000000 0000000000000000 d
O???????????????????? 0000000000000000 0000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states16.mat <==
-16 120 -560 1820 -4368 8008 -11440 12870 -11440 8008 -4368 1820 -560 120 -16 1 
-14 88 -322 728 -910 0 2574 -6006 8294 -8008 5642 -2912 1078 -272 42 -3 
-14 94 -406 1274 -3094 6006 -9438 12012 -12298 10010 -6370 3094 -1106 274 -42 3 
-12 60 -148 108 420 -1452 1980 -594 -2596 5412 -5820 4060 -1908 588 -108 9 
-12 66 -220 486 -684 330 1188 -3960 6908 -8250 7116 -4454 1980 -594 108 -9 
-12 72 -292 900 -2220 4488 -7524 10494 -12100 11352 -8460 4852 -2052 600 -108 9 
-10 36 -30 -168 558 -492 -822 2610 -2494 -404 3654 -4464 2970 -1188 270 -27 
-10 42 -90 66 198 -798 1446 -1260 -622 3646 -5694 5262 -3150 1206 -270 27 
-10 48 -150 336 -522 408 474 -2430 5138 -7424 7854 -6072 3330 -1224 270 -27 
-10 54 -210 642 -1602 3342 -5898 8820 -11134 11746 -10134 6894 -3510 1242 -270 27 
-8 16 40 -212 184 592 -1496 502 2472 -3792 1080 2700 -3672 2160 -648 81 
-8 22 -8 -98 280 -338 -104 1264 -2328 1506 1512 -4158 4104 -2214 648 -81 
-8 28 -56 52 88 -476 1000 -1178 360 1764 -4392 5652 -4536 2268 -648 81 
-8 34 -104 238 -392 394 88 -1424 3624 -6042 7560 -7182 4968 -2322 648 -81 
-8 40 -152 460 -1160 2488 -4568 7222 -9816 11352 -11016 8748 -5400 2376 -648 81 
-6 0 70 -120 -246 856 -90 -2310 2430 1872 -5022 2160 2430 -3240 1458 -243 
-6 6 34 -102 66 190 -630 828 270 -2574 3078 54 -3402 3402 -1458 243 
-6 12 -2 -48 162 -260 54 618 -1458 1764 -486 -2376 4374 -3564 1458 -243 
-6 18 -38 42 42 -278 666 -996 702 630 -2754 4806 -5346 3726 -1458 243 
-6 24 -74 168 -294 352 -90 -774 2430 -4680 6642 -7344 6318 -3888 1458 -243 
-6 30 -110 330 -846 1846 -3510 5820 -8370 10458 -11178 9990 -7290 4050 -1458 243 
-4 -12 68 28 -468 252 1620 -1890 -2700 5292 972 -6804 2916 2916 -2916 729 
-4 -6 44 -26 -132 258 -180 -360 1620 -1458 -2268 4698 -972 -3402 2916 -729 
-4 0 20 -44 60 48 -396 558 -108 -864 2268 -2268 -972 3888 -2916 729 
-4 6 -4 -26 108 -162 108 216 -972 1458 -972 -486 2916 -4374 2916 -729 
-4 12 -28 28 12 -156 468 -738 756 -108 -1620 3564 -4860 4860 -2916 729 
-4 18 -52 118 -228 282 -180 -360 1620 -3402 5508 -6966 6804 -5346 2916 -729 
-4 24 -76 244 -612 1368 -2700 4590 -7020 9288 -10692 10692 -8748 5832 -2916 729 
-2 -20 42 168 -378 -756 1890 1890 -5670 -2268 10206 0 -10206 2916 4374 -2187 
-2 -14 30 66 -162 -54 270 -540 810 1782 -4374 -1458 7290 -1458 -4374 2187 
-2 -8 18 0 -18 144 -270 -270 810 -648 486 1944 -4374 0 4374 -2187 
-2 -2 6 -30 54 54 -162 324 -486 -486 1458 -1458 1458 1458 -4374 2187 
-2 4 -6 -24 54 -108 162 162 -486 972 -1458 0 1458 -2916 4374 -2187 
-2 10 -18 18 -18 -126 270 -540 810 -162 -486 2430 -4374 4374 -4374 2187 
-2 16 -30 96 -162 216 -270 -270 810 -2592 4374 -5832 7290 -5832 4374 -2187 
-2 22 -42 210 -378 1134 -1890 3780 -5670 7938 -10206 10206 -10206 7290 -4374 2187 
0 -24 0 252 0 -1512 0 5670 0 -13608 0 20412 0 -17496 0 6561 
0 -18 0 126 0 -378 0 0 0 3402 0 -10206 0 13122 0 -6561 
0 -12 0 36 0 108 0 -810 0 972 0 2916 0 -8748 0 6561 
0 -6 0 -18 0 162 0 0 0 -1458 0 1458 0 4374 0 -6561 
0 0 0 -36 0 0 0 486 0 0 0 -2916 0 0 0 6561 
0 6 0 -18 0 -162 0 0 0 1458 0 1458 0 -4374 0 -6561 
0 12 0 36 0 -108 0 -810 0 -972 0 2916 0 8748 0 6561 
0 18 0 126 0 378 0 0 0 -3402 0 -10206 0 -13122 0 -6561 
0 24 0 252 0 1512 0 5670 0 13608 0 20412 0 17496 0 6561 
2 -20 -42 168 378 -756 -1890 1890 5670 -2268 -10206 0 10206 2916 -4374 -2187 
2 -14 -30 66 162 -54 -270 -540 -810 1782 4374 -1458 -7290 -1458 4374 2187 
2 -8 -18 0 18 144 270 -270 -810 -648 -486 1944 4374 0 -4374 -2187 
2 -2 -6 -30 -54 54 162 324 486 -486 -1458 -1458 -1458 1458 4374 2187 
2 4 6 -24 -54 -108 -162 162 486 972 1458 0 -1458 -2916 -4374 -2187 
2 10 18 18 18 -126 -270 -540 -810 -162 486 2430 4374 4374 4374 2187 
2 16 30 96 162 216 270 -270 -810 -2592 -4374 -5832 -7290 -5832 -4374 -2187 
2 22 42 210 378 1134 1890 3780 5670 7938 10206 10206 10206 7290 4374 2187 
4 -12 -68 28 468 252 -1620 -1890 2700 5292 -972 -6804 -2916 2916 2916 729 
4 -6 -44 -26 132 258 180 -360 -1620 -1458 2268 4698 972 -3402 -2916 -729 
4 0 -20 -44 -60 48 396 558 108 -864 -2268 -2268 972 3888 2916 729 
4 6 4 -26 -108 -162 -108 216 972 1458 972 -486 -2916 -4374 -2916 -729 
4 12 28 28 -12 -156 -468 -738 -756 -108 1620 3564 4860 4860 2916 729 
4 18 52 118 228 282 180 -360 -1620 -3402 -5508 -6966 -6804 -5346 -2916 -729 
4 24 76 244 612 1368 2700 4590 7020 9288 10692 10692 8748 5832 2916 729 
6 0 -70 -120 246 856 90 -2310 -2430 1872 5022 2160 -2430 -3240 -1458 -243 
6 6 -34 -102 -66 190 630 828 -270 -2574 -3078 54 3402 3402 1458 243 
6 12 2 -48 -162 -260 -54 618 1458 1764 486 -2376 -4374 -3564 -1458 -243 
6 18 38 42 -42 -278 -666 -996 -702 630 2754 4806 5346 3726 1458 243 
6 24 74 168 294 352 90 -774 -2430 -4680 -6642 -7344 -6318 -3888 -1458 -243 
6 30 110 330 846 1846 3510 5820 8370 10458 11178 9990 7290 4050 1458 243 
8 16 -40 -212 -184 592 1496 502 -2472 -3792 -1080 2700 3672 2160 648 81 
8 22 8 -98 -280 -338 104 1264 2328 1506 -1512 -4158 -4104 -2214 -648 -81 
8 28 56 52 -88 -476 -1000 -1178 -360 1764 4392 5652 4536 2268 648 81 
8 34 104 238 392 394 -88 -1424 -3624 -6042 -7560 -7182 -4968 -2322 -648 -81 
8 40 152 460 1160 2488 4568 7222 9816 11352 11016 8748 5400 2376 648 81 
10 36 30 -168 -558 -492 822 2610 2494 -404 -3654 -4464 -2970 -1188 -270 -27 
10 42 90 66 -198 -798 -1446 -1260 622 3646 5694 5262 3150 1206 270 27 
10 48 150 336 522 408 -474 -2430 -5138 -7424 -7854 -6072 -3330 -1224 -270 -27 
10 54 210 642 1602 3342 5898 8820 11134 11746 10134 6894 3510 1242 270 27 
12 60 148 108 -420 -1452 -1980 -594 2596 5412 5820 4060 1908 588 108 9 
12 66 220 486 684 330 -1188 -3960 -6908 -8250 -7116 -4454 -1980 -594 -108 -9 
12 72 292 900 2220 4488 7524 10494 12100 11352 8460 4852 2052 600 108 9 
14 88 322 728 910 0 -2574 -6006 -8294 -8008 -5642 -2912 -1078 -272 -42 -3 
14 94 406 1274 3094 6006 9438 12012 12298 10010 6370 3094 1106 274 42 3 
16 120 560 1820 4368 8008 11440 12870 11440 8008 4368 1820 560 120 16 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states17.lab <==
P??????????????????????? 00000000000000000 11111111111111111
P??????????????????????C 00000000000000001 11111111111111111 d
P??????????????????????C 00000000000000000 11111111111111100 d
P?????????????????G????C 00000000000000101 11111111111111111 d
P?????????????????G????C 00000000000000100 11111111111111100 d
P?????????????????G????C 00000000000000000 11111111111110000 d
P????????????@????G????C 00000000000010101 11111111111111111 d
P????????????@????G????C 00000000000010100 11111111111111100 d
P????????????@????G????C 00000000000010000 11111111111110000 d
P????????????@????G????C 00000000000000000 11111111111000000 d
P?????????_??@????G????C 00000000001010101 11111111111111111 d
P?????????_??@????G????C 00000000001010100 11111111111111100 d
P?????????_??@????G????C 00000000001010000 11111111111110000 d
P?????????_??@????G????C 00000000001000000 11111111111000000 d
P?????????_??@????G????C 00000000000000000 11111111100000000 d
P?????@???_??@????G????C 00000000101010101 11111111111111111 d
P?????@???_??@????G????C 00000000101010100 11111111111111100 d
P?????@???_??@????G????C 00000000101010000 11111111111110000 d
P?????@???_??@????G????C 00000000101000000 11111111111000000 d
P?????@???_??@????G????C 00000000100000000 11111111100000000 d
P?????@???_??@????G????C 00000000000000000 11111110000000000 d
P???G?@???_??@????G????C 00000010101010101 11111111111111111 d
P???G?@???_??@????G????C 00000010101010100 11111111111111100 d
P???G?@???_??@????G????C 00000010101010000 11111111111110000 d
P???G?@???_??@????G????C 00000010101000000 11111111111000000 d
P???G?@???_??@????G????C 00000010100000000 11111111100000000 d
P???G?@???_??@????G????C 00000010000000000 11111110000000000 d
P???G?@???_??@????G????C 00000000000000000 11111000000000000 d
P?C?G?@???_??@????G????C 00001010101010101 11111111111111111 d
P?C?G?@???_??@????G????C 00001010101010100 11111111111111100 d
P?C?G?@???_??@????G????C 00001010101010000 11111111111110000 d
P?C?G?@???_??@????G????C 00001010101000000 11111111111000000 d
P?C?G?@???_??@????G????C 00001010100000000 11111111100000000 d
P?C?G?@???_??@????G????C 00001010000000000 11111110000000000 d
P?C?G?@???_??@????G????C 00001000000000000 11111000000000000 d
P?C?G?@???_??@????G????C 00000000000000000 11100000000000000 d
PGC?G?@???_??@????G????C 00101010101010101 11111111111111111 d
PGC?G?@???_??@????G????C 00101010101010100 11111111111111100 d
PGC?G?@???_??@????G????C 00101010101010000 11111111111110000 d
PGC?G?@???_??@????G????C 00101010101000000 11111111111000000 d
PGC?G?@???_??@????G????C 00101010100000000 11111111100000000 d
PGC?G?@???_??@????G????C 00101010000000000 11111110000000000 d
PGC?G?@???_??@????G????C 00101000000000000 11111000000000000 d
PGC?G?@???_??@????G????C 00100000000000000 11100000000000000 d
PGC?G?@???_??@????G????C 00000000000000000 10000000000000000 d
PGC?G?@???_??@????G????C 00101010101010101 01111111111111111 d
PGC?G?@???_??@????G????C 00101010101010100 01111111111111100 d
PGC?G?@???_??@????G????C 00101010101010000 01111111111110000 d
PGC?G?@???_??@????G????C 00101010101000000 01111111111000000 d
PGC?G?@???_??@????G????C 00101010100000000 01111111100000000 d
PGC?G?@???_??@????G????C 00101010000000000 01111110000000000 d
PGC?G?@???_??@????G????C 00101000000000000 01111000000000000 d
PGC?G?@???_??@????G????C 00100000000000000 01100000000000000 d
PGC?G?@???_??@????G????C 00000000000000000 00000000000000000 d
P?C?G?@???_??@????G????C 00001010101010101 00011111111111111 d
P?C?G?@???_??@????G????C 00001010101010100 00011111111111100 d
P?C?G?@???_??@????G????C 00001010101010000 00011111111110000 d
P?C?G?@???_??@????G????C 00001010101000000 00011111111000000 d
P?C?G?@???_??@????G????C 00001010100000000 00011111100000000 d
P?C?G?@???_??@????G????C 00001010000000000 00011110000000000 d
P?C?G?@???_??@????G????C 00001000000000000 00011000000000000 d
P?C?G?@???_??@????G????C 00000000000000000 00000000000000000 d
P???G?@???_??@????G????C 00000010101010101 00000111111111111 d
P???G?@???_??@????G????C 00000010101010100 00000111111111100 d
P???G?@???_??@????G????C 00000010101010000 00000111111110000 d
P???G?@???_??@????G????C 00000010101000000 00000111111000000 d
P???G?@???_??@????G????C 00000010100000000 00000111100000000 d
P???G?@???_??@????G????C 00000010000000000 00000110000000000 d
P???G?@???_??@????G????C 00000000000000000 00000000000000000 d
P?????@???_??@????G????C 00000000101010101 00000001111111111 d
P?????@???_??@????G????C 00000000101010100 00000001111111100 d
P?????@???_??@????G????C 00000000101010000 00000001111110000 d
P?????@???_??@????G????C 00000000101000000 00000001111000000 d
P?????@???_??@????G????C 00000000100000000 00000001100000000 d
P?????@???_??@????G????C 00000000000000000 00000000000000000 d
P?????????_??@????G????C 00000000001010101 00000000011111111 d
P?????????_??@????G????C 00000000001010100 00000000011111100 d
P?????????_??@????G????C 00000000001010000 00000000011110000 d
P?????????_??@????G????C 00000000001000000 00000000011000000 d
P?????????_??@????G????C 00000000000000000 00000000000000000 d
P????????????@????G????C 00000000000010101 00000000000111111 d
P????????????@????G????C 00000000000010100 00000000000111100 d
P????????????@????G????C 00000000000010000 00000000000110000 d
P????????????@????G????C 00000000000000000 00000000000000000 d
P?????????????????G????C 00000000000000101 00000000000001111 d
P?????????????????G????C 00000000000000100 00000000000001100 d
P?????????????????G????C 00000000000000000 00000000000000000 d
P??????????????????????C 00000000000000001 00000000000000011 d
P??????????????????????C 00000000000000000 00000000000000000 d
P??????????????????????? 00000000000000000 00000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states17.mat <==
-17 136 -680 2380 -6188 12376 -19448 24310 -24310 19448 -12376 6188 -2380 680 -136 17 -1 
-15 102 -410 1050 -1638 910 2574 -8580 14300 -16302 13650 -8554 3990 -1350 314 -45 3 
-15 108 -500 1680 -4368 9100 -15444 21450 -24310 22308 -16380 9464 -4200 1380 -316 45 -3 
-13 72 -208 256 312 -1872 3432 -2574 -2002 8008 -11232 9880 -5968 2496 -696 117 -9 
-13 78 -286 706 -1170 1014 858 -5148 10868 -15158 15366 -11570 6434 -2574 702 -117 9 
-13 84 -364 1192 -3120 6708 -12012 18018 -22594 23452 -19812 13312 -6904 2652 -708 117 -9 
-11 46 -66 -138 726 -1050 -330 3432 -5104 2090 4058 -8118 7434 -4158 1458 -297 27 
-11 52 -132 156 132 -996 2244 -2706 638 4268 -9340 10956 -8412 4356 -1476 297 -27 
-11 58 -198 486 -858 930 66 -2904 7568 -12562 15278 -13926 9402 -4554 1494 -297 27 
-11 64 -264 852 -2244 4944 -9240 14718 -19954 22880 -21880 17028 -10404 4752 -1512 297 -27 
-9 24 24 -252 396 408 -2088 1998 1970 -6264 4872 1620 -6372 5832 -2808 729 -81 
-9 30 -30 -90 378 -618 234 1368 -3592 3834 6 -5670 8262 -6318 2862 -729 81 
-9 36 -84 108 36 -564 1476 -2178 1538 1404 -6156 10044 -10188 6804 -2916 729 -81 
-9 42 -138 342 -630 786 -306 -1512 5048 -9666 13602 -14742 12150 -7290 2970 -729 81 
-9 48 -192 612 -1620 3648 -7056 11790 -17038 21168 -22368 19764 -14148 7776 -3024 729 -81 
-7 6 70 -190 -126 1102 -946 -2220 4740 -558 -6894 7182 270 -5670 4698 -1701 243 
-7 12 28 -136 168 124 -820 1458 -558 -2844 5652 -3024 -3456 6804 -4860 1701 -243 
-7 18 -14 -46 210 -422 314 564 -2076 3222 -2250 -1890 6750 -7938 5022 -1701 243 
-7 24 -56 80 0 -320 944 -1662 1698 -72 -3384 7560 -10152 9072 -5184 1701 -243 
-7 30 -98 242 -462 646 -442 -684 3204 -7110 11322 -13986 13662 -10206 5346 -1701 243 
-7 36 -140 440 -1176 2692 -5356 9330 -14190 18828 -21636 21168 -17280 11340 -5508 1701 -243 
-5 -8 80 -40 -496 720 1368 -3510 -810 7992 -4320 -7776 9720 0 -5832 3645 -729 
-5 -2 50 -70 -106 390 -438 -180 1980 -3078 -810 6966 -5670 -2430 6318 -3645 729 
-5 4 20 -64 104 -12 -444 954 -666 -756 3132 -4536 1296 4860 -6804 3645 -729 
-5 10 -10 -22 134 -270 270 108 -1188 2430 -2430 486 3402 -7290 7290 -3645 729 
-5 16 -40 56 -16 -168 624 -1206 1494 -864 -1512 5184 -8424 9720 -7776 3645 -729 
-5 22 -70 170 -346 510 -462 -180 1980 -5022 8910 -12474 13770 -12150 8262 -3645 729 
-5 28 -100 320 -856 1980 -4068 7290 -11610 16308 -19980 21384 -19440 14580 -8748 3645 -729 
-3 -18 62 126 -546 -378 2646 0 -7560 3402 12474 -10206 -10206 13122 1458 -6561 2187 
-3 -12 44 36 -228 108 324 -810 1350 972 -6156 2916 8748 -8748 -2916 6561 -2187 
-3 -6 26 -18 -18 162 -414 0 1080 -1458 1134 1458 -6318 4374 4374 -6561 2187 
-3 0 8 -36 84 0 -216 486 -810 0 1944 -2916 2916 0 -5832 6561 -2187 
-3 6 -10 -18 78 -162 270 0 -648 1458 -2430 1458 1458 -4374 7290 -6561 2187 
-3 12 -28 36 -36 -108 396 -810 1350 -972 -324 2916 -6804 8748 -8748 6561 -2187 
-3 18 -46 126 -258 378 -486 0 1080 -3402 6966 -10206 13122 -13122 10206 -6561 2187 
-3 24 -64 252 -588 1512 -3024 5670 -9450 13608 -18144 20412 -20412 17496 -11664 6561 -2187 
-1 -24 24 252 -252 -1512 1512 5670 -5670 -13608 13608 20412 -20412 -17496 17496 6561 -6561 
-1 -18 18 126 -126 -378 378 0 0 3402 -3402 -10206 10206 13122 -13122 -6561 6561 
-1 -12 12 36 -36 108 -108 -810 810 972 -972 2916 -2916 -8748 8748 6561 -6561 
-1 -6 6 -18 18 162 -162 0 0 -1458 1458 1458 -1458 4374 -4374 -6561 6561 
-1 0 0 -36 36 0 0 486 -486 0 0 -2916 2916 0 0 6561 -6561 
-1 6 -6 -18 18 -162 162 0 0 1458 -1458 1458 -1458 -4374 4374 -6561 6561 
-1 12 -12 36 -36 -108 108 -810 810 -972 972 2916 -2916 8748 -8748 6561 -6561 
-1 18 -18 126 -126 378 -378 0 0 -3402 3402 -10206 10206 -13122 13122 -6561 6561 
-1 24 -24 252 -252 1512 -1512 5670 -5670 13608 -13608 20412 -20412 17496 -17496 6561 -6561 
1 -24 -24 252 252 -1512 -1512 5670 5670 -13608 -13608 20412 20412 -17496 -17496 6561 6561 
1 -18 -18 126 126 -378 -378 0 0 3402 3402 -10206 -10206 13122 13122 -6561 -6561 
1 -12 -12 36 36 108 108 -810 -810 972 972 2916 2916 -8748 -8748 6561 6561 
1 -6 -6 -18 -18 162 162 0 0 -1458 -1458 1458 1458 4374 4374 -6561 -6561 
1 0 0 -36 -36 0 0 486 486 0 0 -2916 -2916 0 0 6561 6561 
1 6 6 -18 -18 -162 -162 0 0 1458 1458 1458 1458 -4374 -4374 -6561 -6561 
1 12 12 36 36 -108 -108 -810 -810 -972 -972 2916 2916 8748 8748 6561 6561 
1 18 18 126 126 378 378 0 0 -3402 -3402 -10206 -10206 -13122 -13122 -6561 -6561 
1 24 24 252 252 1512 1512 5670 5670 13608 13608 20412 20412 17496 17496 6561 6561 
3 -18 -62 126 546 -378 -2646 0 7560 3402 -12474 -10206 10206 13122 -1458 -6561 -2187 
3 -12 -44 36 228 108 -324 -810 -1350 972 6156 2916 -8748 -8748 2916 6561 2187 
3 -6 -26 -18 18 162 414 0 -1080 -1458 -1134 1458 6318 4374 -4374 -6561 -2187 
3 0 -8 -36 -84 0 216 486 810 0 -1944 -2916 -2916 0 5832 6561 2187 
3 6 10 -18 -78 -162 -270 0 648 1458 2430 1458 -1458 -4374 -7290 -6561 -2187 
3 12 28 36 36 -108 -396 -810 -1350 -972 324 2916 6804 8748 8748 6561 2187 
3 18 46 126 258 378 486 0 -1080 -3402 -6966 -10206 -13122 -13122 -10206 -6561 -2187 
3 24 64 252 588 1512 3024 5670 9450 13608 18144 20412 20412 17496 11664 6561 2187 
5 -8 -80 -40 496 720 -1368 -3510 810 7992 4320 -7776 -9720 0 5832 3645 729 
5 -2 -50 -70 106 390 438 -180 -1980 -3078 810 6966 5670 -2430 -6318 -3645 -729 
5 4 -20 -64 -104 -12 444 954 666 -756 -3132 -4536 -1296 4860 6804 3645 729 
5 10 10 -22 -134 -270 -270 108 1188 2430 2430 486 -3402 -7290 -7290 -3645 -729 
5 16 40 56 16 -168 -624 -1206 -1494 -864 1512 5184 8424 9720 7776 3645 729 
5 22 70 170 346 510 462 -180 -1980 -5022 -8910 -12474 -13770 -12150 -8262 -3645 -729 
5 28 100 320 856 1980 4068 7290 11610 16308 19980 21384 19440 14580 8748 3645 729 
7 6 -70 -190 126 1102 946 -2220 -4740 -558 6894 7182 -270 -5670 -4698 -1701 -243 
7 12 -28 -136 -168 124 820 1458 558 -2844 -5652 -3024 3456 6804 4860 1701 243 
7 18 14 -46 -210 -422 -314 564 2076 3222 2250 -1890 -6750 -7938 -5022 -1701 -243 
7 24 56 80 0 -320 -944 -1662 -1698 -72 3384 7560 10152 9072 5184 1701 243 
7 30 98 242 462 646 442 -684 -3204 -7110 -11322 -13986 -13662 -10206 -5346 -1701 -243 
7 36 140 440 1176 2692 5356 9330 14190 18828 21636 21168 17280 11340 5508 1701 243 
9 24 -24 -252 -396 408 2088 1998 -1970 -6264 -4872 1620 6372 5832 2808 729 81 
9 30 30 -90 -378 -618 -234 1368 3592 3834 -6 -5670 -8262 -6318 -2862 -729 -81 
9 36 84 108 -36 -564 -1476 -2178 -1538 1404 6156 10044 10188 6804 2916 729 81 
9 42 138 342 630 786 306 -1512 -5048 -9666 -13602 -14742 -12150 -7290 -2970 -729 -81 
9 48 192 612 1620 3648 7056 11790 17038 21168 22368 19764 14148 7776 3024 729 81 
11 46 66 -138 -726 -1050 330 3432 5104 2090 -4058 -8118 -7434 -4158 -1458 -297 -27 
11 52 132 156 -132 -996 -2244 -2706 -638 4268 9340 10956 8412 4356 1476 297 27 
11 58 198 486 858 930 -66 -2904 -7568 -12562 -15278 -13926 -9402 -4554 -1494 -297 -27 
11 64 264 852 2244 4944 9240 14718 19954 22880 21880 17028 10404 4752 1512 297 27 
13 72 208 256 -312 -1872 -3432 -2574 2002 8008 11232 9880 5968 2496 696 117 9 
13 78 286 706 1170 1014 -858 -5148 -10868 -15158 -15366 -11570 -6434 -2574 -702 -117 -9 
13 84 364 1192 3120 6708 12012 18018 22594 23452 19812 13312 6904 2652 708 117 9 
15 102 410 1050 1638 910 -2574 -8580 -14300 -16302 -13650 -8554 -3990 -1350 -314 -45 -3 
15 108 500 1680 4368 9100 15444 21450 24310 22308 16380 9464 4200 1380 316 45 3 
17 136 680 2380 6188 12376 19448 24310 24310 19448 12376 6188 2380 680 136 17 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states18.lab <==
Q?????????????????????????? 000000000000000000 111111111111111111
Q?????????????????????????G 000000000000000001 111111111111111111 d
Q?????????????????????????G 000000000000000000 111111111111111100 d
Q???????????????????@?????G 000000000000000101 111111111111111111 d
Q???????????????????@?????G 000000000000000100 111111111111111100 d
Q???????????????????@?????G 000000000000000000 111111111111110000 d
Q???????????????_???@?????G 000000000000010101 111111111111111111 d
Q???????????????_???@?????G 000000000000010100 111111111111111100 d
Q???????????????_???@?????G 000000000000010000 111111111111110000 d
Q???????????????_???@?????G 000000000000000000 111111111111000000 d
Q??????????@????_???@?????G 000000000001010101 111111111111111111 d
Q??????????@????_???@?????G 000000000001010100 111111111111111100 d
Q??????????@????_???@?????G 000000000001010000 111111111111110000 d
Q??????????@????_???@?????G 000000000001000000 111111111111000000 d
Q??????????@????_???@?????G 000000000000000000 111111111100000000 d
Q???????G??@????_???@?????G 000000000101010101 111111111111111111 d
Q???????G??@????_???@?????G 000000000101010100 111111111111111100 d
Q???????G??@????_???@?????G 000000000101010000 111111111111110000 d
Q???????G??@????_???@?????G 000000000101000000 111111111111000000 d
Q???????G??@????_???@?????G 000000000100000000 111111111100000000 d
Q???????G??@????_???@?????G 000000000000000000 111111110000000000 d
Q????C??G??@????_???@?????G 000000010101010101 111111111111111111 d
Q????C??G??@????_???@?????G 000000010101010100 111111111111111100 d
Q????C??G??@????_???@?????G 000000010101010000 111111111111110000 d
Q????C??G??@????_???@?????G 000000010101000000 111111111111000000 d
Q????C??G??@????_???@?????G 000000010100000000 111111111100000000 d
Q????C??G??@????_???@?????G 000000010000000000 111111110000000000 d
Q????C??G??@????_???@?????G 000000000000000000 111111000000000000 d
Q??G?C??G??@????_???@?????G 000001010101010101 111111111111111111 d
Q??G?C??G??@????_???@?????G 000001010101010100 111111111111111100 d
Q??G?C??G??@????_???@?????G 000001010101010000 111111111111110000 d
Q??G?C??G??@????_???@?????G 000001010101000000 111111111111000000 d
Q??G?C??G??@????_???@?????G 000001010100000000 111111111100000000 d
Q??G?C??G??@????_???@?????G 000001010000000000 111111110000000000 d
Q??G?C??G??@????_???@?????G 000001000000000000 111111000000000000 d
Q??G?C??G??@????_???@?????G 000000000000000000 111100000000000000 d
Q@?G?C??G??@????_???@?????G 000101010101010101 111111111111111111 d
Q@?G?C??G??@????_???@?????G 000101010101010100 111111111111111100 d
Q@?G?C??G??@????_???@?????G 000101010101010000 111111111111110000 d
Q@?G?C??G??@????_???@?????G 000101010101000000 111111111111000000 d
Q@?G?C??G??@????_???@?????G 000101010100000000 111111111100000000 d
Q@?G?C??G??@????_???@?????G 000101010000000000 111111110000000000 d
Q@?G?C??G??@????_???@?????G 000101000000000000 111111000000000000 d
Q@?G?C??G??@????_???@?????G 000100000000000000 111100000000000000 d
Q@?G?C??G??@????_???@?????G 000000000000000000 110000000000000000 d
Q`?G?C??G??@????_???@?????G 010101010101010101 111111111111111111 d
Q`?G?C??G??@????_???@?????G 010101010101010100 111111111111111100 d
Q`?G?C??G??@????_???@?????G 010101010101010000 111111111111110000 d
Q`?G?C??G??@????_???@?????G 010101010101000000 111111111111000000 d
Q`?G?C??G??@????_???@?????G 010101010100000000 111111111100000000 d
Q`?G?C??G??@????_???@?????G 010101010000000000 111111110000000000 d
Q`?G?C??G??@????_???@?????G 010101000000000000 111111000000000000 d
Q`?G?C??G??@????_???@?????G 010100000000000000 111100000000000000 d
Q`?G?C??G??@????_???@?????G 010000000000000000 110000000000000000 d
Q`?G?C??G??@????_???@?????G 000000000000000000 000000000000000000 d
Q@?G?C??G??@????_???@?????G 000101010101010101 001111111111111111 d
Q@?G?C??G??@????_???@?????G 000101010101010100 001111111111111100 d
Q@?G?C??G??@????_???@?????G 000101010101010000 001111111111110000 d
Q@?G?C??G??@????_???@?????G 000101010101000000 001111111111000000 d
Q@?G?C??G??@????_???@?????G 000101010100000000 001111111100000000 d
Q@?G?C??G??@????_???@?????G 000101010000000000 001111110000000000 d
Q@?G?C??G??@????_???@?????G 000101000000000000 001111000000000000 d
Q@?G?C??G??@????_???@?????G 000100000000000000 001100000000000000 d
Q@?G?C??G??@????_???@?????G 000000000000000000 000000000000000000 d
Q??G?C??G??@????_???@?????G 000001010101010101 000011111111111111 d
Q??G?C??G??@????_???@?????G 000001010101010100 000011111111111100 d
Q??G?C??G??@????_???@?????G 000001010101010000 000011111111110000 d
Q??G?C??G??@????_???@?????G 000001010101000000 000011111111000000 d
Q??G?C??G??@????_???@?????G 000001010100000000 000011111100000000 d
Q??G?C??G??@????_???@?????G 000001010000000000 000011110000000000 d
Q??G?C??G??@????_???@?????G 000001000000000000 000011000000000000 d
Q??G?C??G??@????_???@?????G 000000000000000000 000000000000000000 d
Q????C??G??@????_???@?????G 000000010101010101 000000111111111111 d
Q????C??G??@????_???@?????G 000000010101010100 000000111111111100 d
Q????C??G??@????_???@?????G 000000010101010000 000000111111110000 d
Q????C??G??@????_???@?????G 000000010101000000 000000111111000000 d
Q????C??G??@????_???@?????G 000000010100000000 000000111100000000 d
Q????C??G??@????_???@?????G 000000010000000000 000000110000000000 d
Q????C??G??@????_???@?????G 000000000000000000 000000000000000000 d
Q???????G??@????_???@?????G 000000000101010101 000000001111111111 d
Q???????G??@????_???@?????G 000000000101010100 000000001111111100 d
Q???????G??@????_???@?????G 000000000101010000 000000001111110000 d
Q???????G??@????_???@?????G 000000000101000000 000000001111000000 d
Q???????G??@????_???@?????G 000000000100000000 000000001100000000 d
Q???????G??@????_???@?????G 000000000000000000 000000000000000000 d
Q??????????@????_???@?????G 000000000001010101 000000000011111111 d
Q??????????@????_???@?????G 000000000001010100 000000000011111100 d
Q??????????@????_???@?????G 000000000001010000 000000000011110000 d
Q??????????@????_???@?????G 000000000001000000 000000000011000000 d
Q??????????@????_???@?????G 000000000000000000 000000000000000000 d
Q???????????????_???@?????G 000000000000010101 000000000000111111 d
Q???????????????_???@?????G 000000000000010100 000000000000111100 d
Q???????????????_???@?????G 000000000000010000 000000000000110000 d
Q???????????????_???@?????G 000000000000000000 000000000000000000 d
Q???????????????????@?????G 000000000000000101 000000000000001111 d
Q???????????????????@?????G 000000000000000100 000000000000001100 d
Q???????????????????@?????G 000000000000000000 000000000000000000 d
Q?????????????????????????G 000000000000000001 000000000000000011 d
Q?????????????????????????G 000000000000000000 000000000000000000 d
Q?????????????????????????? 000000000000000000 000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states18.mat <==
-18 153 -816 3060 -8568 18564 -31824 43758 -48620 43758 -31824 18564 -8568 3060 -816 153 -18 1 
-16 117 -512 1460 -2688 2548 1664 -11154 22880 -30602 29952 -22204 12544 -5340 1664 -359 48 -3 
-16 123 -608 2180 -6048 13468 -24544 36894 -45760 46618 -38688 25844 -13664 5580 -1696 361 -48 3 
-14 85 -280 464 56 -2184 5304 -6006 572 10010 -19240 21112 -15848 8464 -3192 813 -126 9 
-14 91 -364 992 -1876 2184 -156 -6006 16016 -26026 30524 -26936 18004 -9008 3276 -819 126 -9 
-14 97 -448 1556 -4312 9828 -18720 30030 -40612 46046 -43264 33124 -20216 9556 -3360 825 -126 9 
-12 57 -112 -72 864 -1776 720 3762 -8536 7194 1968 -12176 15552 -11592 5616 -1755 324 -27 
-12 63 -184 288 -24 -1128 3240 -4950 3344 3630 -13608 20296 -19368 12768 -5832 1773 -324 27 
-12 69 -256 684 -1344 1788 -864 -2970 10472 -20130 27840 -29204 23328 -13956 6048 -1791 324 -27 
-12 75 -328 1116 -3096 7188 -14184 23958 -34672 42834 -44760 38908 -27432 15156 -6264 1809 -324 27 
-10 33 0 -276 648 12 -2496 4086 -28 -8234 11136 -3252 -7992 12204 -8640 3537 -810 81 
-10 39 -60 -60 468 -996 852 1134 -4960 7426 -3828 -5676 13932 -14580 9180 -3591 810 -81 
-10 45 -120 192 -72 -600 2040 -3654 3716 -134 -7560 16200 -20232 16992 -9720 3645 -810 81 
-10 51 -180 480 -972 1416 -1092 -1206 6560 -14714 23268 -28344 26892 -19440 10260 -3699 810 -81 
-10 57 -240 804 -2232 5268 -10704 18846 -28828 38206 -43536 42132 -33912 21924 -10800 3753 -810 81 
-8 13 64 -260 64 1228 -2048 -1274 6960 -5298 -6336 14076 -6912 -5940 10368 -6399 1944 -243 
-8 19 16 -164 304 -44 -944 2278 -2016 -2286 8496 -8676 -432 10260 -11664 6561 -1944 243 
-8 25 -32 -32 256 -632 736 250 -2640 5298 -5472 360 8640 -14688 12960 -6723 1944 -243 
-8 31 -80 136 -80 -320 1264 -2606 3360 -1770 -3312 10944 -17712 19224 -14256 6885 -1944 243 
-8 37 -128 340 -704 1108 -1088 -242 3888 -10314 18432 -25308 27648 -23868 15552 -7047 1944 -243 
-8 43 -176 580 -1616 3868 -8048 14686 -23520 33018 -40464 42804 -38448 28620 -16848 7209 -1944 243 
-6 -3 88 -120 -456 1216 648 -4878 2700 8802 -12312 -3456 17496 -9720 -5832 9477 -4374 729 
-6 3 52 -120 -36 496 -828 258 2160 -5058 2268 7776 -12636 3240 8748 -9963 4374 -729 
-6 9 16 -84 168 -116 -432 1398 -1620 -90 3888 -7668 5832 3564 -11664 10449 -4374 729 
-6 15 -20 -12 156 -404 540 -162 -1296 3618 -4860 2916 2916 -10692 14580 -10935 4374 -729 
-6 21 -56 96 -72 -152 792 -1830 2700 -2358 -648 6696 -13608 18144 -17496 11421 -4374 729 
-6 27 -92 240 -516 856 -972 282 2160 -7002 13932 -21384 26244 -25920 20412 -11907 4374 -729 
-6 33 -128 420 -1176 2836 -6048 11358 -18900 27918 -36288 41364 -40824 34020 -23328 12393 -4374 729 
-4 -15 80 64 -672 168 3024 -2646 -7560 10962 9072 -22680 0 23328 -11664 -8019 8748 -2187 
-4 -9 56 -8 -264 336 216 -1134 2160 -378 -7128 9072 5832 -17496 5832 9477 -8748 2187 
-4 -3 32 -44 0 180 -576 414 1080 -2538 2592 324 -7776 10692 0 -10935 8748 -2187 
-4 3 8 -44 120 -84 -216 702 -1296 810 1944 -4860 5832 -2916 -5832 12393 -8748 2187 
-4 9 -16 -8 96 -240 432 -270 -648 2106 -3888 3888 0 -5832 11664 -13851 8748 -2187 
-4 15 -40 64 -72 -72 504 -1206 2160 -2322 648 3240 -9720 15552 -17496 15309 -8748 2187 
-4 21 -64 172 -384 636 -864 486 1080 -4482 10368 -17172 23328 -26244 23328 -16767 8748 -2187 
-4 27 -88 316 -840 2100 -4536 8694 -15120 23058 -31752 38556 -40824 37908 -29160 18225 -8748 2187 
-2 -23 48 228 -504 -1260 3024 4158 -11340 -7938 27216 6804 -40824 2916 34992 -10935 -13122 6561 
-2 -17 36 108 -252 -252 756 -378 0 3402 -6804 -6804 20412 2916 -26244 6561 13122 -6561 
-2 -11 24 24 -72 144 -216 -702 1620 162 -1944 3888 -5832 -5832 17496 -2187 -13122 6561 
-2 -5 12 -24 36 144 -324 162 0 -1458 2916 0 -2916 5832 -8748 -2187 13122 -6561 
-2 1 0 -36 72 -36 0 486 -972 486 0 -2916 5832 -2916 0 6561 -13122 6561 
-2 7 -12 -12 36 -180 324 -162 0 1458 -2916 2916 -2916 -2916 8748 -10935 13122 -6561 
-2 13 -24 48 -72 -72 216 -918 1620 -1782 1944 1944 -5832 11664 -17496 15309 -13122 6561 
-2 19 -36 144 -252 504 -756 378 0 -3402 6804 -13608 20412 -23328 26244 -19683 13122 -6561 
-2 25 -48 276 -504 1764 -3024 7182 -11340 19278 -27216 34020 -40824 37908 -34992 24057 -13122 6561 
0 -27 0 324 0 -2268 0 10206 0 -30618 0 61236 0 -78732 0 59049 0 -19683 
0 -21 0 180 0 -756 0 1134 0 3402 0 -20412 0 43740 0 -45927 0 19683 
0 -15 0 72 0 0 0 -1134 0 3402 0 0 0 -17496 0 32805 0 -19683 
0 -9 0 0 0 216 0 -486 0 -1458 0 5832 0 0 0 -19683 0 19683 
0 -3 0 -36 0 108 0 486 0 -1458 0 -2916 0 8748 0 6561 0 -19683 
0 3 0 -36 0 -108 0 486 0 1458 0 -2916 0 -8748 0 6561 0 19683 
0 9 0 0 0 -216 0 -486 0 1458 0 5832 0 0 0 -19683 0 -19683 
0 15 0 72 0 0 0 -1134 0 -3402 0 0 0 17496 0 32805 0 19683 
0 21 0 180 0 756 0 1134 0 -3402 0 -20412 0 -43740 0 -45927 0 -19683 
0 27 0 324 0 2268 0 10206 0 30618 0 61236 0 78732 0 59049 0 19683 
2 -23 -48 228 504 -1260 -3024 4158 11340 -7938 -27216 6804 40824 2916 -34992 -10935 13122 6561 
2 -17 -36 108 252 -252 -756 -378 0 3402 6804 -6804 -20412 2916 26244 6561 -13122 -6561 
2 -11 -24 24 72 144 216 -702 -1620 162 1944 3888 5832 -5832 -17496 -2187 13122 6561 
2 -5 -12 -24 -36 144 324 162 0 -1458 -2916 0 2916 5832 8748 -2187 -13122 -6561 
2 1 0 -36 -72 -36 0 486 972 486 0 -2916 -5832 -2916 0 6561 13122 6561 
2 7 12 -12 -36 -180 -324 -162 0 1458 2916 2916 2916 -2916 -8748 -10935 -13122 -6561 
2 13 24 48 72 -72 -216 -918 -1620 -1782 -1944 1944 5832 11664 17496 15309 13122 6561 
2 19 36 144 252 504 756 378 0 -3402 -6804 -13608 -20412 -23328 -26244 -19683 -13122 -6561 
2 25 48 276 504 1764 3024 7182 11340 19278 27216 34020 40824 37908 34992 24057 13122 6561 
4 -15 -80 64 672 168 -3024 -2646 7560 10962 -9072 -22680 0 23328 11664 -8019 -8748 -2187 
4 -9 -56 -8 264 336 -216 -1134 -2160 -378 7128 9072 -5832 -17496 -5832 9477 8748 2187 
4 -3 -32 -44 0 180 576 414 -1080 -2538 -2592 324 7776 10692 0 -10935 -8748 -2187 
4 3 -8 -44 -120 -84 216 702 1296 810 -1944 -4860 -5832 -2916 5832 12393 8748 2187 
4 9 16 -8 -96 -240 -432 -270 648 2106 3888 3888 0 -5832 -11664 -13851 -8748 -2187 
4 15 40 64 72 -72 -504 -1206 -2160 -2322 -648 3240 9720 15552 17496 15309 8748 2187 
4 21 64 172 384 636 864 486 -1080 -4482 -10368 -17172 -23328 -26244 -23328 -16767 -8748 -2187 
4 27 88 316 840 2100 4536 8694 15120 23058 31752 38556 40824 37908 29160 18225 8748 2187 
6 -3 -88 -120 456 1216 -648 -4878 -2700 8802 12312 -3456 -17496 -9720 5832 9477 4374 729 
6 3 -52 -120 36 496 828 258 -2160 -5058 -2268 7776 12636 3240 -8748 -9963 -4374 -729 
6 9 -16 -84 -168 -116 432 1398 1620 -90 -3888 -7668 -5832 3564 11664 10449 4374 729 
6 15 20 -12 -156 -404 -540 -162 1296 3618 4860 2916 -2916 -10692 -14580 -10935 -4374 -729 
6 21 56 96 72 -152 -792 -1830 -2700 -2358 648 6696 13608 18144 17496 11421 4374 729 
6 27 92 240 516 856 972 282 -2160 -7002 -13932 -21384 -26244 -25920 -20412 -11907 -4374 -729 
6 33 128 420 1176 2836 6048 11358 18900 27918 36288 41364 40824 34020 23328 12393 4374 729 
8 13 -64 -260 -64 1228 2048 -1274 -6960 -5298 6336 14076 6912 -5940 -10368 -6399 -1944 -243 
8 19 -16 -164 -304 -44 944 2278 2016 -2286 -8496 -8676 432 10260 11664 6561 1944 243 
8 25 32 -32 -256 -632 -736 250 2640 5298 5472 360 -8640 -14688 -12960 -6723 -1944 -243 
8 31 80 136 80 -320 -1264 -2606 -3360 -1770 3312 10944 17712 19224 14256 6885 1944 243 
8 37 128 340 704 1108 1088 -242 -3888 -10314 -18432 -25308 -27648 -23868 -15552 -7047 -1944 -243 
8 43 176 580 1616 3868 8048 14686 23520 33018 40464 42804 38448 28620 16848 7209 1944 243 
10 33 0 -276 -648 12 2496 4086 28 -8234 -11136 -3252 7992 12204 8640 3537 810 81 
10 39 60 -60 -468 -996 -852 1134 4960 7426 3828 -5676 -13932 -14580 -9180 -3591 -810 -81 
10 45 120 192 72 -600 -2040 -3654 -3716 -134 7560 16200 20232 16992 9720 3645 810 81 
10 51 180 480 972 1416 1092 -1206 -6560 -14714 -23268 -28344 -26892 -19440 -10260 -3699 -810 -81 
10 57 240 804 2232 5268 10704 18846 28828 38206 43536 42132 33912 21924 10800 3753 810 81 
12 57 112 -72 -864 -1776 -720 3762 8536 7194 -1968 -12176 -15552 -11592 -5616 -1755 -324 -27 
12 63 184 288 24 -1128 -3240 -4950 -3344 3630 13608 20296 19368 12768 5832 1773 324 27 
12 69 256 684 1344 1788 864 -2970 -10472 -20130 -27840 -29204 -23328 -13956 -6048 -1791 -324 -27 
12 75 328 1116 3096 7188 14184 23958 34672 42834 44760 38908 27432 15156 6264 1809 324 27 
14 85 280 464 -56 -2184 -5304 -6006 -572 10010 19240 21112 15848 8464 3192 813 126 9 
14 91 364 992 1876 2184 156 -6006 -16016 -26026 -30524 -26936 -18004 -9008 -3276 -819 -126 -9 
14 97 448 1556 4312 9828 18720 30030 40612 46046 43264 33124 20216 9556 3360 825 126 9 
16 117 512 1460 2688 2548 -1664 -11154 -22880 -30602 -29952 -22204 -12544 -5340 -1664 -359 -48 -3 
16 123 608 2180 6048 13468 24544 36894 45760 46618 38688 25844 13664 5580 1696 361 48 3 
18 153 816 3060 8568 18564 31824 43758 48620 43758 31824 18564 8568 3060 816 153 18 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states19.lab <==
R????????????????????????????? 0000000000000000000 1111111111111111111
R????????????????????????????G 0000000000000000001 1111111111111111111 d
R????????????????????????????G 0000000000000000000 1111111111111111100 d
R??????????????????????C?????G 0000000000000000101 1111111111111111111 d
R??????????????????????C?????G 0000000000000000100 1111111111111111100 d
R??????????????????????C?????G 0000000000000000000 1111111111111110000 d
R?????????????????G????C?????G 0000000000000010101 1111111111111111111 d
R?????????????????G????C?????G 0000000000000010100 1111111111111111100 d
R?????????????????G????C?????G 0000000000000010000 1111111111111110000 d
R?????????????????G????C?????G 0000000000000000000 1111111111111000000 d
R????????????@????G????C?????G 0000000000001010101 1111111111111111111 d
R????????????@????G????C?????G 0000000000001010100 1111111111111111100 d
R????????????@????G????C?????G 0000000000001010000 1111111111111110000 d
R????????????@????G????C?????G 0000000000001000000 1111111111111000000 d
R????????????@????G????C?????G 0000000000000000000 1111111111100000000 d
R?????????_??@????G????C?????G 0000000000101010101 1111111111111111111 d
R?????????_??@????G????C?????G 0000000000101010100 1111111111111111100 d
R?????????_??@????G????C?????G 0000000000101010000 1111111111111110000 d
R?????????_??@????G????C?????G 0000000000101000000 1111111111111000000 d
R?????????_??@????G????C?????G 0000000000100000000 1111111111100000000 d
R?????????_??@????G????C?????G 0000000000000000000 1111111110000000000 d
R?????@???_??@????G????C?????G 0000000010101010101 1111111111111111111 d
R?????@???_??@????G????C?????G 0000000010101010100 1111111111111111100 d
R?????@???_??@????G????C?????G 0000000010101010000 1111111111111110000 d
R?????@???_??@????G????C?????G 0000000010101000000 1111111111111000000 d
R?????@???_??@????G????C?????G 0000000010100000000 1111111111100000000 d
R?????@???_??@????G????C?????G 0000000010000000000 1111111110000000000 d
R?????@???_??@????G????C?????G 0000000000000000000 1111111000000000000 d
R???G?@???_??@????G????C?????G 0000001010101010101 1111111111111111111 d
R???G?@???_??@????G????C?????G 0000001010101010100 1111111111111111100 d
R???G?@???_??@????G????C?????G 0000001010101010000 1111111111111110000 d
R???G?@???_??@????G????C?????G 0000001010101000000 1111111111111000000 d
R???G?@???_??@????G????C?????G 0000001010100000000 1111111111100000000 d
R???G?@???_??@????G????C?????G 0000001010000000000 1111111110000000000 d
R???G?@???_??@????G????C?????G 0000001000000000000 1111111000000000000 d
R???G?@???_??@????G????C?????G 0000000000000000000 1111100000000000000 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 1111111111111111111 d
R?C?G?@???_??@????G????C?????G 0000101010101010100 1111111111111111100 d
R?C?G?@???_??@????G????C?????G 0000101010101010000 1111111111111110000 d
R?C?G?@???_??@????G????C?????G 0000101010101000000 1111111111111000000 d
R?C?G?@???_??@????G????C?????G 0000101010100000000 1111111111100000000 d
R?C?G?@???_??@????G????C?????G 0000101010000000000 1111111110000000000 d
R?C?G?@???_??@????G????C?????G 0000101000000000000 1111111000000000000 d
R?C?G?@???_??@????G????C?????G 0000100000000000000 1111100000000000000 d
R?C?G?@???_??@????G????C?????G 0000000000000000000 1110000000000000000 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 1111111111111111111 d
RGC?G?@???_??@????G????C?????G 0010101010101010100 1111111111111111100 d
RGC?G?@???_??@????G????C?????G 0010101010101010000 1111111111111110000 d
RGC?G?@???_??@????G????C?????G 0010101010101000000 1111111111111000000 d
RGC?G?@???_??@????G????C?????G 0010101010100000000 1111111111100000000 d
RGC?G?@???_??@????G????C?????G 0010101010000000000 1111111110000000000 d
RGC?G?@???_??@????G????C?????G 0010101000000000000 1111111000000000000 d
RGC?G?@???_??@????G????C?????G 0010100000000000000 1111100000000000000 d
RGC?G?@???_??@????G????C?????G 0010000000000000000 1110000000000000000 d
RGC?G?@???_??@????G????C?????G 0000000000000000000 1000000000000000000 d
RGC?G?@???_??@????G????C?????G 0010101010101010101 0111111111111111111 d
RGC?G?@???_??@????G????C?????G 0010101010101010100 0111111111111111100 d
RGC?G?@???_??@????G????C?????G 0010101010101010000 0111111111111110000 d
RGC?G?@???_??@????G????C?????G 0010101010101000000 0111111111111000000 d
RGC?G?@???_??@????G????C?????G 0010101010100000000 0111111111100000000 d
RGC?G?@???_??@????G????C?????G 0010101010000000000 0111111110000000000 d
RGC?G?@???_??@????G????C?????G 0010101000000000000 0111111000000000000 d
RGC?G?@???_??@????G????C?????G 0010100000000000000 0111100000000000000 d
RGC?G?@???_??@????G????C?????G 0010000000000000000 0110000000000000000 d
RGC?G?@???_??@????G????C?????G 0000000000000000000 0000000000000000000 d
R?C?G?@???_??@????G????C?????G 0000101010101010101 0001111111111111111 d
R?C?G?@???_??@????G????C?????G 0000101010101010100 0001111111111111100 d
R?C?G?@???_??@????G????C?????G 0000101010101010000 0001111111111110000 d
R?C?G?@???_??@????G????C?????G 0000101010101000000 0001111111111000000 d
R?C?G?@???_??@????G????C?????G 0000101010100000000 0001111111100000000 d
R?C?G?@???_??@????G????C?????G 0000101010000000000 0001111110000000000 d
R?C?G?@???_??@????G????C?????G 0000101000000000000 0001111000000000000 d
R?C?G?@???_??@????G????C?????G 0000100000000000000 0001100000000000000 d
R?C?G?@???_??@????G????C?????G 0000000000000000000 0000000000000000000 d
R???G?@???_??@????G????C?????G 0000001010101010101 0000011111111111111 d
R???G?@???_??@????G????C?????G 0000001010101010100 0000011111111111100 d
R???G?@???_??@????G????C?????G 0000001010101010000 0000011111111110000 d
R???G?@???_??@????G????C?????G 0000001010101000000 0000011111111000000 d
R???G?@???_??@????G????C?????G 0000001010100000000 0000011111100000000 d
R???G?@???_??@????G????C?????G 0000001010000000000 0000011110000000000 d
R???G?@???_??@????G????C?????G 0000001000000000000 0000011000000000000 d
R???G?@???_??@????G????C?????G 0000000000000000000 0000000000000000000 d
R?????@???_??@????G????C?????G 0000000010101010101 0000000111111111111 d
R?????@???_??@????G????C?????G 0000000010101010100 0000000111111111100 d
R?????@???_??@????G????C?????G 0000000010101010000 0000000111111110000 d
R?????@???_??@????G????C?????G 0000000010101000000 0000000111111000000 d
R?????@???_??@????G????C?????G 0000000010100000000 0000000111100000000 d
R?????@???_??@????G????C?????G 0000000010000000000 0000000110000000000 d
R?????@???_??@????G????C?????G 0000000000000000000 0000000000000000000 d
R?????????_??@????G????C?????G 0000000000101010101 0000000001111111111 d
R?????????_??@????G????C?????G 0000000000101010100 0000000001111111100 d
R?????????_??@????G????C?????G 0000000000101010000 0000000001111110000 d
R?????????_??@????G????C?????G 0000000000101000000 0000000001111000000 d
R?????????_??@????G????C?????G 0000000000100000000 0000000001100000000 d
R?????????_??@????G????C?????G 0000000000000000000 0000000000000000000 d
R????????????@????G????C?????G 0000000000001010101 0000000000011111111 d
R????????????@????G????C?????G 0000000000001010100 0000000000011111100 d
R????????????@????G????C?????G 0000000000001010000 0000000000011110000 d
R????????????@????G????C?????G 0000000000001000000 0000000000011000000 d
R????????????@????G????C?????G 0000000000000000000 0000000000000000000 d
R?????????????????G????C?????G 0000000000000010101 0000000000000111111 d
R?????????????????G????C?????G 0000000000000010100 0000000000000111100 d
R?????????????????G????C?????G 0000000000000010000 0000000000000110000 d
R?????????????????G????C?????G 0000000000000000000 0000000000000000000 d
R??????????????????????C?????G 0000000000000000101 0000000000000001111 d
R??????????????????????C?????G 0000000000000000100 0000000000000001100 d
R??????????????????????C?????G 0000000000000000000 0000000000000000000 d
R????????????????????????????G 0000000000000000001 0000000000000000011 d
R????????????????????????????G 0000000000000000000 0000000000000000000 d
R????????????????????????????? 0000000000000000000 0000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states19.mat <==
-19 171 -969 3876 -11628 27132 -50388 75582 -92378 92378 -75582 50388 -27132 11628 -3876 969 -171 19 -1 
-17 133 -629 1972 -4148 5236 -884 -12818 34034 -53482 60554 -52156 34748 -17884 7004 -2023 407 -51 3 
-17 139 -731 2788 -8228 19516 -38012 61438 -82654 92378 -85306 64532 -39508 19244 -7276 2057 -409 51 -3 
-15 99 -365 744 -408 -2240 7488 -11310 6578 9438 -29250 40352 -36960 24312 -11656 4005 -939 135 -9 
-15 105 -455 1356 -2868 4060 -2340 -5850 22022 -42042 56550 -57460 44940 -27012 12284 -4095 945 -135 9 
-15 111 -545 2004 -5868 14140 -28548 48750 -70642 86658 -89310 76388 -53340 29772 -12916 4185 -951 135 -9 
-13 69 -169 40 936 -2640 2496 3042 -12298 15730 -5226 -14144 27728 -27144 17208 -7371 2079 -351 27 
-13 75 -247 472 -312 -1104 4368 -8190 8294 286 -17238 33904 -39664 32136 -18600 7605 -2097 351 -27 
-13 81 -325 940 -2028 3132 -2652 -2106 13442 -30602 47970 -57044 52532 -37284 20004 -7839 2115 -351 27 
-13 87 -403 1444 -4212 10284 -21372 38142 -58630 77506 -87594 83668 -66340 42588 -21420 8073 -2133 351 -27 
-11 43 -33 -276 924 -636 -2508 6582 -4114 -8206 19370 -14388 -4740 20196 -20844 12177 -4347 891 -81 
-11 49 -99 0 528 -1464 1848 282 -6094 12386 -11254 -1848 19608 -28512 23760 -12771 4401 -891 81 
-11 55 -165 312 -264 -528 2640 -5694 7370 -3850 -7426 23760 -36432 37224 -26712 13365 -4455 891 -81 
-11 61 -231 660 -1452 2388 -2508 -114 7766 -21274 37982 -51612 55236 -46332 29700 -13959 4509 -891 81 
-11 67 -297 1044 -3036 7500 -15972 29550 -47674 67034 -81742 85668 -76044 55836 -32724 14553 -4563 891 -81 
-9 21 51 -324 324 1164 -3276 774 8234 -12258 -1038 20412 -20988 972 16308 -16767 8343 -2187 243 
-9 27 -3 -180 468 -348 -900 3222 -4294 -270 10782 -17172 8244 10692 -21924 18225 -8505 2187 -243 
-9 33 -57 0 288 -888 1368 -486 -2890 7938 -10770 5832 8280 -23328 27648 -19683 8667 -2187 243 
-9 39 -111 216 -216 -240 1584 -3870 5966 -5130 -1542 14256 -28656 36936 -33480 21141 -8829 2187 -243 
-9 45 -165 468 -1044 1812 -2196 846 4130 -14202 28746 -43740 52956 -51516 39420 -22599 8991 -2187 243 
-9 51 -219 756 -2196 5484 -11916 22734 -38206 56538 -73482 83268 -81252 67068 -45468 24057 -9153 2187 -243 
-7 3 91 -208 -336 1672 -568 -5526 7578 6102 -21114 8856 20952 -27216 3888 15309 -13851 5103 -729 
-7 9 49 -172 84 532 -1324 1086 1902 -7218 7326 5508 -20412 15876 5508 -18711 14337 -5103 729 
-7 15 7 -100 252 -284 -316 1830 -3018 1530 3978 -11556 13500 -2268 -15228 22113 -14823 5103 -729 
-7 21 -35 8 168 -560 944 -702 -1134 4914 -8478 7776 0 -13608 25272 -25515 15309 -5103 729 
-7 27 -77 152 -168 -80 944 -2622 4530 -5058 1710 7344 -20304 31752 -35640 28917 -15795 5103 -729 
-7 33 -119 332 -756 1372 -1828 1254 1878 -9162 20934 -35316 47628 -52164 46332 -32319 16281 -5103 729 
-7 39 -161 548 -1596 4012 -8884 17406 -30258 46818 -64206 77652 -82188 74844 -57348 35721 -16767 5103 -729 
-5 -11 95 -16 -736 840 2856 -5670 -4914 18522 -1890 -31752 22680 23328 -34992 3645 16767 -10935 2187 
-5 -5 65 -64 -256 600 -120 -1350 3294 -2538 -6750 16200 -3240 -23328 23328 3645 -18225 10935 -2187 
-5 1 35 -76 44 180 -756 990 666 -3618 5130 -2268 -8100 18468 -10692 -10935 19683 -10935 2187 
-5 7 5 -52 164 -204 -132 918 -1998 2106 1134 -6804 10692 -8748 -2916 18225 -21141 10935 -2187 
-5 13 -25 8 104 -336 672 -702 -378 2754 -5994 7776 -3888 -5832 17496 -25515 22599 -10935 2187 
-5 19 -55 104 -136 0 576 -1710 3366 -4482 2970 2592 -12960 25272 -33048 32805 -24057 10935 -2187 
-5 25 -85 236 -556 1020 -1500 1350 594 -5562 14850 -27540 40500 -49572 49572 -40095 25515 -10935 2187 
-5 31 -115 404 -1156 2940 -6636 13230 -23814 38178 -54810 70308 -79380 78732 -67068 47385 -26973 10935 -2187 
-3 -21 71 180 -732 -756 4284 1134 -15498 3402 35154 -20412 -47628 43740 32076 -45927 -2187 19683 -6561 
-3 -15 53 72 -360 0 1008 -1134 378 3402 -10206 0 27216 -17496 -29160 32805 6561 -19683 6561 
-3 -9 35 0 -96 216 -360 -486 2322 -1458 -2106 5832 -9720 0 23328 -19683 -10935 19683 -6561 
-3 -3 17 -36 60 108 -468 486 -162 -1458 4374 -2916 -2916 8748 -14580 6561 15309 -19683 6561 
-3 3 -1 -36 108 -108 36 486 -1458 1458 -486 -2916 8748 -8748 2916 6561 -19683 19683 -6561 
-3 9 -19 0 48 -216 504 -486 162 1458 -4374 5832 -5832 0 11664 -19683 24057 -19683 6561 
-3 15 -37 72 -120 0 288 -1134 2538 -3402 3726 0 -7776 17496 -29160 32805 -28431 19683 -6561 
-3 21 -55 180 -396 756 -1260 1134 -378 -3402 10206 -20412 34020 -43740 49572 -45927 32805 -19683 6561 
-3 27 -73 324 -780 2268 -4788 10206 -18522 30618 -46494 61236 -74844 78732 -72900 59049 -37179 19683 -6561 
-1 -27 27 324 -324 -2268 2268 10206 -10206 -30618 30618 61236 -61236 -78732 78732 59049 -59049 -19683 19683 
-1 -21 21 180 -180 -756 756 1134 -1134 3402 -3402 -20412 20412 43740 -43740 -45927 45927 19683 -19683 
-1 -15 15 72 -72 0 0 -1134 1134 3402 -3402 0 0 -17496 17496 32805 -32805 -19683 19683 
-1 -9 9 0 0 216 -216 -486 486 -1458 1458 5832 -5832 0 0 -19683 19683 19683 -19683 
-1 -3 3 -36 36 108 -108 486 -486 -1458 1458 -2916 2916 8748 -8748 6561 -6561 -19683 19683 
-1 3 -3 -36 36 -108 108 486 -486 1458 -1458 -2916 2916 -8748 8748 6561 -6561 19683 -19683 
-1 9 -9 0 0 -216 216 -486 486 1458 -1458 5832 -5832 0 0 -19683 19683 -19683 19683 
-1 15 -15 72 -72 0 0 -1134 1134 -3402 3402 0 0 17496 -17496 32805 -32805 19683 -19683 
-1 21 -21 180 -180 756 -756 1134 -1134 -3402 3402 -20412 20412 -43740 43740 -45927 45927 -19683 19683 
-1 27 -27 324 -324 2268 -2268 10206 -10206 30618 -30618 61236 -61236 78732 -78732 59049 -59049 19683 -19683 
1 -27 -27 324 324 -2268 -2268 10206 10206 -30618 -30618 61236 61236 -78732 -78732 59049 59049 -19683 -19683 
1 -21 -21 180 180 -756 -756 1134 1134 3402 3402 -20412 -20412 43740 43740 -45927 -45927 19683 19683 
1 -15 -15 72 72 0 0 -1134 -1134 3402 3402 0 0 -17496 -17496 32805 32805 -19683 -19683 
1 -9 -9 0 0 216 216 -486 -486 -1458 -1458 5832 5832 0 0 -19683 -19683 19683 19683 
1 -3 -3 -36 -36 108 108 486 486 -1458 -1458 -2916 -2916 8748 8748 6561 6561 -19683 -19683 
1 3 3 -36 -36 -108 -108 486 486 1458 1458 -2916 -2916 -8748 -8748 6561 6561 19683 19683 
1 9 9 0 0 -216 -216 -486 -486 1458 1458 5832 5832 0 0 -19683 -19683 -19683 -19683 
1 15 15 72 72 0 0 -1134 -1134 -3402 -3402 0 0 17496 17496 32805 32805 19683 19683 
1 21 21 180 180 756 756 1134 1134 -3402 -3402 -20412 -20412 -43740 -43740 -45927 -45927 -19683 -19683 
1 27 27 324 324 2268 2268 10206 10206 30618 30618 61236 61236 78732 78732 59049 59049 19683 19683 
3 -21 -71 180 732 -756 -4284 1134 15498 3402 -35154 -20412 47628 43740 -32076 -45927 2187 19683 6561 
3 -15 -53 72 360 0 -1008 -1134 -378 3402 10206 0 -27216 -17496 29160 32805 -6561 -19683 -6561 
3 -9 -35 0 96 216 360 -486 -2322 -1458 2106 5832 9720 0 -23328 -19683 10935 19683 6561 
3 -3 -17 -36 -60 108 468 486 162 -1458 -4374 -2916 2916 8748 14580 6561 -15309 -19683 -6561 
3 3 1 -36 -108 -108 -36 486 1458 1458 486 -2916 -8748 -8748 -2916 6561 19683 19683 6561 
3 9 19 0 -48 -216 -504 -486 -162 1458 4374 5832 5832 0 -11664 -19683 -24057 -19683 -6561 
3 15 37 72 120 0 -288 -1134 -2538 -3402 -3726 0 7776 17496 29160 32805 28431 19683 6561 
3 21 55 180 396 756 1260 1134 378 -3402 -10206 -20412 -34020 -43740 -49572 -45927 -32805 -19683 -6561 
3 27 73 324 780 2268 4788 10206 18522 30618 46494 61236 74844 78732 72900 59049 37179 19683 6561 
5 -11 -95 -16 736 840 -2856 -5670 4914 18522 1890 -31752 -22680 23328 34992 3645 -16767 -10935 -2187 
5 -5 -65 -64 256 600 120 -1350 -3294 -2538 6750 16200 3240 -23328 -23328 3645 18225 10935 2187 
5 1 -35 -76 -44 180 756 990 -666 -3618 -5130 -2268 8100 18468 10692 -10935 -19683 -10935 -2187 
5 7 -5 -52 -164 -204 132 918 1998 2106 -1134 -6804 -10692 -8748 2916 18225 21141 10935 2187 
5 13 25 8 -104 -336 -672 -702 378 2754 5994 7776 3888 -5832 -17496 -25515 -22599 -10935 -2187 
5 19 55 104 136 0 -576 -1710 -3366 -4482 -2970 2592 12960 25272 33048 32805 24057 10935 2187 
5 25 85 236 556 1020 1500 1350 -594 -5562 -14850 -27540 -40500 -49572 -49572 -40095 -25515 -10935 -2187 
5 31 115 404 1156 2940 6636 13230 23814 38178 54810 70308 79380 78732 67068 47385 26973 10935 2187 
7 3 -91 -208 336 1672 568 -5526 -7578 6102 21114 8856 -20952 -27216 -3888 15309 13851 5103 729 
7 9 -49 -172 -84 532 1324 1086 -1902 -7218 -7326 5508 20412 15876 -5508 -18711 -14337 -5103 -729 
7 15 -7 -100 -252 -284 316 1830 3018 1530 -3978 -11556 -13500 -2268 15228 22113 14823 5103 729 
7 21 35 8 -168 -560 -944 -702 1134 4914 8478 7776 0 -13608 -25272 -25515 -15309 -5103 -729 
7 27 77 152 168 -80 -944 -2622 -4530 -5058 -1710 7344 20304 31752 35640 28917 15795 5103 729 
7 33 119 332 756 1372 1828 1254 -1878 -9162 -20934 -35316 -47628 -52164 -46332 -32319 -16281 -5103 -729 
7 39 161 548 1596 4012 8884 17406 30258 46818 64206 77652 82188 74844 57348 35721 16767 5103 729 
9 21 -51 -324 -324 1164 3276 774 -8234 -12258 1038 20412 20988 972 -16308 -16767 -8343 -2187 -243 
9 27 3 -180 -468 -348 900 3222 4294 -270 -10782 -17172 -8244 10692 21924 18225 8505 2187 243 
9 33 57 0 -288 -888 -1368 -486 2890 7938 10770 5832 -8280 -23328 -27648 -19683 -8667 -2187 -243 
9 39 111 216 216 -240 -1584 -3870 -5966 -5130 1542 14256 28656 36936 33480 21141 8829 2187 243 
9 45 165 468 1044 1812 2196 846 -4130 -14202 -28746 -43740 -52956 -51516 -39420 -22599 -8991 -2187 -243 
9 51 219 756 2196 5484 11916 22734 38206 56538 73482 83268 81252 67068 45468 24057 9153 2187 243 
11 43 33 -276 -924 -636 2508 6582 4114 -8206 -19370 -14388 4740 20196 20844 12177 4347 891 81 
11 49 99 0 -528 -1464 -1848 282 6094 12386 11254 -1848 -19608 -28512 -23760 -12771 -4401 -891 -81 
11 55 165 312 264 -528 -2640 -5694 -7370 -3850 7426 23760 36432 37224 26712 13365 4455 891 81 
11 61 231 660 1452 2388 2508 -114 -7766 -21274 -37982 -51612 -55236 -46332 -29700 -13959 -4509 -891 -81 
11 67 297 1044 3036 7500 15972 29550 47674 67034 81742 85668 76044 55836 32724 14553 4563 891 81 
13 69 169 40 -936 -2640 -2496 3042 12298 15730 5226 -14144 -27728 -27144 -17208 -7371 -2079 -351 -27 
13 75 247 472 312 -1104 -4368 -8190 -8294 286 17238 33904 39664 32136 18600 7605 2097 351 27 
13 81 325 940 2028 3132 2652 -2106 -13442 -30602 -47970 -57044 -52532 -37284 -20004 -7839 -2115 -351 -27 
13 87 403 1444 4212 10284 21372 38142 58630 77506 87594 83668 66340 42588 21420 8073 2133 351 27 
15 99 365 744 408 -2240 -7488 -11310 -6578 9438 29250 40352 36960 24312 11656 4005 939 135 9 
15 105 455 1356 2868 4060 2340 -5850 -22022 -42042 -56550 -57460 -44940 -27012 -12284 -4095 -945 -135 -9 
15 111 545 2004 5868 14140 28548 48750 70642 86658 89310 76388 53340 29772 12916 4185 951 135 9 
17 133 629 1972 4148 5236 884 -12818 -34034 -53482 -60554 -52156 -34748 -17884 -7004 -2023 -407 -51 -3 
17 139 731 2788 8228 19516 38012 61438 82654 92378 85306 64532 39508 19244 7276 2057 409 51 3 
19 171 969 3876 11628 27132 50388 75582 92378 92378 75582 50388 27132 11628 3876 969 171 19 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states2.lab <==
A? 00 11
A_ 01 11 c
A_ 00 00 c
A? 00 00


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states2.mat <==
-2 1 
0 -3 
0 3 
2 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states20.lab <==
S???????????????????????????????? 00000000000000000000 11111111111111111111
S???????????????????????????????C 00000000000000000001 11111111111111111111 d
S???????????????????????????????C 00000000000000000000 11111111111111111100 d
S?????????????????????????G?????C 00000000000000000101 11111111111111111111 d
S?????????????????????????G?????C 00000000000000000100 11111111111111111100 d
S?????????????????????????G?????C 00000000000000000000 11111111111111110000 d
S???????????????????@?????G?????C 00000000000000010101 11111111111111111111 d
S???????????????????@?????G?????C 00000000000000010100 11111111111111111100 d
S???????????????????@?????G?????C 00000000000000010000 11111111111111110000 d
S???????????????????@?????G?????C 00000000000000000000 11111111111111000000 d
S???????????????_???@?????G?????C 00000000000001010101 11111111111111111111 d
S???????????????_???@?????G?????C 00000000000001010100 11111111111111111100 d
S???????????????_???@?????G?????C 00000000000001010000 11111111111111110000 d
S???????????????_???@?????G?????C 00000000000001000000 11111111111111000000 d
S???????????????_???@?????G?????C 00000000000000000000 11111111111100000000 d
S??????????@????_???@?????G?????C 00000000000101010101 11111111111111111111 d
S??????????@????_???@?????G?????C 00000000000101010100 11111111111111111100 d
S??????????@????_???@?????G?????C 00000000000101010000 11111111111111110000 d
S??????????@????_???@?????G?????C 00000000000101000000 11111111111111000000 d
S??????????@????_???@?????G?????C 00000000000100000000 11111111111100000000 d
S??????????@????_???@?????G?????C 00000000000000000000 11111111110000000000 d
S???????G??@????_???@?????G?????C 00000000010101010101 11111111111111111111 d
S???????G??@????_???@?????G?????C 00000000010101010100 11111111111111111100 d
S???????G??@????_???@?????G?????C 00000000010101010000 11111111111111110000 d
S???????G??@????_???@?????G?????C 00000000010101000000 11111111111111000000 d
S???????G??@????_???@?????G?????C 00000000010100000000 11111111111100000000 d
S???????G??@????_???@?????G?????C 00000000010000000000 11111111110000000000 d
S???????G??@????_???@?????G?????C 00000000000000000000 11111111000000000000 d
S????C??G??@????_???@?????G?????C 00000001010101010101 11111111111111111111 d
S????C??G??@????_???@?????G?????C 00000001010101010100 11111111111111111100 d
S????C??G??@????_???@?????G?????C 00000001010101010000 11111111111111110000 d
S????C??G??@????_???@?????G?????C 00000001010101000000 11111111111111000000 d
S????C??G??@????_???@?????G?????C 00000001010100000000 11111111111100000000 d
S????C??G??@????_???@?????G?????C 00000001010000000000 11111111110000000000 d
S????C??G??@????_???@?????G?????C 00000001000000000000 11111111000000000000 d
S????C??G??@????_???@?????G?????C 00000000000000000000 11111100000000000000 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 11111111111111111111 d
S??G?C??G??@????_???@?????G?????C 00000101010101010100 11111111111111111100 d
S??G?C??G??@????_???@?????G?????C 00000101010101010000 11111111111111110000 d
S??G?C??G??@????_???@?????G?????C 00000101010101000000 11111111111111000000 d
S??G?C??G??@????_???@?????G?????C 00000101010100000000 11111111111100000000 d
S??G?C??G??@????_???@?????G?????C 00000101010000000000 11111111110000000000 d
S??G?C??G??@????_???@?????G?????C 00000101000000000000 11111111000000000000 d
S??G?C??G??@????_???@?????G?????C 00000100000000000000 11111100000000000000 d
S??G?C??G??@????_???@?????G?????C 00000000000000000000 11110000000000000000 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 11111111111111111111 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010100 11111111111111111100 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010000 11111111111111110000 d
S@?G?C??G??@????_???@?????G?????C 00010101010101000000 11111111111111000000 d
S@?G?C??G??@????_???@?????G?????C 00010101010100000000 11111111111100000000 d
S@?G?C??G??@????_???@?????G?????C 00010101010000000000 11111111110000000000 d
S@?G?C??G??@????_???@?????G?????C 00010101000000000000 11111111000000000000 d
S@?G?C??G??@????_???@?????G?????C 00010100000000000000 11111100000000000000 d
S@?G?C??G??@????_???@?????G?????C 00010000000000000000 11110000000000000000 d
S@?G?C??G??@????_???@?????G?????C 00000000000000000000 11000000000000000000 d
S`?G?C??G??@????_???@?????G?????C 01010101010101010101 11111111111111111111 d
S`?G?C??G??@????_???@?????G?????C 01010101010101010100 11111111111111111100 d
S`?G?C??G??@????_???@?????G?????C 01010101010101010000 11111111111111110000 d
S`?G?C??G??@????_???@?????G?????C 01010101010101000000 11111111111111000000 d
S`?G?C??G??@????_???@?????G?????C 01010101010100000000 11111111111100000000 d
S`?G?C??G??@????_???@?????G?????C 01010101010000000000 11111111110000000000 d
S`?G?C??G??@????_???@?????G?????C 01010101000000000000 11111111000000000000 d
S`?G?C??G??@????_???@?????G?????C 01010100000000000000 11111100000000000000 d
S`?G?C??G??@????_???@?????G?????C 01010000000000000000 11110000000000000000 d
S`?G?C??G??@????_???@?????G?????C 01000000000000000000 11000000000000000000 d
S`?G?C??G??@????_???@?????G?????C 00000000000000000000 00000000000000000000 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010101 00111111111111111111 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010100 00111111111111111100 d
S@?G?C??G??@????_???@?????G?????C 00010101010101010000 00111111111111110000 d
S@?G?C??G??@????_???@?????G?????C 00010101010101000000 00111111111111000000 d
S@?G?C??G??@????_???@?????G?????C 00010101010100000000 00111111111100000000 d
S@?G?C??G??@????_???@?????G?????C 00010101010000000000 00111111110000000000 d
S@?G?C??G??@????_???@?????G?????C 00010101000000000000 00111111000000000000 d
S@?G?C??G??@????_???@?????G?????C 00010100000000000000 00111100000000000000 d
S@?G?C??G??@????_???@?????G?????C 00010000000000000000 00110000000000000000 d
S@?G?C??G??@????_???@?????G?????C 00000000000000000000 00000000000000000000 d
S??G?C??G??@????_???@?????G?????C 00000101010101010101 00001111111111111111 d
S??G?C??G??@????_???@?????G?????C 00000101010101010100 00001111111111111100 d
S??G?C??G??@????_???@?????G?????C 00000101010101010000 00001111111111110000 d
S??G?C??G??@????_???@?????G?????C 00000101010101000000 00001111111111000000 d
S??G?C??G??@????_???@?????G?????C 00000101010100000000 00001111111100000000 d
S??G?C??G??@????_???@?????G?????C 00000101010000000000 00001111110000000000 d
S??G?C??G??@????_???@?????G?????C 00000101000000000000 00001111000000000000 d
S??G?C??G??@????_???@?????G?????C 00000100000000000000 00001100000000000000 d
S??G?C??G??@????_???@?????G?????C 00000000000000000000 00000000000000000000 d
S????C??G??@????_???@?????G?????C 00000001010101010101 00000011111111111111 d
S????C??G??@????_???@?????G?????C 00000001010101010100 00000011111111111100 d
S????C??G??@????_???@?????G?????C 00000001010101010000 00000011111111110000 d
S????C??G??@????_???@?????G?????C 00000001010101000000 00000011111111000000 d
S????C??G??@????_???@?????G?????C 00000001010100000000 00000011111100000000 d
S????C??G??@????_???@?????G?????C 00000001010000000000 00000011110000000000 d
S????C??G??@????_???@?????G?????C 00000001000000000000 00000011000000000000 d
S????C??G??@????_???@?????G?????C 00000000000000000000 00000000000000000000 d
S???????G??@????_???@?????G?????C 00000000010101010101 00000000111111111111 d
S???????G??@????_???@?????G?????C 00000000010101010100 00000000111111111100 d
S???????G??@????_???@?????G?????C 00000000010101010000 00000000111111110000 d
S???????G??@????_???@?????G?????C 00000000010101000000 00000000111111000000 d
S???????G??@????_???@?????G?????C 00000000010100000000 00000000111100000000 d
S???????G??@????_???@?????G?????C 00000000010000000000 00000000110000000000 d
S???????G??@????_???@?????G?????C 00000000000000000000 00000000000000000000 d
S??????????@????_???@?????G?????C 00000000000101010101 00000000001111111111 d
S??????????@????_???@?????G?????C 00000000000101010100 00000000001111111100 d
S??????????@????_???@?????G?????C 00000000000101010000 00000000001111110000 d
S??????????@????_???@?????G?????C 00000000000101000000 00000000001111000000 d
S??????????@????_???@?????G?????C 00000000000100000000 00000000001100000000 d
S??????????@????_???@?????G?????C 00000000000000000000 00000000000000000000 d
S???????????????_???@?????G?????C 00000000000001010101 00000000000011111111 d
S???????????????_???@?????G?????C 00000000000001010100 00000000000011111100 d
S???????????????_???@?????G?????C 00000000000001010000 00000000000011110000 d
S???????????????_???@?????G?????C 00000000000001000000 00000000000011000000 d
S???????????????_???@?????G?????C 00000000000000000000 00000000000000000000 d
S???????????????????@?????G?????C 00000000000000010101 00000000000000111111 d
S???????????????????@?????G?????C 00000000000000010100 00000000000000111100 d
S???????????????????@?????G?????C 00000000000000010000 00000000000000110000 d
S???????????????????@?????G?????C 00000000000000000000 00000000000000000000 d
S?????????????????????????G?????C 00000000000000000101 00000000000000001111 d
S?????????????????????????G?????C 00000000000000000100 00000000000000001100 d
S?????????????????????????G?????C 00000000000000000000 00000000000000000000 d
S???????????????????????????????C 00000000000000000001 00000000000000000011 d
S???????????????????????????????C 00000000000000000000 00000000000000000000 d
S???????????????????????????????? 00000000000000000000 00000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states20.mat <==
-20 190 -1140 4845 -15504 38760 -77520 125970 -167960 184756 -167960 125970 -77520 38760 -15504 4845 -1140 190 -20 1 
-18 150 -762 2601 -6120 9384 -6120 -11934 46852 -87516 114036 -112710 86904 -52632 24888 -9027 2430 -458 54 -3 
-18 156 -870 3519 -11016 27744 -57528 99450 -144092 175032 -177684 149838 -104040 58752 -26520 9333 -2466 460 -54 3 
-16 114 -464 1109 -1152 -1832 9728 -18798 17888 2860 -38688 69602 -77312 61272 -35968 15661 -4944 1074 -144 9 
-16 120 -560 1811 -4224 6928 -6400 -3510 27872 -64064 98592 -114010 102400 -71952 39296 -16379 5040 -1080 144 -9 
-16 126 -656 2549 -7872 20008 -42688 77298 -119392 157300 -175968 165698 -129728 83112 -42688 17101 -5136 1086 -144 9 
-14 82 -238 209 896 -3576 5136 546 -15340 28028 -20956 -8918 41872 -54872 44352 -24579 9450 -2430 378 -27 
-14 88 -322 719 -784 -792 5472 -12558 16484 -8008 -17524 51142 -73568 71800 -50736 26205 -9702 2448 -378 27 
-14 94 -406 1265 -2968 5160 -5784 546 15548 -44044 78572 -105014 109576 -89816 57288 -27843 9954 -2466 378 -27 
-14 100 -490 1847 -5656 14496 -31656 59514 -96772 136136 -165100 171262 -150008 108928 -64008 29493 -10206 2484 -378 27 
-12 54 -76 -243 1200 -1560 -1872 9090 -10696 -4092 27576 -33758 9648 24936 -41040 33021 -16524 5238 -972 81 
-12 60 -148 99 528 -1992 3312 -1566 -6376 18480 -23640 9406 21456 -48120 52272 -36531 17172 -5292 972 -81 
-12 66 -220 477 -576 -264 3168 -8334 13064 -11220 -3576 31186 -60192 73656 -63936 40077 -17820 5346 -972 81 
-12 72 -292 891 -2112 3840 -4896 2394 7880 -29040 59256 -89594 106848 -101568 76032 -43659 18468 -5400 972 -81 
-12 78 -364 1341 -4080 10536 -23472 45522 -77224 114708 -148776 167410 -161712 131880 -88560 47277 -19116 5454 -972 81 
-10 30 30 -375 648 840 -4440 4050 7460 -20492 11220 21450 -41400 21960 15336 -33075 25110 -10530 2430 -243 
-10 36 -30 -177 648 -816 -552 4122 -7516 4024 11052 -27954 25416 2448 -32616 40149 -26730 10692 -2430 243 
-10 42 -90 57 288 -1176 2256 -1854 -2404 10828 -18708 16602 2448 -31608 50976 -47331 28350 -10854 2430 -243 
-10 48 -150 327 -432 -24 1824 -5454 9836 -11096 3588 15798 -42912 65592 -70416 54621 -29970 11016 -2430 243 
-10 54 -210 633 -1512 2856 -4008 3042 3284 -18332 42948 -72486 96696 -104472 90936 -62019 31590 -11178 2430 -243 
-10 60 -270 975 -2952 7680 -17400 34650 -60940 94744 -130020 156750 -164520 148320 -112536 69525 -33210 11340 -2430 243 
-8 10 88 -299 -128 2008 -2240 -4958 13104 -1476 -27216 29970 12096 -48168 31104 11421 -29160 18954 -5832 729 
-8 16 40 -221 256 448 -1856 2410 816 -9120 14544 -1818 -25920 36288 -10368 -24219 33048 -19440 5832 -729 
-8 22 -8 -107 352 -536 -32 2146 -4848 4548 2448 -15534 25056 -15768 -12960 37341 -36936 19926 -5832 729 
-8 28 -56 43 160 -728 1504 -1646 -432 6048 -13392 16254 -7776 -13608 38880 -50787 40824 -20412 5832 -729 
-8 34 -104 229 -320 88 1024 -3566 7152 -9588 6768 5634 -27648 52056 -67392 64557 -44712 20898 -5832 729 
-8 40 -152 451 -1088 2128 -3200 3082 624 -11040 30096 -56250 82944 -99792 98496 -78651 48600 -21384 5832 -729 
-8 46 -200 709 -2144 5608 -12896 26290 -47664 77076 -111024 141858 -159840 157032 -132192 93069 -52488 21870 -5832 729 
-6 -6 106 -111 -720 1576 2016 -8526 756 23436 -20412 -29862 54432 648 -58320 38637 13122 -27702 13122 -2187 
-6 0 70 -129 -192 856 -720 -1230 4644 -5832 -4212 22950 -19440 -20088 46656 -19683 -21870 29160 -13122 2187 
-6 6 34 -111 120 136 -936 1746 -324 -4284 8748 -7398 -5832 26568 -29160 -243 30618 -30618 13122 -2187 
-6 12 -2 -57 216 -368 72 1050 -2916 4104 -972 -7938 17496 -19440 5832 21141 -39366 32076 -13122 2187 
-6 18 -38 33 96 -440 1008 -1374 324 3132 -8748 13770 -11664 -1944 23328 -43011 48114 -33534 13122 -2187 
-6 24 -74 159 -240 136 576 -2286 5076 -7848 7452 -378 -15552 38232 -58320 65853 -56862 34992 -13122 2187 
-6 30 -110 321 -792 1576 -2520 2850 -756 -6156 20412 -42390 68040 -90072 99144 -89667 65610 -36450 13122 -2187 
-6 36 -146 519 -1560 4096 -9576 19866 -37044 61992 -92988 125118 -149688 158112 -145800 114453 -74358 37908 -13122 2187 
-4 -18 92 109 -912 -24 5040 -3150 -16632 18900 31752 -55566 -27216 91368 -11664 -78003 43740 21870 -26244 6561 
-4 -12 68 19 -432 360 1008 -2142 1512 3024 -13608 10206 27216 -44712 -11664 61965 -26244 -26244 26244 -6561 
-4 -6 44 -35 -96 312 -576 -126 2808 -3780 -648 7938 -15552 9720 23328 -43011 8748 30618 -26244 6561 
-4 0 20 -53 96 48 -576 954 -648 -1296 5832 -7290 0 11664 -23328 21141 8748 -34992 26244 -6561 
-4 6 -4 -35 144 -216 144 450 -1944 2916 -1944 -2430 11664 -17496 11664 3645 -26244 39366 -26244 6561 
-4 12 -28 19 48 -264 720 -990 648 1296 -5832 10206 -11664 5832 11664 -31347 43740 -43740 26244 -6561 
-4 18 -52 109 -192 120 288 -1422 3672 -5940 7128 -3726 -7776 25272 -46656 61965 -61236 48114 -26244 6561 
-4 24 -76 235 -576 1152 -2016 2394 -1512 -3024 13608 -30618 54432 -77760 93312 -95499 78732 -52488 26244 -6561 
-4 30 -100 397 -1104 3048 -7056 14994 -28728 49140 -77112 107730 -136080 153576 -151632 131949 -96228 56862 -26244 6561 
-2 -26 54 297 -648 -1944 4536 7938 -20412 -20412 61236 30618 -122472 -17496 157464 -19683 -118098 39366 39366 -19683 
-2 -20 42 159 -360 -576 1512 378 -2268 4536 -6804 -17010 40824 23328 -87480 -2187 91854 -26244 -39366 19683 
-2 -14 30 57 -144 72 0 -1134 2268 2268 -6804 3402 0 -17496 34992 15309 -65610 13122 39366 -19683 
-2 -8 18 -9 0 216 -432 -270 972 -1944 2916 4374 -11664 5832 0 -19683 39366 0 -39366 19683 
-2 -2 6 -39 72 72 -216 594 -972 -972 2916 -4374 5832 5832 -17496 15309 -13122 -13122 39366 -19683 
-2 4 -6 -33 72 -144 216 378 -972 1944 -2916 -1458 5832 -11664 17496 -2187 -13122 26244 -39366 19683 
-2 10 -18 9 0 -216 432 -702 972 972 -2916 7290 -11664 5832 0 -19683 39366 -39366 39366 -19683 
-2 16 -30 87 -144 72 0 -1134 2268 -4536 6804 -3402 0 17496 -34992 50301 -65610 52488 -39366 19683 
-2 22 -42 201 -360 936 -1512 1890 -2268 -2268 6804 -23814 40824 -64152 87480 -89667 91854 -65610 39366 -19683 
-2 28 -54 351 -648 2592 -4536 12474 -20412 40824 -61236 91854 -122472 139968 -157464 137781 -118098 78732 -39366 19683 
0 -30 0 405 0 -3240 0 17010 0 -61236 0 153090 0 -262440 0 295245 0 -196830 0 59049 
0 -24 0 243 0 -1296 0 3402 0 0 0 -30618 0 104976 0 -177147 0 157464 0 -59049 
0 -18 0 117 0 -216 0 -1134 0 6804 0 -10206 0 -17496 0 85293 0 -118098 0 59049 
0 -12 0 27 0 216 0 -1134 0 0 0 10206 0 -17496 0 -19683 0 78732 0 -59049 
0 -6 0 -27 0 216 0 162 0 -2916 0 1458 0 17496 0 -19683 0 -39366 0 59049 
0 0 0 -45 0 0 0 810 0 0 0 -7290 0 0 0 32805 0 0 0 -59049 
0 6 0 -27 0 -216 0 162 0 2916 0 1458 0 -17496 0 -19683 0 39366 0 59049 
0 12 0 27 0 -216 0 -1134 0 0 0 10206 0 17496 0 -19683 0 -78732 0 -59049 
0 18 0 117 0 216 0 -1134 0 -6804 0 -10206 0 17496 0 85293 0 118098 0 59049 
0 24 0 243 0 1296 0 3402 0 0 0 -30618 0 -104976 0 -177147 0 -157464 0 -59049 
0 30 0 405 0 3240 0 17010 0 61236 0 153090 0 262440 0 295245 0 196830 0 59049 
2 -26 -54 297 648 -1944 -4536 7938 20412 -20412 -61236 30618 122472 -17496 -157464 -19683 118098 39366 -39366 -19683 
2 -20 -42 159 360 -576 -1512 378 2268 4536 6804 -17010 -40824 23328 87480 -2187 -91854 -26244 39366 19683 
2 -14 -30 57 144 72 0 -1134 -2268 2268 6804 3402 0 -17496 -34992 15309 65610 13122 -39366 -19683 
2 -8 -18 -9 0 216 432 -270 -972 -1944 -2916 4374 11664 5832 0 -19683 -39366 0 39366 19683 
2 -2 -6 -39 -72 72 216 594 972 -972 -2916 -4374 -5832 5832 17496 15309 13122 -13122 -39366 -19683 
2 4 6 -33 -72 -144 -216 378 972 1944 2916 -1458 -5832 -11664 -17496 -2187 13122 26244 39366 19683 
2 10 18 9 0 -216 -432 -702 -972 972 2916 7290 11664 5832 0 -19683 -39366 -39366 -39366 -19683 
2 16 30 87 144 72 0 -1134 -2268 -4536 -6804 -3402 0 17496 34992 50301 65610 52488 39366 19683 
2 22 42 201 360 936 1512 1890 2268 -2268 -6804 -23814 -40824 -64152 -87480 -89667 -91854 -65610 -39366 -19683 
2 28 54 351 648 2592 4536 12474 20412 40824 61236 91854 122472 139968 157464 137781 118098 78732 39366 19683 
4 -18 -92 109 912 -24 -5040 -3150 16632 18900 -31752 -55566 27216 91368 11664 -78003 -43740 21870 26244 6561 
4 -12 -68 19 432 360 -1008 -2142 -1512 3024 13608 10206 -27216 -44712 11664 61965 26244 -26244 -26244 -6561 
4 -6 -44 -35 96 312 576 -126 -2808 -3780 648 7938 15552 9720 -23328 -43011 -8748 30618 26244 6561 
4 0 -20 -53 -96 48 576 954 648 -1296 -5832 -7290 0 11664 23328 21141 -8748 -34992 -26244 -6561 
4 6 4 -35 -144 -216 -144 450 1944 2916 1944 -2430 -11664 -17496 -11664 3645 26244 39366 26244 6561 
4 12 28 19 -48 -264 -720 -990 -648 1296 5832 10206 11664 5832 -11664 -31347 -43740 -43740 -26244 -6561 
4 18 52 109 192 120 -288 -1422 -3672 -5940 -7128 -3726 7776 25272 46656 61965 61236 48114 26244 6561 
4 24 76 235 576 1152 2016 2394 1512 -3024 -13608 -30618 -54432 -77760 -93312 -95499 -78732 -52488 -26244 -6561 
4 30 100 397 1104 3048 7056 14994 28728 49140 77112 107730 136080 153576 151632 131949 96228 56862 26244 6561 
6 -6 -106 -111 720 1576 -2016 -8526 -756 23436 20412 -29862 -54432 648 58320 38637 -13122 -27702 -13122 -2187 
6 0 -70 -129 192 856 720 -1230 -4644 -5832 4212 22950 19440 -20088 -46656 -19683 21870 29160 13122 2187 
6 6 -34 -111 -120 136 936 1746 324 -4284 -8748 -7398 5832 26568 29160 -243 -30618 -30618 -13122 -2187 
6 12 2 -57 -216 -368 -72 1050 2916 4104 972 -7938 -17496 -19440 -5832 21141 39366 32076 13122 2187 
6 18 38 33 -96 -440 -1008 -1374 -324 3132 8748 13770 11664 -1944 -23328 -43011 -48114 -33534 -13122 -2187 
6 24 74 159 240 136 -576 -2286 -5076 -7848 -7452 -378 15552 38232 58320 65853 56862 34992 13122 2187 
6 30 110 321 792 1576 2520 2850 756 -6156 -20412 -42390 -68040 -90072 -99144 -89667 -65610 -36450 -13122 -2187 
6 36 146 519 1560 4096 9576 19866 37044 61992 92988 125118 149688 158112 145800 114453 74358 37908 13122 2187 
8 10 -88 -299 128 2008 2240 -4958 -13104 -1476 27216 29970 -12096 -48168 -31104 11421 29160 18954 5832 729 
8 16 -40 -221 -256 448 1856 2410 -816 -9120 -14544 -1818 25920 36288 10368 -24219 -33048 -19440 -5832 -729 
8 22 8 -107 -352 -536 32 2146 4848 4548 -2448 -15534 -25056 -15768 12960 37341 36936 19926 5832 729 
8 28 56 43 -160 -728 -1504 -1646 432 6048 13392 16254 7776 -13608 -38880 -50787 -40824 -20412 -5832 -729 
8 34 104 229 320 88 -1024 -3566 -7152 -9588 -6768 5634 27648 52056 67392 64557 44712 20898 5832 729 
8 40 152 451 1088 2128 3200 3082 -624 -11040 -30096 -56250 -82944 -99792 -98496 -78651 -48600 -21384 -5832 -729 
8 46 200 709 2144 5608 12896 26290 47664 77076 111024 141858 159840 157032 132192 93069 52488 21870 5832 729 
10 30 -30 -375 -648 840 4440 4050 -7460 -20492 -11220 21450 41400 21960 -15336 -33075 -25110 -10530 -2430 -243 
10 36 30 -177 -648 -816 552 4122 7516 4024 -11052 -27954 -25416 2448 32616 40149 26730 10692 2430 243 
10 42 90 57 -288 -1176 -2256 -1854 2404 10828 18708 16602 -2448 -31608 -50976 -47331 -28350 -10854 -2430 -243 
10 48 150 327 432 -24 -1824 -5454 -9836 -11096 -3588 15798 42912 65592 70416 54621 29970 11016 2430 243 
10 54 210 633 1512 2856 4008 3042 -3284 -18332 -42948 -72486 -96696 -104472 -90936 -62019 -31590 -11178 -2430 -243 
10 60 270 975 2952 7680 17400 34650 60940 94744 130020 156750 164520 148320 112536 69525 33210 11340 2430 243 
12 54 76 -243 -1200 -1560 1872 9090 10696 -4092 -27576 -33758 -9648 24936 41040 33021 16524 5238 972 81 
12 60 148 99 -528 -1992 -3312 -1566 6376 18480 23640 9406 -21456 -48120 -52272 -36531 -17172 -5292 -972 -81 
12 66 220 477 576 -264 -3168 -8334 -13064 -11220 3576 31186 60192 73656 63936 40077 17820 5346 972 81 
12 72 292 891 2112 3840 4896 2394 -7880 -29040 -59256 -89594 -106848 -101568 -76032 -43659 -18468 -5400 -972 -81 
12 78 364 1341 4080 10536 23472 45522 77224 114708 148776 167410 161712 131880 88560 47277 19116 5454 972 81 
14 82 238 209 -896 -3576 -5136 546 15340 28028 20956 -8918 -41872 -54872 -44352 -24579 -9450 -2430 -378 -27 
14 88 322 719 784 -792 -5472 -12558 -16484 -8008 17524 51142 73568 71800 50736 26205 9702 2448 378 27 
14 94 406 1265 2968 5160 5784 546 -15548 -44044 -78572 -105014 -109576 -89816 -57288 -27843 -9954 -2466 -378 -27 
14 100 490 1847 5656 14496 31656 59514 96772 136136 165100 171262 150008 108928 64008 29493 10206 2484 378 27 
16 114 464 1109 1152 -1832 -9728 -18798 -17888 2860 38688 69602 77312 61272 35968 15661 4944 1074 144 9 
16 120 560 1811 4224 6928 6400 -3510 -27872 -64064 -98592 -114010 -102400 -71952 -39296 -16379 -5040 -1080 -144 -9 
16 126 656 2549 7872 20008 42688 77298 119392 157300 175968 165698 129728 83112 42688 17101 5136 1086 144 9 
18 150 762 2601 6120 9384 6120 -11934 -46852 -87516 -114036 -112710 -86904 -52632 -24888 -9027 -2430 -458 -54 -3 
18 156 870 3519 11016 27744 57528 99450 144092 175032 177684 149838 104040 58752 26520 9333 2466 460 54 3 
20 190 1140 4845 15504 38760 77520 125970 167960 184756 167960 125970 77520 38760 15504 4845 1140 190 20 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states21.lab <==
T??????????????????????????????????? 000000000000000000000 111111111111111111111
T??????????????????????????????????@ 000000000000000000001 111111111111111111111 d
T??????????????????????????????????@ 000000000000000000000 111111111111111111100 d
T????????????????????????????G?????@ 000000000000000000101 111111111111111111111 d
T????????????????????????????G?????@ 000000000000000000100 111111111111111111100 d
T????????????????????????????G?????@ 000000000000000000000 111111111111111110000 d
T??????????????????????C?????G?????@ 000000000000000010101 111111111111111111111 d
T??????????????????????C?????G?????@ 000000000000000010100 111111111111111111100 d
T??????????????????????C?????G?????@ 000000000000000010000 111111111111111110000 d
T??????????????????????C?????G?????@ 000000000000000000000 111111111111111000000 d
T?????????????????G????C?????G?????@ 000000000000001010101 111111111111111111111 d
T?????????????????G????C?????G?????@ 000000000000001010100 111111111111111111100 d
T?????????????????G????C?????G?????@ 000000000000001010000 111111111111111110000 d
T?????????????????G????C?????G?????@ 000000000000001000000 111111111111111000000 d
T?????????????????G????C?????G?????@ 000000000000000000000 111111111111100000000 d
T????????????@????G????C?????G?????@ 000000000000101010101 111111111111111111111 d
T????????????@????G????C?????G?????@ 000000000000101010100 111111111111111111100 d
T????????????@????G????C?????G?????@ 000000000000101010000 111111111111111110000 d
T????????????@????G????C?????G?????@ 000000000000101000000 111111111111111000000 d
T????????????@????G????C?????G?????@ 000000000000100000000 111111111111100000000 d
T????????????@????G????C?????G?????@ 000000000000000000000 111111111110000000000 d
T?????????_??@????G????C?????G?????@ 000000000010101010101 111111111111111111111 d
T?????????_??@????G????C?????G?????@ 000000000010101010100 111111111111111111100 d
T?????????_??@????G????C?????G?????@ 000000000010101010000 111111111111111110000 d
T?????????_??@????G????C?????G?????@ 000000000010101000000 111111111111111000000 d
T?????????_??@????G????C?????G?????@ 000000000010100000000 111111111111100000000 d
T?????????_??@????G????C?????G?????@ 000000000010000000000 111111111110000000000 d
T?????????_??@????G????C?????G?????@ 000000000000000000000 111111111000000000000 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 111111111111111111111 d
T?????@???_??@????G????C?????G?????@ 000000001010101010100 111111111111111111100 d
T?????@???_??@????G????C?????G?????@ 000000001010101010000 111111111111111110000 d
T?????@???_??@????G????C?????G?????@ 000000001010101000000 111111111111111000000 d
T?????@???_??@????G????C?????G?????@ 000000001010100000000 111111111111100000000 d
T?????@???_??@????G????C?????G?????@ 000000001010000000000 111111111110000000000 d
T?????@???_??@????G????C?????G?????@ 000000001000000000000 111111111000000000000 d
T?????@???_??@????G????C?????G?????@ 000000000000000000000 111111100000000000000 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 111111111111111111111 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010100 111111111111111111100 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010000 111111111111111110000 d
T???G?@???_??@????G????C?????G?????@ 000000101010101000000 111111111111111000000 d
T???G?@???_??@????G????C?????G?????@ 000000101010100000000 111111111111100000000 d
T???G?@???_??@????G????C?????G?????@ 000000101010000000000 111111111110000000000 d
T???G?@???_??@????G????C?????G?????@ 000000101000000000000 111111111000000000000 d
T???G?@???_??@????G????C?????G?????@ 000000100000000000000 111111100000000000000 d
T???G?@???_??@????G????C?????G?????@ 000000000000000000000 111110000000000000000 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 111111111111111111111 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010100 111111111111111111100 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010000 111111111111111110000 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101000000 111111111111111000000 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010100000000 111111111111100000000 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010000000000 111111111110000000000 d
T?C?G?@???_??@????G????C?????G?????@ 000010101000000000000 111111111000000000000 d
T?C?G?@???_??@????G????C?????G?????@ 000010100000000000000 111111100000000000000 d
T?C?G?@???_??@????G????C?????G?????@ 000010000000000000000 111110000000000000000 d
T?C?G?@???_??@????G????C?????G?????@ 000000000000000000000 111000000000000000000 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 111111111111111111111 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010100 111111111111111111100 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010000 111111111111111110000 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101000000 111111111111111000000 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010100000000 111111111111100000000 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010000000000 111111111110000000000 d
TGC?G?@???_??@????G????C?????G?????@ 001010101000000000000 111111111000000000000 d
TGC?G?@???_??@????G????C?????G?????@ 001010100000000000000 111111100000000000000 d
TGC?G?@???_??@????G????C?????G?????@ 001010000000000000000 111110000000000000000 d
TGC?G?@???_??@????G????C?????G?????@ 001000000000000000000 111000000000000000000 d
TGC?G?@???_??@????G????C?????G?????@ 000000000000000000000 100000000000000000000 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010101 011111111111111111111 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010100 011111111111111111100 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101010000 011111111111111110000 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010101000000 011111111111111000000 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010100000000 011111111111100000000 d
TGC?G?@???_??@????G????C?????G?????@ 001010101010000000000 011111111110000000000 d
TGC?G?@???_??@????G????C?????G?????@ 001010101000000000000 011111111000000000000 d
TGC?G?@???_??@????G????C?????G?????@ 001010100000000000000 011111100000000000000 d
TGC?G?@???_??@????G????C?????G?????@ 001010000000000000000 011110000000000000000 d
TGC?G?@???_??@????G????C?????G?????@ 001000000000000000000 011000000000000000000 d
TGC?G?@???_??@????G????C?????G?????@ 000000000000000000000 000000000000000000000 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010101 000111111111111111111 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010100 000111111111111111100 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101010000 000111111111111110000 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010101000000 000111111111111000000 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010100000000 000111111111100000000 d
T?C?G?@???_??@????G????C?????G?????@ 000010101010000000000 000111111110000000000 d
T?C?G?@???_??@????G????C?????G?????@ 000010101000000000000 000111111000000000000 d
T?C?G?@???_??@????G????C?????G?????@ 000010100000000000000 000111100000000000000 d
T?C?G?@???_??@????G????C?????G?????@ 000010000000000000000 000110000000000000000 d
T?C?G?@???_??@????G????C?????G?????@ 000000000000000000000 000000000000000000000 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010101 000001111111111111111 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010100 000001111111111111100 d
T???G?@???_??@????G????C?????G?????@ 000000101010101010000 000001111111111110000 d
T???G?@???_??@????G????C?????G?????@ 000000101010101000000 000001111111111000000 d
T???G?@???_??@????G????C?????G?????@ 000000101010100000000 000001111111100000000 d
T???G?@???_??@????G????C?????G?????@ 000000101010000000000 000001111110000000000 d
T???G?@???_??@????G????C?????G?????@ 000000101000000000000 000001111000000000000 d
T???G?@???_??@????G????C?????G?????@ 000000100000000000000 000001100000000000000 d
T???G?@???_??@????G????C?????G?????@ 000000000000000000000 000000000000000000000 d
T?????@???_??@????G????C?????G?????@ 000000001010101010101 000000011111111111111 d
T?????@???_??@????G????C?????G?????@ 000000001010101010100 000000011111111111100 d
T?????@???_??@????G????C?????G?????@ 000000001010101010000 000000011111111110000 d
T?????@???_??@????G????C?????G?????@ 000000001010101000000 000000011111111000000 d
T?????@???_??@????G????C?????G?????@ 000000001010100000000 000000011111100000000 d
T?????@???_??@????G????C?????G?????@ 000000001010000000000 000000011110000000000 d
T?????@???_??@????G????C?????G?????@ 000000001000000000000 000000011000000000000 d
T?????@???_??@????G????C?????G?????@ 000000000000000000000 000000000000000000000 d
T?????????_??@????G????C?????G?????@ 000000000010101010101 000000000111111111111 d
T?????????_??@????G????C?????G?????@ 000000000010101010100 000000000111111111100 d
T?????????_??@????G????C?????G?????@ 000000000010101010000 000000000111111110000 d
T?????????_??@????G????C?????G?????@ 000000000010101000000 000000000111111000000 d
T?????????_??@????G????C?????G?????@ 000000000010100000000 000000000111100000000 d
T?????????_??@????G????C?????G?????@ 000000000010000000000 000000000110000000000 d
T?????????_??@????G????C?????G?????@ 000000000000000000000 000000000000000000000 d
T????????????@????G????C?????G?????@ 000000000000101010101 000000000001111111111 d
T????????????@????G????C?????G?????@ 000000000000101010100 000000000001111111100 d
T????????????@????G????C?????G?????@ 000000000000101010000 000000000001111110000 d
T????????????@????G????C?????G?????@ 000000000000101000000 000000000001111000000 d
T????????????@????G????C?????G?????@ 000000000000100000000 000000000001100000000 d
T????????????@????G????C?????G?????@ 000000000000000000000 000000000000000000000 d
T?????????????????G????C?????G?????@ 000000000000001010101 000000000000011111111 d
T?????????????????G????C?????G?????@ 000000000000001010100 000000000000011111100 d
T?????????????????G????C?????G?????@ 000000000000001010000 000000000000011110000 d
T?????????????????G????C?????G?????@ 000000000000001000000 000000000000011000000 d
T?????????????????G????C?????G?????@ 000000000000000000000 000000000000000000000 d
T??????????????????????C?????G?????@ 000000000000000010101 000000000000000111111 d
T??????????????????????C?????G?????@ 000000000000000010100 000000000000000111100 d
T??????????????????????C?????G?????@ 000000000000000010000 000000000000000110000 d
T??????????????????????C?????G?????@ 000000000000000000000 000000000000000000000 d
T????????????????????????????G?????@ 000000000000000000101 000000000000000001111 d
T????????????????????????????G?????@ 000000000000000000100 000000000000000001100 d
T????????????????????????????G?????@ 000000000000000000000 000000000000000000000 d
T??????????????????????????????????@ 000000000000000000001 000000000000000000011 d
T??????????????????????????????????@ 000000000000000000000 000000000000000000000 d
T??????????????????????????????????? 000000000000000000000 000000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states21.mat <==
-21 210 -1330 5985 -20349 54264 -116280 203490 -293930 352716 -352716 293930 -203490 116280 -54264 20349 -5985 1330 -210 21 -1 
-19 168 -912 3363 -8721 15504 -15504 -5814 58786 -134368 201552 -226746 199614 -139536 77520 -33915 11457 -2888 512 -57 3 
-19 174 -1026 4389 -14535 38760 -85272 156978 -243542 319124 -352716 327522 -253878 162792 -85272 35853 -11799 2926 -514 57 -3 
-17 130 -578 1573 -2261 -680 11560 -28526 36686 -15028 -41548 108290 -146914 138584 -97240 51629 -20605 6018 -1218 153 -9 
-17 136 -680 2371 -6035 11152 -13328 2890 31382 -91936 162656 -212602 216410 -174352 111248 -55675 21419 -6120 1224 -153 9 
-17 142 -782 3205 -10421 27880 -62696 119986 -196690 276692 -333268 341666 -295426 212840 -125800 59789 -22237 6222 -1230 153 -9 
-15 96 -320 447 687 -4472 8712 -4590 -15886 43368 -48984 12038 50790 -96744 99224 -68931 34029 -11880 2808 -405 27 
-15 102 -410 1041 -1503 -8 6264 -18030 29042 -24492 -9516 68666 -124710 145368 -122536 76941 -35907 12150 -2826 405 -27 
-15 108 -500 1671 -4233 8128 -10944 6330 15002 -59592 122616 -183586 214590 -199392 147104 -85131 37797 -12420 2844 -405 27 
-15 114 -590 2337 -7503 20152 -46152 91170 -156286 232908 -301236 336362 -321270 258936 -172936 93501 -39699 12690 -2862 405 -27 
-13 66 -130 -167 1443 -2760 -312 10962 -19786 6604 31668 -61334 43406 15288 -65976 74061 -49545 21762 -6210 1053 -81 
-13 72 -208 247 429 -2520 5304 -4878 -4810 24856 -42120 33046 12050 -69576 100392 -88803 53703 -22464 6264 -1053 81 
-13 78 -286 697 -1053 312 3432 -11502 21398 -24284 7644 34762 -91378 133848 -137592 104013 -57897 23166 -6318 1053 -81 
-13 84 -364 1183 -3003 5952 -8736 7290 5486 -36920 88296 -148850 196442 -208416 177600 -119691 62127 -23868 6372 -1053 81 
-13 90 -442 1705 -5421 14616 -34008 68994 -122746 191932 -263484 316186 -329122 293592 -220440 135837 -66393 24570 -6426 1053 -81 
-11 40 0 -405 1023 192 -5280 8490 3410 -27952 31712 10230 -62850 63360 -6624 -48411 58185 -35640 12960 -2673 243 
-11 46 -66 -147 825 -1464 264 4674 -11638 11540 7028 -39006 53370 -22968 -35064 72765 -66879 37422 -13122 2673 -243 
-11 52 -132 147 231 -1464 3432 -4110 -550 13232 -29536 35310 -14154 -34056 82584 -98307 75681 -39204 13284 -2673 243 
-11 58 -198 477 -759 408 1848 -7278 15290 -20932 14684 12210 -58710 108504 -136008 125037 -84591 40986 -13446 2673 -243 
-11 64 -264 843 -2145 4368 -6864 7050 242 -21616 61280 -115434 169182 -201168 195408 -152955 93609 -42768 13608 -2673 243 
-11 70 -330 1245 -3927 10632 -25080 52050 -95590 155684 -224764 286770 -321270 312840 -260856 182061 -102735 44550 -13770 2673 -243 
-9 18 78 -387 171 2136 -4248 -2718 18062 -14580 -25740 57186 -17874 -60264 79272 -19683 -40581 48114 -24786 6561 -729 
-9 24 24 -261 477 192 -2304 4266 -1594 -9936 23664 -16362 -24102 62208 -46656 -13851 57267 -52488 25272 -6561 729 
-9 30 -30 -99 459 -888 504 2178 -6994 9396 -2100 -17982 40590 -40824 2808 50301 -74277 56862 -25758 6561 -729 
-9 36 -84 99 117 -888 2232 -3150 1214 6480 -19440 29646 -24030 -5832 52488 -89667 91611 -61236 26244 -6561 729 
-9 42 -138 333 -549 408 936 -4590 10718 -16740 16356 -1134 -33282 79704 -119448 131949 -109269 65610 -26730 6561 -729 
-9 48 -192 603 -1539 3216 -5328 6282 -2458 -11664 41136 -86346 139194 -182736 198288 -177147 127251 -69984 27216 -6561 729 
-9 54 -246 909 -2853 7752 -18504 39186 -73954 124740 -188100 252882 -301698 316872 -289224 225261 -145557 74358 -27702 6561 -729 
-7 0 112 -217 -609 2296 440 -10542 9282 22680 -43848 -9450 84294 -53784 -58968 96957 -25515 -40824 40824 -15309 2187 
-7 6 70 -199 -63 1048 -1576 -510 5874 -10476 1620 27162 -42390 -648 66744 -66339 -2187 51030 -42282 15309 -2187 
-7 12 28 -145 231 16 -1072 2682 -2070 -3960 13032 -16146 1566 32400 -55728 28917 30861 -61236 43740 -15309 2187 
-7 18 -14 -55 273 -584 440 978 -3966 7020 -5076 -6966 25434 -36936 25272 15309 -60507 71442 -45198 15309 -2187 
-7 24 -56 71 63 -536 1448 -2382 1698 2808 -11880 22518 -25434 9720 25272 -66339 91125 -81648 46656 -15309 2187 
-7 30 -98 233 -399 376 440 -2862 7362 -12924 15300 -7830 -15174 53784 -96552 124173 -122715 91854 -48114 15309 -2187 
-7 36 -140 431 -1113 2368 -4096 5370 -3606 -5400 26568 -62802 110430 -158112 189216 -188811 155277 -102060 49572 -15309 2187 
-7 42 -182 665 -2079 5656 -13672 29442 -56910 99036 -154980 218106 -274806 307800 -303912 260253 -188811 112266 -51030 15309 -2187 
-5 -14 110 17 -1021 888 5064 -8190 -13482 35532 12852 -87318 28350 118584 -103032 -66339 121743 -21870 -48114 32805 -6561 
-5 -8 80 -49 -451 792 648 -3150 3654 1512 -16632 23814 17010 -71928 33048 73629 -88209 0 52488 -32805 6561 
-5 -2 50 -79 -61 408 -888 450 2934 -6588 3132 8586 -23490 25272 13608 -66339 51759 21870 -56862 32805 -6561 
-5 4 20 -73 149 -48 -624 1530 -1602 -648 7128 -13122 7290 11664 -34992 44469 -12393 -43740 61236 -32805 6561 
-5 10 -10 -31 179 -360 360 306 -2394 4860 -4860 -486 14094 -29160 29160 -8019 -29889 65610 -65610 32805 -6561 
-5 16 -40 47 29 -312 984 -1710 1638 648 -7128 16038 -21870 17496 5832 -43011 75087 -87480 69984 -32805 6561 
-5 22 -70 161 -301 312 168 -1710 5094 -9612 13068 -10854 -4050 33048 -71928 108621 -123201 109350 -74358 32805 -6561 
-5 28 -100 311 -811 1728 -3168 4410 -3906 -1512 16632 -44226 85050 -132192 171072 -188811 174231 -131220 78732 -32805 6561 
-5 34 -130 497 -1501 4152 -10104 22050 -43722 77868 -126252 184842 -243810 289656 -305208 283581 -228177 153090 -83106 32805 -6561 
-3 -24 80 243 -945 -1296 6480 3402 -28350 0 81648 -30618 -153090 104976 174960 -177147 -98415 157464 0 -59049 19683 
-3 -18 62 117 -519 -216 2088 -1134 -2646 6804 -11340 -10206 57834 -17496 -110808 85293 94041 -118098 -13122 59049 -19683 
-3 -12 44 27 -201 216 -72 -1134 3402 0 -9072 10206 -3402 -17496 52488 -19683 -80919 78732 26244 -59049 19683 
-3 -6 26 -27 9 216 -648 162 1242 -2916 4860 1458 -16038 17496 -5832 -19683 59049 -39366 -39366 59049 -19683 
-3 0 8 -45 111 0 -288 810 -1566 0 3888 -7290 10206 0 -23328 32805 -28431 0 52488 -59049 19683 
-3 6 -10 -27 105 -216 360 162 -1350 2916 -4860 1458 7290 -17496 29160 -19683 -10935 39366 -65610 59049 -19683 
-3 12 -28 27 -9 -216 648 -1134 1674 0 -3888 10206 -18954 17496 -5832 -19683 59049 -78732 78732 -59049 19683 
-3 18 -46 117 -231 216 -72 -1134 3402 -6804 11340 -10206 3402 17496 -52488 85293 -115911 118098 -91854 59049 -19683 
-3 24 -64 243 -561 1296 -2448 3402 -4158 0 9072 -30618 64638 -104976 151632 -177147 181521 -157464 104976 -59049 19683 
-3 30 -82 405 -999 3240 -7128 17010 -32886 61236 -102060 153090 -214326 262440 -297432 295245 -255879 196830 -118098 59049 -19683 
-1 -30 30 405 -405 -3240 3240 17010 -17010 -61236 61236 153090 -153090 -262440 262440 295245 -295245 -196830 196830 59049 -59049 
-1 -24 24 243 -243 -1296 1296 3402 -3402 0 0 -30618 30618 104976 -104976 -177147 177147 157464 -157464 -59049 59049 
-1 -18 18 117 -117 -216 216 -1134 1134 6804 -6804 -10206 10206 -17496 17496 85293 -85293 -118098 118098 59049 -59049 
-1 -12 12 27 -27 216 -216 -1134 1134 0 0 10206 -10206 -17496 17496 -19683 19683 78732 -78732 -59049 59049 
-1 -6 6 -27 27 216 -216 162 -162 -2916 2916 1458 -1458 17496 -17496 -19683 19683 -39366 39366 59049 -59049 
-1 0 0 -45 45 0 0 810 -810 0 0 -7290 7290 0 0 32805 -32805 0 0 -59049 59049 
-1 6 -6 -27 27 -216 216 162 -162 2916 -2916 1458 -1458 -17496 17496 -19683 19683 39366 -39366 59049 -59049 
-1 12 -12 27 -27 -216 216 -1134 1134 0 0 10206 -10206 17496 -17496 -19683 19683 -78732 78732 -59049 59049 
-1 18 -18 117 -117 216 -216 -1134 1134 -6804 6804 -10206 10206 17496 -17496 85293 -85293 118098 -118098 59049 -59049 
-1 24 -24 243 -243 1296 -1296 3402 -3402 0 0 -30618 30618 -104976 104976 -177147 177147 -157464 157464 -59049 59049 
-1 30 -30 405 -405 3240 -3240 17010 -17010 61236 -61236 153090 -153090 262440 -262440 295245 -295245 196830 -196830 59049 -59049 
1 -30 -30 405 405 -3240 -3240 17010 17010 -61236 -61236 153090 153090 -262440 -262440 295245 295245 -196830 -196830 59049 59049 
1 -24 -24 243 243 -1296 -1296 3402 3402 0 0 -30618 -30618 104976 104976 -177147 -177147 157464 157464 -59049 -59049 
1 -18 -18 117 117 -216 -216 -1134 -1134 6804 6804 -10206 -10206 -17496 -17496 85293 85293 -118098 -118098 59049 59049 
1 -12 -12 27 27 216 216 -1134 -1134 0 0 10206 10206 -17496 -17496 -19683 -19683 78732 78732 -59049 -59049 
1 -6 -6 -27 -27 216 216 162 162 -2916 -2916 1458 1458 17496 17496 -19683 -19683 -39366 -39366 59049 59049 
1 0 0 -45 -45 0 0 810 810 0 0 -7290 -7290 0 0 32805 32805 0 0 -59049 -59049 
1 6 6 -27 -27 -216 -216 162 162 2916 2916 1458 1458 -17496 -17496 -19683 -19683 39366 39366 59049 59049 
1 12 12 27 27 -216 -216 -1134 -1134 0 0 10206 10206 17496 17496 -19683 -19683 -78732 -78732 -59049 -59049 
1 18 18 117 117 216 216 -1134 -1134 -6804 -6804 -10206 -10206 17496 17496 85293 85293 118098 118098 59049 59049 
1 24 24 243 243 1296 1296 3402 3402 0 0 -30618 -30618 -104976 -104976 -177147 -177147 -157464 -157464 -59049 -59049 
1 30 30 405 405 3240 3240 17010 17010 61236 61236 153090 153090 262440 262440 295245 295245 196830 196830 59049 59049 
3 -24 -80 243 945 -1296 -6480 3402 28350 0 -81648 -30618 153090 104976 -174960 -177147 98415 157464 0 -59049 -19683 
3 -18 -62 117 519 -216 -2088 -1134 2646 6804 11340 -10206 -57834 -17496 110808 85293 -94041 -118098 13122 59049 19683 
3 -12 -44 27 201 216 72 -1134 -3402 0 9072 10206 3402 -17496 -52488 -19683 80919 78732 -26244 -59049 -19683 
3 -6 -26 -27 -9 216 648 162 -1242 -2916 -4860 1458 16038 17496 5832 -19683 -59049 -39366 39366 59049 19683 
3 0 -8 -45 -111 0 288 810 1566 0 -3888 -7290 -10206 0 23328 32805 28431 0 -52488 -59049 -19683 
3 6 10 -27 -105 -216 -360 162 1350 2916 4860 1458 -7290 -17496 -29160 -19683 10935 39366 65610 59049 19683 
3 12 28 27 9 -216 -648 -1134 -1674 0 3888 10206 18954 17496 5832 -19683 -59049 -78732 -78732 -59049 -19683 
3 18 46 117 231 216 72 -1134 -3402 -6804 -11340 -10206 -3402 17496 52488 85293 115911 118098 91854 59049 19683 
3 24 64 243 561 1296 2448 3402 4158 0 -9072 -30618 -64638 -104976 -151632 -177147 -181521 -157464 -104976 -59049 -19683 
3 30 82 405 999 3240 7128 17010 32886 61236 102060 153090 214326 262440 297432 295245 255879 196830 118098 59049 19683 
5 -14 -110 17 1021 888 -5064 -8190 13482 35532 -12852 -87318 -28350 118584 103032 -66339 -121743 -21870 48114 32805 6561 
5 -8 -80 -49 451 792 -648 -3150 -3654 1512 16632 23814 -17010 -71928 -33048 73629 88209 0 -52488 -32805 -6561 
5 -2 -50 -79 61 408 888 450 -2934 -6588 -3132 8586 23490 25272 -13608 -66339 -51759 21870 56862 32805 6561 
5 4 -20 -73 -149 -48 624 1530 1602 -648 -7128 -13122 -7290 11664 34992 44469 12393 -43740 -61236 -32805 -6561 
5 10 10 -31 -179 -360 -360 306 2394 4860 4860 -486 -14094 -29160 -29160 -8019 29889 65610 65610 32805 6561 
5 16 40 47 -29 -312 -984 -1710 -1638 648 7128 16038 21870 17496 -5832 -43011 -75087 -87480 -69984 -32805 -6561 
5 22 70 161 301 312 -168 -1710 -5094 -9612 -13068 -10854 4050 33048 71928 108621 123201 109350 74358 32805 6561 
5 28 100 311 811 1728 3168 4410 3906 -1512 -16632 -44226 -85050 -132192 -171072 -188811 -174231 -131220 -78732 -32805 -6561 
5 34 130 497 1501 4152 10104 22050 43722 77868 126252 184842 243810 289656 305208 283581 228177 153090 83106 32805 6561 
7 0 -112 -217 609 2296 -440 -10542 -9282 22680 43848 -9450 -84294 -53784 58968 96957 25515 -40824 -40824 -15309 -2187 
7 6 -70 -199 63 1048 1576 -510 -5874 -10476 -1620 27162 42390 -648 -66744 -66339 2187 51030 42282 15309 2187 
7 12 -28 -145 -231 16 1072 2682 2070 -3960 -13032 -16146 -1566 32400 55728 28917 -30861 -61236 -43740 -15309 -2187 
7 18 14 -55 -273 -584 -440 978 3966 7020 5076 -6966 -25434 -36936 -25272 15309 60507 71442 45198 15309 2187 
7 24 56 71 -63 -536 -1448 -2382 -1698 2808 11880 22518 25434 9720 -25272 -66339 -91125 -81648 -46656 -15309 -2187 
7 30 98 233 399 376 -440 -2862 -7362 -12924 -15300 -7830 15174 53784 96552 124173 122715 91854 48114 15309 2187 
7 36 140 431 1113 2368 4096 5370 3606 -5400 -26568 -62802 -110430 -158112 -189216 -188811 -155277 -102060 -49572 -15309 -2187 
7 42 182 665 2079 5656 13672 29442 56910 99036 154980 218106 274806 307800 303912 260253 188811 112266 51030 15309 2187 
9 18 -78 -387 -171 2136 4248 -2718 -18062 -14580 25740 57186 17874 -60264 -79272 -19683 40581 48114 24786 6561 729 
9 24 -24 -261 -477 192 2304 4266 1594 -9936 -23664 -16362 24102 62208 46656 -13851 -57267 -52488 -25272 -6561 -729 
9 30 30 -99 -459 -888 -504 2178 6994 9396 2100 -17982 -40590 -40824 -2808 50301 74277 56862 25758 6561 729 
9 36 84 99 -117 -888 -2232 -3150 -1214 6480 19440 29646 24030 -5832 -52488 -89667 -91611 -61236 -26244 -6561 -729 
9 42 138 333 549 408 -936 -4590 -10718 -16740 -16356 -1134 33282 79704 119448 131949 109269 65610 26730 6561 729 
9 48 192 603 1539 3216 5328 6282 2458 -11664 -41136 -86346 -139194 -182736 -198288 -177147 -127251 -69984 -27216 -6561 -729 
9 54 246 909 2853 7752 18504 39186 73954 124740 188100 252882 301698 316872 289224 225261 145557 74358 27702 6561 729 
11 40 0 -405 -1023 192 5280 8490 -3410 -27952 -31712 10230 62850 63360 6624 -48411 -58185 -35640 -12960 -2673 -243 
11 46 66 -147 -825 -1464 -264 4674 11638 11540 -7028 -39006 -53370 -22968 35064 72765 66879 37422 13122 2673 243 
11 52 132 147 -231 -1464 -3432 -4110 550 13232 29536 35310 14154 -34056 -82584 -98307 -75681 -39204 -13284 -2673 -243 
11 58 198 477 759 408 -1848 -7278 -15290 -20932 -14684 12210 58710 108504 136008 125037 84591 40986 13446 2673 243 
11 64 264 843 2145 4368 6864 7050 -242 -21616 -61280 -115434 -169182 -201168 -195408 -152955 -93609 -42768 -13608 -2673 -243 
11 70 330 1245 3927 10632 25080 52050 95590 155684 224764 286770 321270 312840 260856 182061 102735 44550 13770 2673 243 
13 66 130 -167 -1443 -2760 312 10962 19786 6604 -31668 -61334 -43406 15288 65976 74061 49545 21762 6210 1053 81 
13 72 208 247 -429 -2520 -5304 -4878 4810 24856 42120 33046 -12050 -69576 -100392 -88803 -53703 -22464 -6264 -1053 -81 
13 78 286 697 1053 312 -3432 -11502 -21398 -24284 -7644 34762 91378 133848 137592 104013 57897 23166 6318 1053 81 
13 84 364 1183 3003 5952 8736 7290 -5486 -36920 -88296 -148850 -196442 -208416 -177600 -119691 -62127 -23868 -6372 -1053 -81 
13 90 442 1705 5421 14616 34008 68994 122746 191932 263484 316186 329122 293592 220440 135837 66393 24570 6426 1053 81 
15 96 320 447 -687 -4472 -8712 -4590 15886 43368 48984 12038 -50790 -96744 -99224 -68931 -34029 -11880 -2808 -405 -27 
15 102 410 1041 1503 -8 -6264 -18030 -29042 -24492 9516 68666 124710 145368 122536 76941 35907 12150 2826 405 27 
15 108 500 1671 4233 8128 10944 6330 -15002 -59592 -122616 -183586 -214590 -199392 -147104 -85131 -37797 -12420 -2844 -405 -27 
15 114 590 2337 7503 20152 46152 91170 156286 232908 301236 336362 321270 258936 172936 93501 39699 12690 2862 405 27 
17 130 578 1573 2261 -680 -11560 -28526 -36686 -15028 41548 108290 146914 138584 97240 51629 20605 6018 1218 153 9 
17 136 680 2371 6035 11152 13328 2890 -31382 -91936 -162656 -212602 -216410 -174352 -111248 -55675 -21419 -6120 -1224 -153 -9 
17 142 782 3205 10421 27880 62696 119986 196690 276692 333268 341666 295426 212840 125800 59789 22237 6222 1230 153 9 
19 168 912 3363 8721 15504 15504 -5814 -58786 -134368 -201552 -226746 -199614 -139536 -77520 -33915 -11457 -2888 -512 -57 -3 
19 174 1026 4389 14535 38760 85272 156978 243542 319124 352716 327522 253878 162792 85272 35853 11799 2926 514 57 3 
21 210 1330 5985 20349 54264 116280 203490 293930 352716 352716 293930 203490 116280 54264 20349 5985 1330 210 21 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states22.lab <==
U??????????????????????????????????????? 0000000000000000000000 1111111111111111111111
U??????????????????????????????????????G 0000000000000000000001 1111111111111111111111 d
U??????????????????????????????????????G 0000000000000000000000 1111111111111111111100 d
U???????????????????????????????C??????G 0000000000000000000101 1111111111111111111111 d
U???????????????????????????????C??????G 0000000000000000000100 1111111111111111111100 d
U???????????????????????????????C??????G 0000000000000000000000 1111111111111111110000 d
U?????????????????????????G?????C??????G 0000000000000000010101 1111111111111111111111 d
U?????????????????????????G?????C??????G 0000000000000000010100 1111111111111111111100 d
U?????????????????????????G?????C??????G 0000000000000000010000 1111111111111111110000 d
U?????????????????????????G?????C??????G 0000000000000000000000 1111111111111111000000 d
U???????????????????@?????G?????C??????G 0000000000000001010101 1111111111111111111111 d
U???????????????????@?????G?????C??????G 0000000000000001010100 1111111111111111111100 d
U???????????????????@?????G?????C??????G 0000000000000001010000 1111111111111111110000 d
U???????????????????@?????G?????C??????G 0000000000000001000000 1111111111111111000000 d
U???????????????????@?????G?????C??????G 0000000000000000000000 1111111111111100000000 d
U???????????????_???@?????G?????C??????G 0000000000000101010101 1111111111111111111111 d
U???????????????_???@?????G?????C??????G 0000000000000101010100 1111111111111111111100 d
U???????????????_???@?????G?????C??????G 0000000000000101010000 1111111111111111110000 d
U???????????????_???@?????G?????C??????G 0000000000000101000000 1111111111111111000000 d
U???????????????_???@?????G?????C??????G 0000000000000100000000 1111111111111100000000 d
U???????????????_???@?????G?????C??????G 0000000000000000000000 1111111111110000000000 d
U??????????@????_???@?????G?????C??????G 0000000000010101010101 1111111111111111111111 d
U??????????@????_???@?????G?????C??????G 0000000000010101010100 1111111111111111111100 d
U??????????@????_???@?????G?????C??????G 0000000000010101010000 1111111111111111110000 d
U??????????@????_???@?????G?????C??????G 0000000000010101000000 1111111111111111000000 d
U??????????@????_???@?????G?????C??????G 0000000000010100000000 1111111111111100000000 d
U??????????@????_???@?????G?????C??????G 0000000000010000000000 1111111111110000000000 d
U??????????@????_???@?????G?????C??????G 0000000000000000000000 1111111111000000000000 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 1111111111111111111111 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010100 1111111111111111111100 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010000 1111111111111111110000 d
U???????G??@????_???@?????G?????C??????G 0000000001010101000000 1111111111111111000000 d
U???????G??@????_???@?????G?????C??????G 0000000001010100000000 1111111111111100000000 d
U???????G??@????_???@?????G?????C??????G 0000000001010000000000 1111111111110000000000 d
U???????G??@????_???@?????G?????C??????G 0000000001000000000000 1111111111000000000000 d
U???????G??@????_???@?????G?????C??????G 0000000000000000000000 1111111100000000000000 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 1111111111111111111111 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010100 1111111111111111111100 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010000 1111111111111111110000 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101000000 1111111111111111000000 d
U????C??G??@????_???@?????G?????C??????G 0000000101010100000000 1111111111111100000000 d
U????C??G??@????_???@?????G?????C??????G 0000000101010000000000 1111111111110000000000 d
U????C??G??@????_???@?????G?????C??????G 0000000101000000000000 1111111111000000000000 d
U????C??G??@????_???@?????G?????C??????G 0000000100000000000000 1111111100000000000000 d
U????C??G??@????_???@?????G?????C??????G 0000000000000000000000 1111110000000000000000 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 1111111111111111111111 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010100 1111111111111111111100 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010000 1111111111111111110000 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101000000 1111111111111111000000 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010100000000 1111111111111100000000 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010000000000 1111111111110000000000 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101000000000000 1111111111000000000000 d
U??G?C??G??@????_???@?????G?????C??????G 0000010100000000000000 1111111100000000000000 d
U??G?C??G??@????_???@?????G?????C??????G 0000010000000000000000 1111110000000000000000 d
U??G?C??G??@????_???@?????G?????C??????G 0000000000000000000000 1111000000000000000000 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 1111111111111111111111 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010100 1111111111111111111100 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010000 1111111111111111110000 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101000000 1111111111111111000000 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010100000000 1111111111111100000000 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010000000000 1111111111110000000000 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101000000000000 1111111111000000000000 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010100000000000000 1111111100000000000000 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010000000000000000 1111110000000000000000 d
U@?G?C??G??@????_???@?????G?????C??????G 0001000000000000000000 1111000000000000000000 d
U@?G?C??G??@????_???@?????G?????C??????G 0000000000000000000000 1100000000000000000000 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010101010101 1111111111111111111111 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010101010100 1111111111111111111100 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010101010000 1111111111111111110000 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010101000000 1111111111111111000000 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010100000000 1111111111111100000000 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101010000000000 1111111111110000000000 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010101000000000000 1111111111000000000000 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010100000000000000 1111111100000000000000 d
U`?G?C??G??@????_???@?????G?????C??????G 0101010000000000000000 1111110000000000000000 d
U`?G?C??G??@????_???@?????G?????C??????G 0101000000000000000000 1111000000000000000000 d
U`?G?C??G??@????_???@?????G?????C??????G 0100000000000000000000 1100000000000000000000 d
U`?G?C??G??@????_???@?????G?????C??????G 0000000000000000000000 0000000000000000000000 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010101 0011111111111111111111 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010100 0011111111111111111100 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101010000 0011111111111111110000 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010101000000 0011111111111111000000 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010100000000 0011111111111100000000 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101010000000000 0011111111110000000000 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010101000000000000 0011111111000000000000 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010100000000000000 0011111100000000000000 d
U@?G?C??G??@????_???@?????G?????C??????G 0001010000000000000000 0011110000000000000000 d
U@?G?C??G??@????_???@?????G?????C??????G 0001000000000000000000 0011000000000000000000 d
U@?G?C??G??@????_???@?????G?????C??????G 0000000000000000000000 0000000000000000000000 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010101 0000111111111111111111 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010100 0000111111111111111100 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101010000 0000111111111111110000 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010101000000 0000111111111111000000 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010100000000 0000111111111100000000 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101010000000000 0000111111110000000000 d
U??G?C??G??@????_???@?????G?????C??????G 0000010101000000000000 0000111111000000000000 d
U??G?C??G??@????_???@?????G?????C??????G 0000010100000000000000 0000111100000000000000 d
U??G?C??G??@????_???@?????G?????C??????G 0000010000000000000000 0000110000000000000000 d
U??G?C??G??@????_???@?????G?????C??????G 0000000000000000000000 0000000000000000000000 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010101 0000001111111111111111 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010100 0000001111111111111100 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101010000 0000001111111111110000 d
U????C??G??@????_???@?????G?????C??????G 0000000101010101000000 0000001111111111000000 d
U????C??G??@????_???@?????G?????C??????G 0000000101010100000000 0000001111111100000000 d
U????C??G??@????_???@?????G?????C??????G 0000000101010000000000 0000001111110000000000 d
U????C??G??@????_???@?????G?????C??????G 0000000101000000000000 0000001111000000000000 d
U????C??G??@????_???@?????G?????C??????G 0000000100000000000000 0000001100000000000000 d
U????C??G??@????_???@?????G?????C??????G 0000000000000000000000 0000000000000000000000 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010101 0000000011111111111111 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010100 0000000011111111111100 d
U???????G??@????_???@?????G?????C??????G 0000000001010101010000 0000000011111111110000 d
U???????G??@????_???@?????G?????C??????G 0000000001010101000000 0000000011111111000000 d
U???????G??@????_???@?????G?????C??????G 0000000001010100000000 0000000011111100000000 d
U???????G??@????_???@?????G?????C??????G 0000000001010000000000 0000000011110000000000 d
U???????G??@????_???@?????G?????C??????G 0000000001000000000000 0000000011000000000000 d
U???????G??@????_???@?????G?????C??????G 0000000000000000000000 0000000000000000000000 d
U??????????@????_???@?????G?????C??????G 0000000000010101010101 0000000000111111111111 d
U??????????@????_???@?????G?????C??????G 0000000000010101010100 0000000000111111111100 d
U??????????@????_???@?????G?????C??????G 0000000000010101010000 0000000000111111110000 d
U??????????@????_???@?????G?????C??????G 0000000000010101000000 0000000000111111000000 d
U??????????@????_???@?????G?????C??????G 0000000000010100000000 0000000000111100000000 d
U??????????@????_???@?????G?????C??????G 0000000000010000000000 0000000000110000000000 d
U??????????@????_???@?????G?????C??????G 0000000000000000000000 0000000000000000000000 d
U???????????????_???@?????G?????C??????G 0000000000000101010101 0000000000001111111111 d
U???????????????_???@?????G?????C??????G 0000000000000101010100 0000000000001111111100 d
U???????????????_???@?????G?????C??????G 0000000000000101010000 0000000000001111110000 d
U???????????????_???@?????G?????C??????G 0000000000000101000000 0000000000001111000000 d
U???????????????_???@?????G?????C??????G 0000000000000100000000 0000000000001100000000 d
U???????????????_???@?????G?????C??????G 0000000000000000000000 0000000000000000000000 d
U???????????????????@?????G?????C??????G 0000000000000001010101 0000000000000011111111 d
U???????????????????@?????G?????C??????G 0000000000000001010100 0000000000000011111100 d
U???????????????????@?????G?????C??????G 0000000000000001010000 0000000000000011110000 d
U???????????????????@?????G?????C??????G 0000000000000001000000 0000000000000011000000 d
U???????????????????@?????G?????C??????G 0000000000000000000000 0000000000000000000000 d
U?????????????????????????G?????C??????G 0000000000000000010101 0000000000000000111111 d
U?????????????????????????G?????C??????G 0000000000000000010100 0000000000000000111100 d
U?????????????????????????G?????C??????G 0000000000000000010000 0000000000000000110000 d
U?????????????????????????G?????C??????G 0000000000000000000000 0000000000000000000000 d
U???????????????????????????????C??????G 0000000000000000000101 0000000000000000001111 d
U???????????????????????????????C??????G 0000000000000000000100 0000000000000000001100 d
U???????????????????????????????C??????G 0000000000000000000000 0000000000000000000000 d
U??????????????????????????????????????G 0000000000000000000001 0000000000000000000011 d
U??????????????????????????????????????G 0000000000000000000000 0000000000000000000000 d
U??????????????????????????????????????? 0000000000000000000000 0000000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states22.mat <==
-22 231 -1540 7315 -26334 74613 -170544 319770 -497420 646646 -705432 646646 -497420 319770 -170544 74613 -26334 7315 -1540 231 -22 1 
-20 187 -1080 4275 -12084 24225 -31008 9690 64600 -193154 335920 -428298 426360 -339150 217056 -111435 45372 -14345 3400 -569 60 -3 
-20 193 -1200 5415 -18924 53295 -124032 242250 -400520 562666 -671840 680238 -581400 416670 -248064 121125 -47652 14725 -3440 571 -60 3 
-18 147 -708 2151 -3834 1581 12240 -40086 65212 -51714 -26520 149838 -255204 285498 -235824 148869 -72234 26623 -7236 1371 -162 9 
-18 153 -816 3051 -8406 17187 -24480 16218 28492 -123318 254592 -375258 429012 -390762 285600 -166923 77094 -27539 7344 -1377 162 -9 
-18 159 -924 3987 -13626 38301 -90576 182682 -316676 473382 -609960 674934 -637092 508266 -338640 185589 -82026 28459 -7452 1383 -162 9 
-16 111 -416 767 240 -5159 13184 -13302 -11296 59254 -92352 61022 38752 -147534 195968 -168155 102960 -45909 14688 -3213 432 -27 
-16 117 -512 1451 -2544 1495 6272 -24294 47072 -53534 14976 78182 -193376 270078 -267904 199477 -112848 48057 -14976 3231 -432 27 
-16 123 -608 2171 -5904 12361 -19072 17274 8672 -74594 182208 -306202 398176 -413982 346496 -232235 122928 -50217 15264 -3249 432 -27 
-16 129 -704 2927 -9840 27655 -66304 137322 -247456 389194 -534144 637598 -657632 580206 -431872 266437 -133200 52389 -15552 3267 -432 27 
-14 79 -196 -37 1610 -4203 2448 11274 -30748 26390 25064 -93002 104740 -28118 -81264 140037 -123606 71307 -27972 7263 -1134 81 
-14 85 -280 455 182 -2949 7824 -10182 68 29666 -66976 75166 -20996 -81626 169968 -189195 142506 -76167 28728 -7317 1134 -81 
-14 91 -364 983 -1750 1365 3120 -14934 32900 -45682 31928 27118 -126140 225226 -271440 241605 -161910 81063 -29484 7371 -1134 81 
-14 97 -448 1547 -4186 8955 -14688 16026 -1804 -42406 125216 -237146 345292 -404858 386016 -297291 181818 -85995 30240 -7425 1134 -81 
-14 103 -532 2147 -7126 20037 -48624 103002 -191740 314678 -455416 579670 -645308 622714 -514032 356277 -202230 90963 -30996 7479 -1134 81 
-12 51 -40 -405 1428 -831 -5472 13770 -5080 -31362 59664 -21482 -73080 126210 -69984 -41787 106596 -93825 48600 -15633 2916 -243 
-12 57 -112 -81 972 -2289 1728 4410 -16312 23178 -4512 -46034 92376 -76338 -12096 107829 -139644 104301 -50544 15795 -2916 243 
-12 63 -184 279 84 -1695 4896 -7542 3560 13782 -42768 64846 -49464 -19902 116640 -180891 173988 -114885 52488 -15957 2916 -243 
-12 69 -256 675 -1236 1167 1440 -9126 22568 -36222 35616 -2474 -70920 167214 -244512 261045 -209628 125577 -54432 16119 -2916 243 
-12 75 -328 1107 -2988 6513 -11232 13914 -6808 -21858 82896 -176714 284616 -370350 396576 -348363 246564 -136377 56376 -16281 2916 -243 
-12 81 -400 1575 -5172 14559 -35712 77130 -147640 251274 -380448 511534 -608040 634110 -573696 442917 -284796 147285 -58320 16443 -2916 243 
-10 27 60 -465 558 1965 -6384 1530 20780 -32642 -11160 82926 -75060 -42390 139536 -98955 -20898 88695 -72900 31347 -7290 729 
-10 33 0 -285 738 -285 -2496 6570 -5860 -8342 33600 -40026 -7740 86310 -108864 32805 71118 -109755 77760 -31833 7290 -729 
-10 39 -60 -69 558 -1347 1392 1674 -9172 16390 -11496 -15882 58572 -81414 43632 47493 -124578 131139 -82620 32319 -7290 729 
-10 45 -120 183 18 -1005 3120 -5382 4364 5266 -25920 49086 -53676 18198 58320 -142155 181278 -152847 87480 -32805 7290 -729 
-10 51 -180 471 -882 957 528 -5526 15308 -27458 33096 -17490 -32148 112986 -199152 251397 -241218 174879 -92340 33291 -7290 729 
-10 57 -240 795 -2142 4755 -8544 11610 -8740 -9206 52800 -127482 225540 -321930 381024 -375435 304398 -197235 97200 -33777 7290 -729 
-10 63 -300 1155 -3762 10605 -26256 57690 -113140 198694 -312840 440982 -554580 618570 -606096 514485 -370818 219915 -102060 34263 -7290 729 
-8 7 112 -329 -392 2905 -1856 -10982 19824 13398 -66528 34398 93744 -138078 -5184 155925 -122472 -15309 81648 -56133 17496 -2187 
-8 13 64 -269 136 1111 -2624 1066 6384 -16350 12096 25542 -69552 41742 67392 -133083 64152 53217 -93312 57591 -17496 2187 
-8 19 16 -173 376 -215 -1088 3754 -4752 -1890 16992 -29178 17712 30834 -88128 84645 1944 -92097 104976 -59049 17496 -2187 
-8 25 -32 -41 328 -857 1024 538 -4944 10986 -12096 -1890 32400 -62370 62208 -9963 -75816 131949 -116640 60507 -17496 2187 
-8 31 -80 127 -8 -599 1984 -3830 4080 1110 -14688 34398 -47952 35154 15552 -91611 157464 -172773 128304 -61965 17496 -2187 
-8 37 -128 331 -632 775 64 -3302 10224 -20286 28224 -23130 -7344 68958 -150336 220725 -246888 214569 -139968 63423 -17496 2187 
-8 43 -176 571 -1544 3481 -6464 9466 -8976 -1794 31968 -89370 173232 -268542 347328 -378027 344088 -257337 151632 -64881 17496 -2187 
-8 49 -224 847 -2744 7735 -19328 43114 -86352 155946 -254016 373086 -492912 582606 -611712 564165 -449064 301077 -163296 66339 -17496 2187 
-6 -9 124 -93 -1038 1909 4176 -13254 -5292 49014 -22680 -100170 115668 90234 -221616 36693 188082 -143613 -26244 80919 -39366 6561 
-6 -3 88 -129 -402 1243 -144 -3798 6804 -2142 -18144 40446 -6804 -88938 104976 40581 -161838 88209 52488 -85293 39366 -6561 
-6 3 52 -129 18 469 -1296 1338 2484 -9522 9720 5454 -32076 48762 -11664 -79947 118098 -29889 -78732 89667 -39366 6561 
-6 9 16 -93 222 -197 -576 2154 -3132 954 7776 -20250 20412 4374 -46656 79461 -56862 -31347 104976 -94041 39366 -6561 
-6 15 -20 -21 210 -539 720 -54 -2700 7254 -9720 4374 14580 -43254 58320 -37179 -21870 95499 -131220 98415 -39366 6561 
-6 21 -56 87 -18 -341 1296 -2694 3348 -990 -7776 23166 -37908 39366 -11664 -48843 118098 -162567 157464 -102789 39366 -6561 
-6 27 -92 231 -462 613 -144 -1878 6804 -14706 22680 -23922 6804 37098 -104976 180549 -231822 232551 -183708 107163 -39366 6561 
-6 33 -128 411 -1122 2539 -4896 7578 -8316 2394 18144 -60858 129276 -217242 303264 -359883 363042 -305451 209952 -111537 39366 -6561 
-6 39 -164 627 -1998 5653 -14256 32154 -65772 121590 -204120 311094 -428652 533466 -594864 588789 -511758 381267 -236196 115911 -39366 6561 
-4 -21 104 163 -1188 -351 7776 -3078 -31752 28350 81648 -112266 -122472 258066 69984 -352107 78732 255879 -157464 -59049 78732 -19683 
-4 -15 80 55 -636 303 2304 -3222 -1512 9450 -18144 1134 68040 -75330 -93312 196101 8748 -212139 104976 72171 -78732 19683 
-4 -9 56 -17 -228 417 -288 -1062 4536 -3402 -9072 19278 -13608 -14094 69984 -72171 -61236 159651 -52488 -85293 78732 -19683 
-4 -3 32 -53 36 207 -864 810 1080 -4158 7776 -3402 -17496 33534 -23328 -13851 78732 -98415 0 98415 -78732 19683 
-4 3 8 -53 156 -111 -288 1098 -2376 1566 3888 -11178 17496 -10206 -23328 56133 -61236 28431 52488 -111537 78732 -19683 
-4 9 -16 -17 132 -321 576 -198 -1512 4266 -7776 6318 5832 -24786 46656 -48843 8748 50301 -104976 124659 -78732 19683 
-4 15 -40 55 -36 -207 864 -1782 2808 -1674 -3888 14094 -29160 36450 -23328 -13851 78732 -137781 157464 -137781 78732 -19683 
-4 21 -64 163 -348 447 -288 -1062 4536 -10206 18144 -21546 13608 14094 -69984 137781 -201204 234009 -209952 150903 -78732 19683 
-4 27 -88 307 -804 1857 -3744 5850 -7560 4158 9072 -39690 95256 -169614 256608 -328779 358668 -338985 262440 -164025 78732 -19683 
-4 33 -112 487 -1404 4239 -10368 24138 -49896 94122 -163296 255150 -367416 476766 -559872 592677 -551124 452709 -314928 177147 -78732 19683 
-2 -29 60 375 -810 -2835 6480 13770 -34020 -44226 122472 91854 -306180 -109350 524880 32805 -590490 98415 393660 -137781 -118098 59049 
-2 -23 48 219 -486 -1053 2592 2106 -6804 3402 0 -30618 61236 74358 -209952 -72171 354294 -19683 -314928 98415 118098 -59049 
-2 -17 36 99 -234 -99 432 -1350 2268 5670 -13608 -3402 20412 -27702 34992 67797 -170586 -32805 236196 -59049 -118098 59049 
-2 -11 24 15 -54 243 -432 -918 2268 -1134 0 10206 -20412 -7290 34992 -37179 39366 59049 -157464 19683 118098 -59049 
-2 -5 12 -33 54 189 -432 378 -324 -2754 5832 -1458 -2916 18954 -34992 -2187 39366 -59049 78732 19683 -118098 59049 
-2 1 0 -45 90 -45 0 810 -1620 810 0 -7290 14580 -7290 0 32805 -65610 32805 0 -59049 118098 -59049 
-2 7 -12 -21 54 -243 432 -54 -324 3078 -5832 4374 -2916 -16038 34992 -37179 39366 19683 -78732 98415 -118098 59049 
-2 13 -24 39 -54 -189 432 -1350 2268 -1134 0 10206 -20412 27702 -34992 -2187 39366 -98415 157464 -137781 118098 -59049 
-2 19 -36 135 -234 333 -432 -918 2268 -7938 13608 -17010 20412 7290 -34992 102789 -170586 203391 -236196 177147 -118098 59049 
-2 25 -48 267 -486 1539 -2592 4698 -6804 3402 0 -30618 61236 -135594 209952 -282123 354294 -334611 314928 -216513 118098 -59049 
-2 31 -60 435 -810 3645 -6480 20250 -34020 78246 -122472 214326 -306180 415530 -524880 557685 -590490 492075 -393660 255879 -118098 59049 
0 -33 0 495 0 -4455 0 26730 0 -112266 0 336798 0 -721710 0 1082565 0 -1082565 0 649539 0 -177147 
0 -27 0 315 0 -2025 0 7290 0 -10206 0 -30618 0 196830 0 -492075 0 688905 0 -531441 0 177147 
0 -21 0 171 0 -567 0 -486 0 10206 0 -30618 0 13122 0 137781 0 -373977 0 413343 0 -177147 
0 -15 0 63 0 135 0 -1782 0 3402 0 10206 0 -48114 0 32805 0 137781 0 -295245 0 177147 
0 -9 0 -9 0 297 0 -486 0 -3402 0 10206 0 13122 0 -72171 0 19683 0 177147 0 -177147 
0 -3 0 -45 0 135 0 810 0 -2430 0 -7290 0 21870 0 32805 0 -98415 0 -59049 0 177147 
0 3 0 -45 0 -135 0 810 0 2430 0 -7290 0 -21870 0 32805 0 98415 0 -59049 0 -177147 
0 9 0 -9 0 -297 0 -486 0 3402 0 10206 0 -13122 0 -72171 0 -19683 0 177147 0 177147 
0 15 0 63 0 -135 0 -1782 0 -3402 0 10206 0 48114 0 32805 0 -137781 0 -295245 0 -177147 
0 21 0 171 0 567 0 -486 0 -10206 0 -30618 0 -13122 0 137781 0 373977 0 413343 0 177147 
0 27 0 315 0 2025 0 7290 0 10206 0 -30618 0 -196830 0 -492075 0 -688905 0 -531441 0 -177147 
0 33 0 495 0 4455 0 26730 0 112266 0 336798 0 721710 0 1082565 0 1082565 0 649539 0 177147 
2 -29 -60 375 810 -2835 -6480 13770 34020 -44226 -122472 91854 306180 -109350 -524880 32805 590490 98415 -393660 -137781 118098 59049 
2 -23 -48 219 486 -1053 -2592 2106 6804 3402 0 -30618 -61236 74358 209952 -72171 -354294 -19683 314928 98415 -118098 -59049 
2 -17 -36 99 234 -99 -432 -1350 -2268 5670 13608 -3402 -20412 -27702 -34992 67797 170586 -32805 -236196 -59049 118098 59049 
2 -11 -24 15 54 243 432 -918 -2268 -1134 0 10206 20412 -7290 -34992 -37179 -39366 59049 157464 19683 -118098 -59049 
2 -5 -12 -33 -54 189 432 378 324 -2754 -5832 -1458 2916 18954 34992 -2187 -39366 -59049 -78732 19683 118098 59049 
2 1 0 -45 -90 -45 0 810 1620 810 0 -7290 -14580 -7290 0 32805 65610 32805 0 -59049 -118098 -59049 
2 7 12 -21 -54 -243 -432 -54 324 3078 5832 4374 2916 -16038 -34992 -37179 -39366 19683 78732 98415 118098 59049 
2 13 24 39 54 -189 -432 -1350 -2268 -1134 0 10206 20412 27702 34992 -2187 -39366 -98415 -157464 -137781 -118098 -59049 
2 19 36 135 234 333 432 -918 -2268 -7938 -13608 -17010 -20412 7290 34992 102789 170586 203391 236196 177147 118098 59049 
2 25 48 267 486 1539 2592 4698 6804 3402 0 -30618 -61236 -135594 -209952 -282123 -354294 -334611 -314928 -216513 -118098 -59049 
2 31 60 435 810 3645 6480 20250 34020 78246 122472 214326 306180 415530 524880 557685 590490 492075 393660 255879 118098 59049 
4 -21 -104 163 1188 -351 -7776 -3078 31752 28350 -81648 -112266 122472 258066 -69984 -352107 -78732 255879 157464 -59049 -78732 -19683 
4 -15 -80 55 636 303 -2304 -3222 1512 9450 18144 1134 -68040 -75330 93312 196101 -8748 -212139 -104976 72171 78732 19683 
4 -9 -56 -17 228 417 288 -1062 -4536 -3402 9072 19278 13608 -14094 -69984 -72171 61236 159651 52488 -85293 -78732 -19683 
4 -3 -32 -53 -36 207 864 810 -1080 -4158 -7776 -3402 17496 33534 23328 -13851 -78732 -98415 0 98415 78732 19683 
4 3 -8 -53 -156 -111 288 1098 2376 1566 -3888 -11178 -17496 -10206 23328 56133 61236 28431 -52488 -111537 -78732 -19683 
4 9 16 -17 -132 -321 -576 -198 1512 4266 7776 6318 -5832 -24786 -46656 -48843 -8748 50301 104976 124659 78732 19683 
4 15 40 55 36 -207 -864 -1782 -2808 -1674 3888 14094 29160 36450 23328 -13851 -78732 -137781 -157464 -137781 -78732 -19683 
4 21 64 163 348 447 288 -1062 -4536 -10206 -18144 -21546 -13608 14094 69984 137781 201204 234009 209952 150903 78732 19683 
4 27 88 307 804 1857 3744 5850 7560 4158 -9072 -39690 -95256 -169614 -256608 -328779 -358668 -338985 -262440 -164025 -78732 -19683 
4 33 112 487 1404 4239 10368 24138 49896 94122 163296 255150 367416 476766 559872 592677 551124 452709 314928 177147 78732 19683 
6 -9 -124 -93 1038 1909 -4176 -13254 5292 49014 22680 -100170 -115668 90234 221616 36693 -188082 -143613 26244 80919 39366 6561 
6 -3 -88 -129 402 1243 144 -3798 -6804 -2142 18144 40446 6804 -88938 -104976 40581 161838 88209 -52488 -85293 -39366 -6561 
6 3 -52 -129 -18 469 1296 1338 -2484 -9522 -9720 5454 32076 48762 11664 -79947 -118098 -29889 78732 89667 39366 6561 
6 9 -16 -93 -222 -197 576 2154 3132 954 -7776 -20250 -20412 4374 46656 79461 56862 -31347 -104976 -94041 -39366 -6561 
6 15 20 -21 -210 -539 -720 -54 2700 7254 9720 4374 -14580 -43254 -58320 -37179 21870 95499 131220 98415 39366 6561 
6 21 56 87 18 -341 -1296 -2694 -3348 -990 7776 23166 37908 39366 11664 -48843 -118098 -162567 -157464 -102789 -39366 -6561 
6 27 92 231 462 613 144 -1878 -6804 -14706 -22680 -23922 -6804 37098 104976 180549 231822 232551 183708 107163 39366 6561 
6 33 128 411 1122 2539 4896 7578 8316 2394 -18144 -60858 -129276 -217242 -303264 -359883 -363042 -305451 -209952 -111537 -39366 -6561 
6 39 164 627 1998 5653 14256 32154 65772 121590 204120 311094 428652 533466 594864 588789 511758 381267 236196 115911 39366 6561 
8 7 -112 -329 392 2905 1856 -10982 -19824 13398 66528 34398 -93744 -138078 5184 155925 122472 -15309 -81648 -56133 -17496 -2187 
8 13 -64 -269 -136 1111 2624 1066 -6384 -16350 -12096 25542 69552 41742 -67392 -133083 -64152 53217 93312 57591 17496 2187 
8 19 -16 -173 -376 -215 1088 3754 4752 -1890 -16992 -29178 -17712 30834 88128 84645 -1944 -92097 -104976 -59049 -17496 -2187 
8 25 32 -41 -328 -857 -1024 538 4944 10986 12096 -1890 -32400 -62370 -62208 -9963 75816 131949 116640 60507 17496 2187 
8 31 80 127 8 -599 -1984 -3830 -4080 1110 14688 34398 47952 35154 -15552 -91611 -157464 -172773 -128304 -61965 -17496 -2187 
8 37 128 331 632 775 -64 -3302 -10224 -20286 -28224 -23130 7344 68958 150336 220725 246888 214569 139968 63423 17496 2187 
8 43 176 571 1544 3481 6464 9466 8976 -1794 -31968 -89370 -173232 -268542 -347328 -378027 -344088 -257337 -151632 -64881 -17496 -2187 
8 49 224 847 2744 7735 19328 43114 86352 155946 254016 373086 492912 582606 611712 564165 449064 301077 163296 66339 17496 2187 
10 27 -60 -465 -558 1965 6384 1530 -20780 -32642 11160 82926 75060 -42390 -139536 -98955 20898 88695 72900 31347 7290 729 
10 33 0 -285 -738 -285 2496 6570 5860 -8342 -33600 -40026 7740 86310 108864 32805 -71118 -109755 -77760 -31833 -7290 -729 
10 39 60 -69 -558 -1347 -1392 1674 9172 16390 11496 -15882 -58572 -81414 -43632 47493 124578 131139 82620 32319 7290 729 
10 45 120 183 -18 -1005 -3120 -5382 -4364 5266 25920 49086 53676 18198 -58320 -142155 -181278 -152847 -87480 -32805 -7290 -729 
10 51 180 471 882 957 -528 -5526 -15308 -27458 -33096 -17490 32148 112986 199152 251397 241218 174879 92340 33291 7290 729 
10 57 240 795 2142 4755 8544 11610 8740 -9206 -52800 -127482 -225540 -321930 -381024 -375435 -304398 -197235 -97200 -33777 -7290 -729 
10 63 300 1155 3762 10605 26256 57690 113140 198694 312840 440982 554580 618570 606096 514485 370818 219915 102060 34263 7290 729 
12 51 40 -405 -1428 -831 5472 13770 5080 -31362 -59664 -21482 73080 126210 69984 -41787 -106596 -93825 -48600 -15633 -2916 -243 
12 57 112 -81 -972 -2289 -1728 4410 16312 23178 4512 -46034 -92376 -76338 12096 107829 139644 104301 50544 15795 2916 243 
12 63 184 279 -84 -1695 -4896 -7542 -3560 13782 42768 64846 49464 -19902 -116640 -180891 -173988 -114885 -52488 -15957 -2916 -243 
12 69 256 675 1236 1167 -1440 -9126 -22568 -36222 -35616 -2474 70920 167214 244512 261045 209628 125577 54432 16119 2916 243 
12 75 328 1107 2988 6513 11232 13914 6808 -21858 -82896 -176714 -284616 -370350 -396576 -348363 -246564 -136377 -56376 -16281 -2916 -243 
12 81 400 1575 5172 14559 35712 77130 147640 251274 380448 511534 608040 634110 573696 442917 284796 147285 58320 16443 2916 243 
14 79 196 -37 -1610 -4203 -2448 11274 30748 26390 -25064 -93002 -104740 -28118 81264 140037 123606 71307 27972 7263 1134 81 
14 85 280 455 -182 -2949 -7824 -10182 -68 29666 66976 75166 20996 -81626 -169968 -189195 -142506 -76167 -28728 -7317 -1134 -81 
14 91 364 983 1750 1365 -3120 -14934 -32900 -45682 -31928 27118 126140 225226 271440 241605 161910 81063 29484 7371 1134 81 
14 97 448 1547 4186 8955 14688 16026 1804 -42406 -125216 -237146 -345292 -404858 -386016 -297291 -181818 -85995 -30240 -7425 -1134 -81 
14 103 532 2147 7126 20037 48624 103002 191740 314678 455416 579670 645308 622714 514032 356277 202230 90963 30996 7479 1134 81 
16 111 416 767 -240 -5159 -13184 -13302 11296 59254 92352 61022 -38752 -147534 -195968 -168155 -102960 -45909 -14688 -3213 -432 -27 
16 117 512 1451 2544 1495 -6272 -24294 -47072 -53534 -14976 78182 193376 270078 267904 199477 112848 48057 14976 3231 432 27 
16 123 608 2171 5904 12361 19072 17274 -8672 -74594 -182208 -306202 -398176 -413982 -346496 -232235 -122928 -50217 -15264 -3249 -432 -27 
16 129 704 2927 9840 27655 66304 137322 247456 389194 534144 637598 657632 580206 431872 266437 133200 52389 15552 3267 432 27 
18 147 708 2151 3834 1581 -12240 -40086 -65212 -51714 26520 149838 255204 285498 235824 148869 72234 26623 7236 1371 162 9 
18 153 816 3051 8406 17187 24480 16218 -28492 -123318 -254592 -375258 -429012 -390762 -285600 -166923 -77094 -27539 -7344 -1377 -162 -9 
18 159 924 3987 13626 38301 90576 182682 316676 473382 609960 674934 637092 508266 338640 185589 82026 28459 7452 1383 162 9 
20 187 1080 4275 12084 24225 31008 9690 -64600 -193154 -335920 -428298 -426360 -339150 -217056 -111435 -45372 -14345 -3400 -569 -60 -3 
20 193 1200 5415 18924 53295 124032 242250 400520 562666 671840 680238 581400 416670 248064 121125 47652 14725 3440 571 60 3 
22 231 1540 7315 26334 74613 170544 319770 497420 646646 705432 646646 497420 319770 170544 74613 26334 7315 1540 231 22 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states23.lab <==
V??????????????????????????????????????????? 00000000000000000000000 11111111111111111111111
V??????????????????????????????????????????_ 00000000000000000000001 11111111111111111111111 d
V??????????????????????????????????????????_ 00000000000000000000000 11111111111111111111100 d
V??????????????????????????????????@???????_ 00000000000000000000101 11111111111111111111111 d
V??????????????????????????????????@???????_ 00000000000000000000100 11111111111111111111100 d
V??????????????????????????????????@???????_ 00000000000000000000000 11111111111111111110000 d
V????????????????????????????G?????@???????_ 00000000000000000010101 11111111111111111111111 d
V????????????????????????????G?????@???????_ 00000000000000000010100 11111111111111111111100 d
V????????????????????????????G?????@???????_ 00000000000000000010000 11111111111111111110000 d
V????????????????????????????G?????@???????_ 00000000000000000000000 11111111111111111000000 d
V??????????????????????C?????G?????@???????_ 00000000000000001010101 11111111111111111111111 d
V??????????????????????C?????G?????@???????_ 00000000000000001010100 11111111111111111111100 d
V??????????????????????C?????G?????@???????_ 00000000000000001010000 11111111111111111110000 d
V??????????????????????C?????G?????@???????_ 00000000000000001000000 11111111111111111000000 d
V??????????????????????C?????G?????@???????_ 00000000000000000000000 11111111111111100000000 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010101 11111111111111111111111 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010100 11111111111111111111100 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010000 11111111111111111110000 d
V?????????????????G????C?????G?????@???????_ 00000000000000101000000 11111111111111111000000 d
V?????????????????G????C?????G?????@???????_ 00000000000000100000000 11111111111111100000000 d
V?????????????????G????C?????G?????@???????_ 00000000000000000000000 11111111111110000000000 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010101 11111111111111111111111 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010100 11111111111111111111100 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010000 11111111111111111110000 d
V????????????@????G????C?????G?????@???????_ 00000000000010101000000 11111111111111111000000 d
V????????????@????G????C?????G?????@???????_ 00000000000010100000000 11111111111111100000000 d
V????????????@????G????C?????G?????@???????_ 00000000000010000000000 11111111111110000000000 d
V????????????@????G????C?????G?????@???????_ 00000000000000000000000 11111111111000000000000 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 11111111111111111111111 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010100 11111111111111111111100 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010000 11111111111111111110000 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101000000 11111111111111111000000 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010100000000 11111111111111100000000 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010000000000 11111111111110000000000 d
V?????????_??@????G????C?????G?????@???????_ 00000000001000000000000 11111111111000000000000 d
V?????????_??@????G????C?????G?????@???????_ 00000000000000000000000 11111111100000000000000 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 11111111111111111111111 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010100 11111111111111111111100 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010000 11111111111111111110000 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101000000 11111111111111111000000 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010100000000 11111111111111100000000 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010000000000 11111111111110000000000 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101000000000000 11111111111000000000000 d
V?????@???_??@????G????C?????G?????@???????_ 00000000100000000000000 11111111100000000000000 d
V?????@???_??@????G????C?????G?????@???????_ 00000000000000000000000 11111110000000000000000 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 11111111111111111111111 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010100 11111111111111111111100 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010000 11111111111111111110000 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101000000 11111111111111111000000 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010100000000 11111111111111100000000 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010000000000 11111111111110000000000 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101000000000000 11111111111000000000000 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010100000000000000 11111111100000000000000 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010000000000000000 11111110000000000000000 d
V???G?@???_??@????G????C?????G?????@???????_ 00000000000000000000000 11111000000000000000000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 11111111111111111111111 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010100 11111111111111111111100 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010000 11111111111111111110000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101000000 11111111111111111000000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010100000000 11111111111111100000000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010000000000 11111111111110000000000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101000000000000 11111111111000000000000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010100000000000000 11111111100000000000000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010000000000000000 11111110000000000000000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001000000000000000000 11111000000000000000000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00000000000000000000000 11100000000000000000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 11111111111111111111111 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010100 11111111111111111111100 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010000 11111111111111111110000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101000000 11111111111111111000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010100000000 11111111111111100000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010000000000 11111111111110000000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101000000000000 11111111111000000000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010100000000000000 11111111100000000000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010000000000000000 11111110000000000000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101000000000000000000 11111000000000000000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00100000000000000000000 11100000000000000000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00000000000000000000000 10000000000000000000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010101 01111111111111111111111 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010100 01111111111111111111100 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101010000 01111111111111111110000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010101000000 01111111111111111000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010100000000 01111111111111100000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101010000000000 01111111111110000000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010101000000000000 01111111111000000000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010100000000000000 01111111100000000000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101010000000000000000 01111110000000000000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00101000000000000000000 01111000000000000000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00100000000000000000000 01100000000000000000000 d
VGC?G?@???_??@????G????C?????G?????@???????_ 00000000000000000000000 00000000000000000000000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010101 00011111111111111111111 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010100 00011111111111111111100 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101010000 00011111111111111110000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010101000000 00011111111111111000000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010100000000 00011111111111100000000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101010000000000 00011111111110000000000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010101000000000000 00011111111000000000000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010100000000000000 00011111100000000000000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001010000000000000000 00011110000000000000000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00001000000000000000000 00011000000000000000000 d
V?C?G?@???_??@????G????C?????G?????@???????_ 00000000000000000000000 00000000000000000000000 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010101 00000111111111111111111 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010100 00000111111111111111100 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101010000 00000111111111111110000 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010101000000 00000111111111111000000 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010100000000 00000111111111100000000 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101010000000000 00000111111110000000000 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010101000000000000 00000111111000000000000 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010100000000000000 00000111100000000000000 d
V???G?@???_??@????G????C?????G?????@???????_ 00000010000000000000000 00000110000000000000000 d
V???G?@???_??@????G????C?????G?????@???????_ 00000000000000000000000 00000000000000000000000 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010101 00000001111111111111111 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010100 00000001111111111111100 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101010000 00000001111111111110000 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010101000000 00000001111111111000000 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010100000000 00000001111111100000000 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101010000000000 00000001111110000000000 d
V?????@???_??@????G????C?????G?????@???????_ 00000000101000000000000 00000001111000000000000 d
V?????@???_??@????G????C?????G?????@???????_ 00000000100000000000000 00000001100000000000000 d
V?????@???_??@????G????C?????G?????@???????_ 00000000000000000000000 00000000000000000000000 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010101 00000000011111111111111 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010100 00000000011111111111100 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101010000 00000000011111111110000 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010101000000 00000000011111111000000 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010100000000 00000000011111100000000 d
V?????????_??@????G????C?????G?????@???????_ 00000000001010000000000 00000000011110000000000 d
V?????????_??@????G????C?????G?????@???????_ 00000000001000000000000 00000000011000000000000 d
V?????????_??@????G????C?????G?????@???????_ 00000000000000000000000 00000000000000000000000 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010101 00000000000111111111111 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010100 00000000000111111111100 d
V????????????@????G????C?????G?????@???????_ 00000000000010101010000 00000000000111111110000 d
V????????????@????G????C?????G?????@???????_ 00000000000010101000000 00000000000111111000000 d
V????????????@????G????C?????G?????@???????_ 00000000000010100000000 00000000000111100000000 d
V????????????@????G????C?????G?????@???????_ 00000000000010000000000 00000000000110000000000 d
V????????????@????G????C?????G?????@???????_ 00000000000000000000000 00000000000000000000000 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010101 00000000000001111111111 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010100 00000000000001111111100 d
V?????????????????G????C?????G?????@???????_ 00000000000000101010000 00000000000001111110000 d
V?????????????????G????C?????G?????@???????_ 00000000000000101000000 00000000000001111000000 d
V?????????????????G????C?????G?????@???????_ 00000000000000100000000 00000000000001100000000 d
V?????????????????G????C?????G?????@???????_ 00000000000000000000000 00000000000000000000000 d
V??????????????????????C?????G?????@???????_ 00000000000000001010101 00000000000000011111111 d
V??????????????????????C?????G?????@???????_ 00000000000000001010100 00000000000000011111100 d
V??????????????????????C?????G?????@???????_ 00000000000000001010000 00000000000000011110000 d
V??????????????????????C?????G?????@???????_ 00000000000000001000000 00000000000000011000000 d
V??????????????????????C?????G?????@???????_ 00000000000000000000000 00000000000000000000000 d
V????????????????????????????G?????@???????_ 00000000000000000010101 00000000000000000111111 d
V????????????????????????????G?????@???????_ 00000000000000000010100 00000000000000000111100 d
V????????????????????????????G?????@???????_ 00000000000000000010000 00000000000000000110000 d
V????????????????????????????G?????@???????_ 00000000000000000000000 00000000000000000000000 d
V??????????????????????????????????@???????_ 00000000000000000000101 00000000000000000001111 d
V??????????????????????????????????@???????_ 00000000000000000000100 00000000000000000001100 d
V??????????????????????????????????@???????_ 00000000000000000000000 00000000000000000000000 d
V??????????????????????????????????????????_ 00000000000000000000001 00000000000000000000011 d
V??????????????????????????????????????????_ 00000000000000000000000 00000000000000000000000 d
V??????????????????????????????????????????? 00000000000000000000000 00000000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states23.mat <==
-23 253 -1771 8855 -33649 100947 -245157 490314 -817190 1144066 -1352078 1352078 -1144066 817190 -490314 245157 -100947 33649 -8855 1771 -253 23 -1 
-21 207 -1267 5355 -16359 36309 -55233 40698 54910 -257754 529074 -764218 854658 -765510 556206 -328491 156807 -59717 17745 -3969 629 -63 3 
-21 213 -1393 6615 -24339 72219 -177327 366282 -642770 963186 -1234506 1352078 -1261638 998070 -664734 369189 -168777 62377 -18165 4011 -631 63 -3 
-19 165 -855 2859 -5985 5415 10659 -52326 105298 -116926 25194 176358 -405042 540702 -521322 384693 -221103 98857 -33859 8607 -1533 171 -9 
-19 171 -969 3867 -11457 25593 -41667 40698 12274 -151810 377910 -629850 804270 -819774 676362 -452523 244017 -104633 34883 -8721 1539 -171 9 
-19 177 -1083 4911 -17613 51927 -128877 273258 -499358 790058 -1083342 1284894 -1312026 1145358 -846906 524229 -267615 110485 -35911 8835 -1545 171 -9 
-17 127 -527 1183 -527 -5399 18343 -26486 2006 70550 -151606 153374 -22270 -186286 343502 -364123 271115 -148869 60597 -17901 3645 -459 27 
-17 133 -629 1963 -3995 4039 4777 -30566 71366 -100606 68510 63206 -271558 463454 -537982 467381 -312325 160905 -63033 18207 -3663 459 -27 
-17 139 -731 2779 -8075 18265 -31433 36346 -8602 -83266 256802 -488410 704378 -812158 760478 -578731 355163 -173145 65481 -18513 3681 -459 27 
-17 145 -833 3631 -12767 37495 -93959 203626 -384778 636650 -923338 1171742 -1295230 1237838 -1012078 698309 -399637 185589 -67941 18819 -3699 459 -27 
-15 93 -275 159 1647 -5813 6651 8826 -42022 57138 -1326 -118066 197742 -132858 -53146 221301 -263643 194913 -99279 35235 -8397 1215 -81 
-15 99 -365 735 -273 -3131 10773 -18006 10250 29598 -96642 142142 -96162 -60630 251594 -359163 331701 -218673 104895 -36045 8451 -1215 81 
-15 105 -455 1347 -2733 3115 1755 -18054 47834 -78582 77610 -4810 -153258 351366 -496666 513045 -403515 242973 -110547 36855 -8505 1215 -81 
-15 111 -545 1995 -5733 13141 -23643 30714 -17830 -40602 167622 -362362 582438 -750150 790874 -683307 479109 -267813 116235 -37665 8559 -1215 81 
-15 117 -635 2679 -9273 27163 -68661 151626 -294742 506418 -770094 1035086 -1224978 1268022 -1136746 870309 -558507 293193 -121959 38475 -8613 1215 -81 
-13 63 -91 -365 1833 -2259 -4641 19242 -18850 -26282 91026 -81146 -51598 199290 -196194 28197 148383 -200421 142425 -64233 18549 -3159 243 
-13 69 -169 31 1053 -3261 4017 2682 -20722 39490 -27690 -41522 138410 -168714 64242 119925 -247473 243945 -154845 66339 -18711 3159 -243 
-13 75 -247 463 -195 -1779 6591 -12438 11102 10222 -56550 107614 -114310 29562 136542 -297531 354879 -288873 167373 -68445 18873 -3159 243 
-13 81 -325 931 -1911 2403 273 -10566 31694 -58790 71838 -38090 -68446 238134 -411726 505557 -470673 335205 -180009 70551 -19035 3159 -243 
-13 87 -403 1435 -4095 9501 -17745 25146 -20722 -15050 104754 -259610 461330 -654966 766926 -744939 594927 -382941 192753 -72657 19197 -3159 243 
-13 93 -481 1975 -6747 19731 -50271 112842 -224770 398914 -631722 891982 -1119574 1242150 -1207806 1016613 -727713 432081 -205605 74763 -19359 3159 -243 
-11 37 33 -525 1023 1407 -8349 7914 19250 -53422 21482 94086 -157986 32670 181926 -238491 78057 109593 -161595 104247 -38637 8019 -729 
-11 43 -33 -285 1023 -1023 -2211 9066 -12430 -2482 41942 -73626 32286 94050 -195174 141669 38313 -180873 187515 -109593 39123 -8019 729 
-11 49 -99 -9 627 -1905 2739 282 -10846 25562 -27886 -4386 74454 -139986 125046 3861 -172071 255717 -213759 114939 -39609 8019 -729 
-11 55 -165 303 -165 -1023 4125 -8502 9746 902 -31186 75006 -102762 71874 40122 -200475 323433 -334125 240327 -120285 40095 -8019 729 
-11 61 -231 651 -1353 1839 -429 -6054 20834 -42766 60554 -50586 -14658 145134 -312138 450549 -492615 416097 -267219 125631 -40581 8019 -729 
-11 67 -297 1035 -2937 6897 -13299 20154 -20350 -466 62006 -180282 353022 -547470 702954 -756459 679833 -501633 294435 -130977 41067 -8019 729 
-11 73 -363 1455 -4917 14367 -36861 83946 -170830 311834 -511534 753822 -995562 1173150 -1224666 1120581 -885303 590733 -321975 136323 -41553 8019 -729 
-9 15 105 -441 -63 3297 -4761 -9126 30806 -6426 -79926 100926 59346 -231822 132894 161109 -278397 107163 96957 -137781 73629 -19683 2187 
-9 21 51 -333 405 975 -3735 3690 5318 -22734 28446 13446 -95094 111294 25650 -200475 197235 -10935 -146529 150903 -75087 19683 -2187 
-9 27 -3 -189 549 -591 -873 4842 -8506 2862 18882 -46170 46890 13122 -118962 172773 -82701 -94041 197073 -164025 76545 -19683 2187 
-9 33 -57 -9 369 -1185 1881 -486 -5482 15930 -23082 10206 34290 -94770 124578 -72171 -65853 207765 -248589 177147 -78003 19683 -2187 
-9 39 -111 207 -135 -591 2583 -5814 7910 -2970 -15798 49086 -82350 83106 -19602 -107163 249075 -330237 301077 -190269 79461 -19683 2187 
-9 45 -165 459 -963 1407 -711 -3366 13526 -30510 48510 -51354 15786 76302 -219294 371061 -467613 461457 -354537 203391 -80919 19683 -2187 
-9 51 -219 747 -2115 5025 -9945 15930 -18442 7182 33762 -121338 262602 -441774 615870 -725355 722115 -601425 408969 -216513 82377 -19683 2187 
-9 57 -273 1071 -3591 10479 -27063 62442 -129466 242298 -409962 627102 -865998 1075518 -1194318 1175877 -1013229 750141 -464373 229635 -83835 19683 -2187 
-7 -3 133 -217 -945 2947 2267 -17430 7962 54306 -71694 -77490 215838 -25434 -311850 258309 151389 -331695 117369 107163 -120285 45927 -6561 
-7 3 91 -217 -273 1645 -1387 -3654 10602 -8946 -16002 58590 -47250 -82134 193914 -64395 -202419 250047 -35721 -137781 124659 -45927 6561 
-7 9 49 -181 147 451 -1765 2634 1146 -12006 19242 -4266 -37530 80838 -60426 -68283 198045 -147987 -48843 168399 -129033 45927 -6561 
-7 15 7 -109 315 -419 -379 2730 -5286 4086 6822 -28026 40662 -16038 -51030 126117 -136323 25515 136323 -199017 133407 -45927 6561 
-7 21 -35 -1 231 -749 1259 -774 -2646 9954 -16974 14094 10206 -57834 101574 -95499 15309 117369 -226719 229635 -137781 45927 -6561 
-7 27 -77 143 -105 -323 1637 -3990 6042 -4338 -6786 30942 -61074 77274 -51030 -37179 166941 -280665 320031 -260253 142155 -45927 6561 
-7 33 -119 323 -693 1075 -757 -1734 8682 -21510 37386 -46602 30726 30294 -142074 285525 -412371 464373 -416259 290871 -146529 45927 -6561 
-7 39 -161 539 -1533 3661 -7435 12474 -15894 10710 15750 -79002 190134 -346518 520506 -663147 722925 -668493 515403 -321489 150903 -45927 6561 
-7 45 -203 791 -2625 7651 -19909 46410 -97926 187362 -325710 515214 -739746 962118 -1128330 1183653 -1100547 893025 -617463 352107 -155277 45927 -6561 
-5 -17 125 59 -1351 837 8127 -10854 -28674 60102 53298 -193914 -10206 380538 -188082 -422091 430839 177147 -413343 98415 137781 -98415 19683 
-5 -11 95 -25 -691 939 2001 -5526 1710 10962 -27594 19278 66906 -143370 -17982 289413 -187353 -220887 317115 -32805 -150903 98415 -19683 
-5 -5 65 -73 -211 645 -705 -774 5598 -7938 -5670 28350 -32886 -486 84078 -142155 10935 220887 -212139 -32805 164025 -98415 19683 
-5 1 35 -85 89 171 -1071 1674 270 -5238 11934 -11178 -14094 51030 -56862 9477 92583 -177147 98415 98415 -177147 98415 -19683 
-5 7 5 -61 209 -267 -177 1386 -3474 3942 2322 -15066 28674 -27702 -13122 79461 -117369 89667 24057 -164025 190269 -98415 19683 
-5 13 -25 -1 149 -453 897 -774 -1314 5778 -12042 14094 -486 -30618 71442 -95499 57591 41553 -155277 229635 -203391 98415 -19683 
-5 19 -55 95 -91 -171 1071 -2646 4590 -4482 -2214 17982 -43254 65610 -59778 9477 92583 -216513 295245 -295245 216513 -98415 19683 
-5 25 -85 227 -511 795 -735 -774 5598 -14742 28350 -39690 35154 486 -84078 207765 -338985 435213 -443961 360855 -229635 98415 -19683 
-5 31 -115 395 -1111 2661 -5601 9594 -13410 11718 4914 -48762 134946 -264870 426222 -585387 687447 -697653 601425 -426465 242757 -98415 19683 
-5 37 -145 599 -1891 5643 -14607 34506 -74034 144018 -257418 418446 -622566 844182 -1036638 1152549 -1143801 1003833 -767637 492075 -255879 98415 -19683 
-3 -27 89 315 -1185 -2025 9315 7290 -47790 -10206 166698 -30618 -398034 196830 634230 -492075 -623295 688905 295245 -531441 19683 177147 -59049 
-3 -21 71 171 -705 -567 3645 -486 -8910 10206 -3402 -30618 91854 13122 -284310 137781 426465 -373977 -295245 413343 19683 -177147 59049 
-3 -15 53 63 -333 135 531 -1782 3618 3402 -19278 10206 23814 -48114 62694 32805 -238383 137781 269001 -295245 -59049 177147 -59049 
-3 -9 35 -9 -69 297 -675 -486 3186 -3402 1134 10206 -30618 13122 42282 -72171 76545 19683 -216513 177147 98415 -177147 59049 
-3 -3 17 -45 87 135 -621 810 -702 -2430 8586 -7290 -1458 21870 -53946 32805 41553 -98415 137781 -59049 -137781 177147 -59049 
-3 3 -1 -45 135 -135 45 810 -2430 2430 -810 -7290 21870 -21870 7290 32805 -98415 98415 -32805 -59049 177147 -177147 59049 
-3 9 -19 -9 75 -297 675 -486 -270 3402 -8910 10206 -7290 -13122 51030 -72171 76545 -19683 -98415 177147 -216513 177147 -59049 
-3 15 -37 63 -93 -135 621 -1782 3618 -3402 1134 10206 -30618 48114 -62694 32805 41553 -137781 255879 -295245 255879 -177147 59049 
-3 21 -55 171 -369 567 -765 -486 3186 -10206 21546 -30618 37422 -13122 -42282 137781 -273375 373977 -439587 413343 -295245 177147 -59049 
-3 27 -73 315 -753 2025 -4131 7290 -11502 10206 -3402 -30618 91854 -196830 345546 -492075 636417 -688905 649539 -531441 334611 -177147 59049 
-3 33 -91 495 -1245 4455 -10125 26730 -54270 112266 -200718 336798 -520506 721710 -940410 1082565 -1148175 1082565 -885735 649539 -373977 177147 -59049 
-1 -33 33 495 -495 -4455 4455 26730 -26730 -112266 112266 336798 -336798 -721710 721710 1082565 -1082565 -1082565 1082565 649539 -649539 -177147 177147 
-1 -27 27 315 -315 -2025 2025 7290 -7290 -10206 10206 -30618 30618 196830 -196830 -492075 492075 688905 -688905 -531441 531441 177147 -177147 
-1 -21 21 171 -171 -567 567 -486 486 10206 -10206 -30618 30618 13122 -13122 137781 -137781 -373977 373977 413343 -413343 -177147 177147 
-1 -15 15 63 -63 135 -135 -1782 1782 3402 -3402 10206 -10206 -48114 48114 32805 -32805 137781 -137781 -295245 295245 177147 -177147 
-1 -9 9 -9 9 297 -297 -486 486 -3402 3402 10206 -10206 13122 -13122 -72171 72171 19683 -19683 177147 -177147 -177147 177147 
-1 -3 3 -45 45 135 -135 810 -810 -2430 2430 -7290 7290 21870 -21870 32805 -32805 -98415 98415 -59049 59049 177147 -177147 
-1 3 -3 -45 45 -135 135 810 -810 2430 -2430 -7290 7290 -21870 21870 32805 -32805 98415 -98415 -59049 59049 -177147 177147 
-1 9 -9 -9 9 -297 297 -486 486 3402 -3402 10206 -10206 -13122 13122 -72171 72171 -19683 19683 177147 -177147 177147 -177147 
-1 15 -15 63 -63 -135 135 -1782 1782 -3402 3402 10206 -10206 48114 -48114 32805 -32805 -137781 137781 -295245 295245 -177147 177147 
-1 21 -21 171 -171 567 -567 -486 486 -10206 10206 -30618 30618 -13122 13122 137781 -137781 373977 -373977 413343 -413343 177147 -177147 
-1 27 -27 315 -315 2025 -2025 7290 -7290 10206 -10206 -30618 30618 -196830 196830 -492075 492075 -688905 688905 -531441 531441 -177147 177147 
-1 33 -33 495 -495 4455 -4455 26730 -26730 112266 -112266 336798 -336798 721710 -721710 1082565 -1082565 1082565 -1082565 649539 -649539 177147 -177147 
1 -33 -33 495 495 -4455 -4455 26730 26730 -112266 -112266 336798 336798 -721710 -721710 1082565 1082565 -1082565 -1082565 649539 649539 -177147 -177147 
1 -27 -27 315 315 -2025 -2025 7290 7290 -10206 -10206 -30618 -30618 196830 196830 -492075 -492075 688905 688905 -531441 -531441 177147 177147 
1 -21 -21 171 171 -567 -567 -486 -486 10206 10206 -30618 -30618 13122 13122 137781 137781 -373977 -373977 413343 413343 -177147 -177147 
1 -15 -15 63 63 135 135 -1782 -1782 3402 3402 10206 10206 -48114 -48114 32805 32805 137781 137781 -295245 -295245 177147 177147 
1 -9 -9 -9 -9 297 297 -486 -486 -3402 -3402 10206 10206 13122 13122 -72171 -72171 19683 19683 177147 177147 -177147 -177147 
1 -3 -3 -45 -45 135 135 810 810 -2430 -2430 -7290 -7290 21870 21870 32805 32805 -98415 -98415 -59049 -59049 177147 177147 
1 3 3 -45 -45 -135 -135 810 810 2430 2430 -7290 -7290 -21870 -21870 32805 32805 98415 98415 -59049 -59049 -177147 -177147 
1 9 9 -9 -9 -297 -297 -486 -486 3402 3402 10206 10206 -13122 -13122 -72171 -72171 -19683 -19683 177147 177147 177147 177147 
1 15 15 63 63 -135 -135 -1782 -1782 -3402 -3402 10206 10206 48114 48114 32805 32805 -137781 -137781 -295245 -295245 -177147 -177147 
1 21 21 171 171 567 567 -486 -486 -10206 -10206 -30618 -30618 -13122 -13122 137781 137781 373977 373977 413343 413343 177147 177147 
1 27 27 315 315 2025 2025 7290 7290 10206 10206 -30618 -30618 -196830 -196830 -492075 -492075 -688905 -688905 -531441 -531441 -177147 -177147 
1 33 33 495 495 4455 4455 26730 26730 112266 112266 336798 336798 721710 721710 1082565 1082565 1082565 1082565 649539 649539 177147 177147 
3 -27 -89 315 1185 -2025 -9315 7290 47790 -10206 -166698 -30618 398034 196830 -634230 -492075 623295 688905 -295245 -531441 -19683 177147 59049 
3 -21 -71 171 705 -567 -3645 -486 8910 10206 3402 -30618 -91854 13122 284310 137781 -426465 -373977 295245 413343 -19683 -177147 -59049 
3 -15 -53 63 333 135 -531 -1782 -3618 3402 19278 10206 -23814 -48114 -62694 32805 238383 137781 -269001 -295245 59049 177147 59049 
3 -9 -35 -9 69 297 675 -486 -3186 -3402 -1134 10206 30618 13122 -42282 -72171 -76545 19683 216513 177147 -98415 -177147 -59049 
3 -3 -17 -45 -87 135 621 810 702 -2430 -8586 -7290 1458 21870 53946 32805 -41553 -98415 -137781 -59049 137781 177147 59049 
3 3 1 -45 -135 -135 -45 810 2430 2430 810 -7290 -21870 -21870 -7290 32805 98415 98415 32805 -59049 -177147 -177147 -59049 
3 9 19 -9 -75 -297 -675 -486 270 3402 8910 10206 7290 -13122 -51030 -72171 -76545 -19683 98415 177147 216513 177147 59049 
3 15 37 63 93 -135 -621 -1782 -3618 -3402 -1134 10206 30618 48114 62694 32805 -41553 -137781 -255879 -295245 -255879 -177147 -59049 
3 21 55 171 369 567 765 -486 -3186 -10206 -21546 -30618 -37422 -13122 42282 137781 273375 373977 439587 413343 295245 177147 59049 
3 27 73 315 753 2025 4131 7290 11502 10206 3402 -30618 -91854 -196830 -345546 -492075 -636417 -688905 -649539 -531441 -334611 -177147 -59049 
3 33 91 495 1245 4455 10125 26730 54270 112266 200718 336798 520506 721710 940410 1082565 1148175 1082565 885735 649539 373977 177147 59049 
5 -17 -125 59 1351 837 -8127 -10854 28674 60102 -53298 -193914 10206 380538 188082 -422091 -430839 177147 413343 98415 -137781 -98415 -19683 
5 -11 -95 -25 691 939 -2001 -5526 -1710 10962 27594 19278 -66906 -143370 17982 289413 187353 -220887 -317115 -32805 150903 98415 19683 
5 -5 -65 -73 211 645 705 -774 -5598 -7938 5670 28350 32886 -486 -84078 -142155 -10935 220887 212139 -32805 -164025 -98415 -19683 
5 1 -35 -85 -89 171 1071 1674 -270 -5238 -11934 -11178 14094 51030 56862 9477 -92583 -177147 -98415 98415 177147 98415 19683 
5 7 -5 -61 -209 -267 177 1386 3474 3942 -2322 -15066 -28674 -27702 13122 79461 117369 89667 -24057 -164025 -190269 -98415 -19683 
5 13 25 -1 -149 -453 -897 -774 1314 5778 12042 14094 486 -30618 -71442 -95499 -57591 41553 155277 229635 203391 98415 19683 
5 19 55 95 91 -171 -1071 -2646 -4590 -4482 2214 17982 43254 65610 59778 9477 -92583 -216513 -295245 -295245 -216513 -98415 -19683 
5 25 85 227 511 795 735 -774 -5598 -14742 -28350 -39690 -35154 486 84078 207765 338985 435213 443961 360855 229635 98415 19683 
5 31 115 395 1111 2661 5601 9594 13410 11718 -4914 -48762 -134946 -264870 -426222 -585387 -687447 -697653 -601425 -426465 -242757 -98415 -19683 
5 37 145 599 1891 5643 14607 34506 74034 144018 257418 418446 622566 844182 1036638 1152549 1143801 1003833 767637 492075 255879 98415 19683 
7 -3 -133 -217 945 2947 -2267 -17430 -7962 54306 71694 -77490 -215838 -25434 311850 258309 -151389 -331695 -117369 107163 120285 45927 6561 
7 3 -91 -217 273 1645 1387 -3654 -10602 -8946 16002 58590 47250 -82134 -193914 -64395 202419 250047 35721 -137781 -124659 -45927 -6561 
7 9 -49 -181 -147 451 1765 2634 -1146 -12006 -19242 -4266 37530 80838 60426 -68283 -198045 -147987 48843 168399 129033 45927 6561 
7 15 -7 -109 -315 -419 379 2730 5286 4086 -6822 -28026 -40662 -16038 51030 126117 136323 25515 -136323 -199017 -133407 -45927 -6561 
7 21 35 -1 -231 -749 -1259 -774 2646 9954 16974 14094 -10206 -57834 -101574 -95499 -15309 117369 226719 229635 137781 45927 6561 
7 27 77 143 105 -323 -1637 -3990 -6042 -4338 6786 30942 61074 77274 51030 -37179 -166941 -280665 -320031 -260253 -142155 -45927 -6561 
7 33 119 323 693 1075 757 -1734 -8682 -21510 -37386 -46602 -30726 30294 142074 285525 412371 464373 416259 290871 146529 45927 6561 
7 39 161 539 1533 3661 7435 12474 15894 10710 -15750 -79002 -190134 -346518 -520506 -663147 -722925 -668493 -515403 -321489 -150903 -45927 -6561 
7 45 203 791 2625 7651 19909 46410 97926 187362 325710 515214 739746 962118 1128330 1183653 1100547 893025 617463 352107 155277 45927 6561 
9 15 -105 -441 63 3297 4761 -9126 -30806 -6426 79926 100926 -59346 -231822 -132894 161109 278397 107163 -96957 -137781 -73629 -19683 -2187 
9 21 -51 -333 -405 975 3735 3690 -5318 -22734 -28446 13446 95094 111294 -25650 -200475 -197235 -10935 146529 150903 75087 19683 2187 
9 27 3 -189 -549 -591 873 4842 8506 2862 -18882 -46170 -46890 13122 118962 172773 82701 -94041 -197073 -164025 -76545 -19683 -2187 
9 33 57 -9 -369 -1185 -1881 -486 5482 15930 23082 10206 -34290 -94770 -124578 -72171 65853 207765 248589 177147 78003 19683 2187 
9 39 111 207 135 -591 -2583 -5814 -7910 -2970 15798 49086 82350 83106 19602 -107163 -249075 -330237 -301077 -190269 -79461 -19683 -2187 
9 45 165 459 963 1407 711 -3366 -13526 -30510 -48510 -51354 -15786 76302 219294 371061 467613 461457 354537 203391 80919 19683 2187 
9 51 219 747 2115 5025 9945 15930 18442 7182 -33762 -121338 -262602 -441774 -615870 -725355 -722115 -601425 -408969 -216513 -82377 -19683 -2187 
9 57 273 1071 3591 10479 27063 62442 129466 242298 409962 627102 865998 1075518 1194318 1175877 1013229 750141 464373 229635 83835 19683 2187 
11 37 -33 -525 -1023 1407 8349 7914 -19250 -53422 -21482 94086 157986 32670 -181926 -238491 -78057 109593 161595 104247 38637 8019 729 
11 43 33 -285 -1023 -1023 2211 9066 12430 -2482 -41942 -73626 -32286 94050 195174 141669 -38313 -180873 -187515 -109593 -39123 -8019 -729 
11 49 99 -9 -627 -1905 -2739 282 10846 25562 27886 -4386 -74454 -139986 -125046 3861 172071 255717 213759 114939 39609 8019 729 
11 55 165 303 165 -1023 -4125 -8502 -9746 902 31186 75006 102762 71874 -40122 -200475 -323433 -334125 -240327 -120285 -40095 -8019 -729 
11 61 231 651 1353 1839 429 -6054 -20834 -42766 -60554 -50586 14658 145134 312138 450549 492615 416097 267219 125631 40581 8019 729 
11 67 297 1035 2937 6897 13299 20154 20350 -466 -62006 -180282 -353022 -547470 -702954 -756459 -679833 -501633 -294435 -130977 -41067 -8019 -729 
11 73 363 1455 4917 14367 36861 83946 170830 311834 511534 753822 995562 1173150 1224666 1120581 885303 590733 321975 136323 41553 8019 729 
13 63 91 -365 -1833 -2259 4641 19242 18850 -26282 -91026 -81146 51598 199290 196194 28197 -148383 -200421 -142425 -64233 -18549 -3159 -243 
13 69 169 31 -1053 -3261 -4017 2682 20722 39490 27690 -41522 -138410 -168714 -64242 119925 247473 243945 154845 66339 18711 3159 243 
13 75 247 463 195 -1779 -6591 -12438 -11102 10222 56550 107614 114310 29562 -136542 -297531 -354879 -288873 -167373 -68445 -18873 -3159 -243 
13 81 325 931 1911 2403 -273 -10566 -31694 -58790 -71838 -38090 68446 238134 411726 505557 470673 335205 180009 70551 19035 3159 243 
13 87 403 1435 4095 9501 17745 25146 20722 -15050 -104754 -259610 -461330 -654966 -766926 -744939 -594927 -382941 -192753 -72657 -19197 -3159 -243 
13 93 481 1975 6747 19731 50271 112842 224770 398914 631722 891982 1119574 1242150 1207806 1016613 727713 432081 205605 74763 19359 3159 243 
15 93 275 159 -1647 -5813 -6651 8826 42022 57138 1326 -118066 -197742 -132858 53146 221301 263643 194913 99279 35235 8397 1215 81 
15 99 365 735 273 -3131 -10773 -18006 -10250 29598 96642 142142 96162 -60630 -251594 -359163 -331701 -218673 -104895 -36045 -8451 -1215 -81 
15 105 455 1347 2733 3115 -1755 -18054 -47834 -78582 -77610 -4810 153258 351366 496666 513045 403515 242973 110547 36855 8505 1215 81 
15 111 545 1995 5733 13141 23643 30714 17830 -40602 -167622 -362362 -582438 -750150 -790874 -683307 -479109 -267813 -116235 -37665 -8559 -1215 -81 
15 117 635 2679 9273 27163 68661 151626 294742 506418 770094 1035086 1224978 1268022 1136746 870309 558507 293193 121959 38475 8613 1215 81 
17 127 527 1183 527 -5399 -18343 -26486 -2006 70550 151606 153374 22270 -186286 -343502 -364123 -271115 -148869 -60597 -17901 -3645 -459 -27 
17 133 629 1963 3995 4039 -4777 -30566 -71366 -100606 -68510 63206 271558 463454 537982 467381 312325 160905 63033 18207 3663 459 27 
17 139 731 2779 8075 18265 31433 36346 8602 -83266 -256802 -488410 -704378 -812158 -760478 -578731 -355163 -173145 -65481 -18513 -3681 -459 -27 
17 145 833 3631 12767 37495 93959 203626 384778 636650 923338 1171742 1295230 1237838 1012078 698309 399637 185589 67941 18819 3699 459 27 
19 165 855 2859 5985 5415 -10659 -52326 -105298 -116926 -25194 176358 405042 540702 521322 384693 221103 98857 33859 8607 1533 171 9 
19 171 969 3867 11457 25593 41667 40698 -12274 -151810 -377910 -629850 -804270 -819774 -676362 -452523 -244017 -104633 -34883 -8721 -1539 -171 -9 
19 177 1083 4911 17613 51927 128877 273258 499358 790058 1083342 1284894 1312026 1145358 846906 524229 267615 110485 35911 8835 1545 171 9 
21 207 1267 5355 16359 36309 55233 40698 -54910 -257754 -529074 -764218 -854658 -765510 -556206 -328491 -156807 -59717 -17745 -3969 -629 -63 -3 
21 213 1393 6615 24339 72219 177327 366282 642770 963186 1234506 1352078 1261638 998070 664734 369189 168777 62377 18165 4011 631 63 3 
23 253 1771 8855 33649 100947 245157 490314 817190 1144066 1352078 1352078 1144066 817190 490314 245157 100947 33649 8855 1771 253 23 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states24.lab <==
W?????????????????????????????????????????????? 000000000000000000000000 111111111111111111111111
W?????????????????????????????????????????????@ 000000000000000000000001 111111111111111111111111 d
W?????????????????????????????????????????????@ 000000000000000000000000 111111111111111111111100 d
W??????????????????????????????????????G??????@ 000000000000000000000101 111111111111111111111111 d
W??????????????????????????????????????G??????@ 000000000000000000000100 111111111111111111111100 d
W??????????????????????????????????????G??????@ 000000000000000000000000 111111111111111111110000 d
W???????????????????????????????C??????G??????@ 000000000000000000010101 111111111111111111111111 d
W???????????????????????????????C??????G??????@ 000000000000000000010100 111111111111111111111100 d
W???????????????????????????????C??????G??????@ 000000000000000000010000 111111111111111111110000 d
W???????????????????????????????C??????G??????@ 000000000000000000000000 111111111111111111000000 d
W?????????????????????????G?????C??????G??????@ 000000000000000001010101 111111111111111111111111 d
W?????????????????????????G?????C??????G??????@ 000000000000000001010100 111111111111111111111100 d
W?????????????????????????G?????C??????G??????@ 000000000000000001010000 111111111111111111110000 d
W?????????????????????????G?????C??????G??????@ 000000000000000001000000 111111111111111111000000 d
W?????????????????????????G?????C??????G??????@ 000000000000000000000000 111111111111111100000000 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010101 111111111111111111111111 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010100 111111111111111111111100 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010000 111111111111111111110000 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101000000 111111111111111111000000 d
W???????????????????@?????G?????C??????G??????@ 000000000000000100000000 111111111111111100000000 d
W???????????????????@?????G?????C??????G??????@ 000000000000000000000000 111111111111110000000000 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010101 111111111111111111111111 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010100 111111111111111111111100 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010000 111111111111111111110000 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101000000 111111111111111111000000 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010100000000 111111111111111100000000 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010000000000 111111111111110000000000 d
W???????????????_???@?????G?????C??????G??????@ 000000000000000000000000 111111111111000000000000 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 111111111111111111111111 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010100 111111111111111111111100 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010000 111111111111111111110000 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101000000 111111111111111111000000 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010100000000 111111111111111100000000 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010000000000 111111111111110000000000 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001000000000000 111111111111000000000000 d
W??????????@????_???@?????G?????C??????G??????@ 000000000000000000000000 111111111100000000000000 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 111111111111111111111111 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010100 111111111111111111111100 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010000 111111111111111111110000 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101000000 111111111111111111000000 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010100000000 111111111111111100000000 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010000000000 111111111111110000000000 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101000000000000 111111111111000000000000 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000100000000000000 111111111100000000000000 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000000000000000000 111111110000000000000000 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 111111111111111111111111 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010100 111111111111111111111100 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010000 111111111111111111110000 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101000000 111111111111111111000000 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010100000000 111111111111111100000000 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010000000000 111111111111110000000000 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101000000000000 111111111111000000000000 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010100000000000000 111111111100000000000000 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010000000000000000 111111110000000000000000 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000000000000000000000 111111000000000000000000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 111111111111111111111111 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010100 111111111111111111111100 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010000 111111111111111111110000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101000000 111111111111111111000000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010100000000 111111111111111100000000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010000000000 111111111111110000000000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101000000000000 111111111111000000000000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010100000000000000 111111111100000000000000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010000000000000000 111111110000000000000000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001000000000000000000 111111000000000000000000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000000000000000000000000 111100000000000000000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 111111111111111111111111 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010100 111111111111111111111100 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010000 111111111111111111110000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101000000 111111111111111111000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010100000000 111111111111111100000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010000000000 111111111111110000000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101000000000000 111111111111000000000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010100000000000000 111111111100000000000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010000000000000000 111111110000000000000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101000000000000000000 111111000000000000000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000100000000000000000000 111100000000000000000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000000000000000000000000 110000000000000000000000 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010101010101 111111111111111111111111 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010101010100 111111111111111111111100 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010101010000 111111111111111111110000 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010101000000 111111111111111111000000 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010100000000 111111111111111100000000 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101010000000000 111111111111110000000000 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010101000000000000 111111111111000000000000 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010100000000000000 111111111100000000000000 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101010000000000000000 111111110000000000000000 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010101000000000000000000 111111000000000000000000 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010100000000000000000000 111100000000000000000000 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 010000000000000000000000 110000000000000000000000 d
W`?G?C??G??@????_???@?????G?????C??????G??????@ 000000000000000000000000 000000000000000000000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010101 001111111111111111111111 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010100 001111111111111111111100 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101010000 001111111111111111110000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010101000000 001111111111111111000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010100000000 001111111111111100000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101010000000000 001111111111110000000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010101000000000000 001111111111000000000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010100000000000000 001111111100000000000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101010000000000000000 001111110000000000000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000101000000000000000000 001111000000000000000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000100000000000000000000 001100000000000000000000 d
W@?G?C??G??@????_???@?????G?????C??????G??????@ 000000000000000000000000 000000000000000000000000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010101 000011111111111111111111 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010100 000011111111111111111100 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101010000 000011111111111111110000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010101000000 000011111111111111000000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010100000000 000011111111111100000000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101010000000000 000011111111110000000000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010101000000000000 000011111111000000000000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010100000000000000 000011111100000000000000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001010000000000000000 000011110000000000000000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000001000000000000000000 000011000000000000000000 d
W??G?C??G??@????_???@?????G?????C??????G??????@ 000000000000000000000000 000000000000000000000000 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010101 000000111111111111111111 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010100 000000111111111111111100 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101010000 000000111111111111110000 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010101000000 000000111111111111000000 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010100000000 000000111111111100000000 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101010000000000 000000111111110000000000 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010101000000000000 000000111111000000000000 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010100000000000000 000000111100000000000000 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000010000000000000000 000000110000000000000000 d
W????C??G??@????_???@?????G?????C??????G??????@ 000000000000000000000000 000000000000000000000000 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010101 000000001111111111111111 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010100 000000001111111111111100 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101010000 000000001111111111110000 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010101000000 000000001111111111000000 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010100000000 000000001111111100000000 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101010000000000 000000001111110000000000 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000101000000000000 000000001111000000000000 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000100000000000000 000000001100000000000000 d
W???????G??@????_???@?????G?????C??????G??????@ 000000000000000000000000 000000000000000000000000 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010101 000000000011111111111111 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010100 000000000011111111111100 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101010000 000000000011111111110000 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010101000000 000000000011111111000000 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010100000000 000000000011111100000000 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001010000000000 000000000011110000000000 d
W??????????@????_???@?????G?????C??????G??????@ 000000000001000000000000 000000000011000000000000 d
W??????????@????_???@?????G?????C??????G??????@ 000000000000000000000000 000000000000000000000000 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010101 000000000000111111111111 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010100 000000000000111111111100 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101010000 000000000000111111110000 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010101000000 000000000000111111000000 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010100000000 000000000000111100000000 d
W???????????????_???@?????G?????C??????G??????@ 000000000000010000000000 000000000000110000000000 d
W???????????????_???@?????G?????C??????G??????@ 000000000000000000000000 000000000000000000000000 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010101 000000000000001111111111 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010100 000000000000001111111100 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101010000 000000000000001111110000 d
W???????????????????@?????G?????C??????G??????@ 000000000000000101000000 000000000000001111000000 d
W???????????????????@?????G?????C??????G??????@ 000000000000000100000000 000000000000001100000000 d
W???????????????????@?????G?????C??????G??????@ 000000000000000000000000 000000000000000000000000 d
W?????????????????????????G?????C??????G??????@ 000000000000000001010101 000000000000000011111111 d
W?????????????????????????G?????C??????G??????@ 000000000000000001010100 000000000000000011111100 d
W?????????????????????????G?????C??????G??????@ 000000000000000001010000 000000000000000011110000 d
W?????????????????????????G?????C??????G??????@ 000000000000000001000000 000000000000000011000000 d
W?????????????????????????G?????C??????G??????@ 000000000000000000000000 000000000000000000000000 d
W???????????????????????????????C??????G??????@ 000000000000000000010101 000000000000000000111111 d
W???????????????????????????????C??????G??????@ 000000000000000000010100 000000000000000000111100 d
W???????????????????????????????C??????G??????@ 000000000000000000010000 000000000000000000110000 d
W???????????????????????????????C??????G??????@ 000000000000000000000000 000000000000000000000000 d
W??????????????????????????????????????G??????@ 000000000000000000000101 000000000000000000001111 d
W??????????????????????????????????????G??????@ 000000000000000000000100 000000000000000000001100 d
W??????????????????????????????????????G??????@ 000000000000000000000000 000000000000000000000000 d
W?????????????????????????????????????????????@ 000000000000000000000001 000000000000000000000011 d
W?????????????????????????????????????????????@ 000000000000000000000000 000000000000000000000000 d
W?????????????????????????????????????????????? 000000000000000000000000 000000000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states24.mat <==
-24 276 -2024 10626 -42504 134596 -346104 735471 -1307504 1961256 -2496144 2704156 -2496144 1961256 -1307504 735471 -346104 134596 -42504 10626 -2024 276 -24 1 
-22 228 -1474 6622 -21714 52668 -91542 95931 14212 -312664 786828 -1293292 1618876 -1620168 1321716 -884697 485298 -216524 77462 -21714 4598 -692 66 -3 
-22 234 -1606 8008 -30954 96558 -249546 543609 -1009052 1605956 -2197692 2586584 -2613716 2259708 -1662804 1033923 -537966 231154 -80542 22176 -4642 694 -66 3 
-20 184 -1020 3714 -8844 11400 5244 -62985 157624 -222224 142120 151164 -581400 945744 -1062024 906015 -605796 319960 -132716 42466 -10140 1704 -180 9 
-20 190 -1140 4836 -15324 37050 -67260 82365 -28424 -164084 529720 -1007760 1434120 -1624044 1496136 -1128885 696540 -348650 139516 -43604 10260 -1710 180 -9 
-20 196 -1260 5994 -22524 69540 -180804 402135 -772616 1289416 -1873400 2368236 -2596920 2457384 -1992264 1371135 -791844 378100 -146396 44746 -10380 1716 -180 9 
-18 144 -654 1710 -1710 -4872 23742 -44829 28492 68544 -222156 304980 -175644 -164016 529788 -707625 635238 -419984 209466 -78498 21546 -4104 486 -27 
-18 150 -762 2592 -5958 8034 738 -35343 101932 -171972 169116 -5304 -334764 735012 -1001436 1005363 -779706 473230 -223938 81240 -21870 4122 -486 27 
-18 156 -870 3510 -10854 26340 -49698 67779 -44948 -74664 340068 -745212 1192788 -1516536 1572636 -1339209 933894 -528308 238626 -83994 22194 -4140 486 -27 
-18 162 -978 4464 -16398 50262 -131454 297585 -588404 1021428 -1559988 2095080 -2466972 2533068 -2249916 1710387 -1097946 585226 -253530 86760 -22518 4158 -486 27 
-16 108 -368 434 1488 -7460 12464 2175 -50848 99160 -58464 -116740 315808 -330600 79712 274447 -484944 458556 -294192 134514 -43632 9612 -1296 81 
-16 114 -464 1100 -1008 -2858 13904 -28779 28256 19348 -126240 238784 -238304 35532 312224 -610757 690864 -550374 323568 -140940 44496 -9666 1296 -81 
-16 120 -560 1802 -4080 5848 -1360 -19809 65888 -126416 156192 -82420 -148448 504624 -848032 1009711 -916560 646488 -353520 147402 -45360 9720 -1296 81 
-16 126 -656 2540 -7728 18874 -36784 54357 -48544 -22772 208224 -529984 944800 -1332588 1541024 -1474181 1162416 -746922 384048 -153900 46224 -9774 1296 -81 
-16 132 -752 3314 -11952 36436 -95824 220287 -446368 801160 -1276512 1805180 -2260064 2493000 -2404768 2007055 -1428816 851700 -415152 160434 -47088 9828 -1296 81 
-14 76 -154 -274 2198 -4092 -2382 23883 -38092 -7432 117308 -172172 29548 250888 -395484 224391 120186 -348804 342846 -206658 82782 -21708 3402 -243 
-14 82 -238 200 1022 -4314 7278 -1335 -23404 60212 -67180 -13832 179932 -307124 232956 55683 -367398 491418 -398790 221184 -85050 21870 -3402 243 
-14 88 -322 710 -658 -1584 8370 -19029 23540 -880 -66772 164164 -221924 143872 106980 -434073 652410 -643752 456246 -235818 87318 -22032 3402 -243 
-14 94 -406 1256 -2842 4314 -2130 -10839 42260 -90484 130628 -109928 -30356 306580 -649860 917283 -976230 805878 -515214 250560 -89586 22194 -3402 243 
-14 100 -490 1838 -5530 13596 -27246 42891 -45868 5672 119804 -364364 720940 -1116296 1421892 -1511865 1339866 -977868 575694 -265410 91854 -22356 3402 -243 
-14 106 -574 2456 -8722 26478 -70002 163113 -337612 623684 -1030636 1523704 -2011556 2361724 -2449956 2224419 -1744326 1159794 -637686 280368 -94122 22518 -3402 243 
-12 48 -4 -558 1548 384 -9756 16263 11336 -72672 74904 72604 -252072 190656 149256 -420417 316548 31536 -271188 265842 -142884 46656 -8748 729 
-12 54 -76 -252 1308 -2046 -1188 11277 -21496 9948 44424 -115568 105912 61764 -289224 336843 -103356 -219186 368388 -297108 148716 -47142 8748 -729 
-12 60 -148 90 636 -2532 4644 -2457 -11128 36408 -53448 23500 78840 -214440 265032 -121185 -175932 427788 -469476 328698 -154548 47628 -8748 729 
-12 66 -220 468 -468 -858 5148 -12627 18248 -8844 -32088 106192 -177768 174636 -31752 -240597 523908 -657558 574452 -360612 160380 -48114 8748 -729 
-12 72 -292 882 -2004 3192 -2268 -5625 26888 -63600 103320 -111140 35928 159792 -457272 762687 -943164 908712 -683316 392850 -166212 48600 -8748 729 
-12 78 -364 1332 -3972 9834 -20196 33453 -40504 19884 62472 -242288 533304 -900492 1250424 -1459413 1436292 -1181466 796068 -425412 172044 -49086 8748 -729 
-12 84 -436 1818 -6372 19284 -51228 120807 -254776 482664 -823368 1265356 -1749384 2168712 -2397816 2345247 -2005884 1476036 -912708 458298 -177876 49572 -8748 729 
-10 24 90 -546 378 3360 -8058 -4365 39932 -37232 -73500 180852 -41580 -291168 364716 28215 -439506 385560 -10206 -234738 211410 -93312 21870 -2187 
-10 30 30 -384 738 570 -4710 7425 1628 -28052 51180 -15000 -108540 206388 -85644 -226125 397710 -208170 -135594 297432 -225990 94770 -21870 2187 
-10 36 -30 -186 738 -1140 -282 5715 -13348 11368 16020 -65052 93060 -33768 -132084 291735 -255474 -11340 291114 -361098 240570 -96228 21870 -2187 
-10 42 -90 48 378 -1554 3066 -2367 -4996 21412 -39012 33288 24084 -129060 219348 -196749 6318 273618 -456354 425736 -255150 97686 -21870 2187 
-10 48 -150 318 -342 -456 3174 -8397 13724 -10880 -12828 64884 -131436 165456 -102708 -87561 356238 -579312 631314 -491346 269730 -99144 21870 -2187 
-10 54 -210 624 -1422 2370 -2118 -2655 16892 -44036 79020 -99864 67140 60516 -295596 590355 -838674 929070 -815994 557928 -284310 100602 -21870 2187 
-10 60 -270 966 -2862 7140 -14970 25875 -34372 25624 26580 -155100 383940 -704376 1057644 -1341225 1447470 -1323540 1010394 -625482 298890 -102060 21870 -2187 
-10 66 -330 1344 -4662 14070 -37542 89505 -191908 371764 -652260 1037064 -1493100 1941516 -2269836 2370195 -2189106 1763370 -1214514 694008 -313470 103518 -21870 2187 
-8 4 136 -350 -728 3892 -680 -19697 25392 46344 -126000 -5796 293328 -241272 -286416 570159 -106920 -483084 449064 -10206 -227448 166212 -52488 6561 
-8 10 88 -308 -56 1918 -3032 -2267 14256 -19548 -7056 74592 -105840 -34884 276048 -258309 -138024 452466 -285768 -102060 262440 -170586 52488 -6561 
-8 16 40 -230 328 304 -2216 4399 -1488 -13152 31248 -23508 -33264 118368 -141264 -7857 266328 -346032 99144 217242 -297432 174960 -52488 6561 
-8 22 -8 -116 424 -734 40 3109 -8016 9372 2736 -34848 68688 -56700 -34992 177147 -262440 161838 110808 -335340 332424 -179334 52488 -6561 
-8 28 -56 34 232 -980 2008 -2033 -1872 12600 -26928 31068 -3888 -68040 159408 -197073 110808 102060 -344088 456354 -367416 183708 -52488 6561 
-8 34 -104 220 -248 -218 1960 -5627 10032 -10380 -2448 37728 -92016 138348 -128304 13851 204120 -447606 600696 -580284 402408 -188082 52488 -6561 
-8 40 -152 442 -1016 1768 -1832 -977 10416 -30192 58896 -83988 77328 -432 -172368 427599 -697896 876744 -880632 707130 -437400 192456 -52488 6561 
-8 46 -200 700 -2072 5194 -11096 19909 -28368 26604 5040 -94752 269136 -536652 867024 -1183653 1386072 -1391418 1183896 -836892 472392 -196830 52488 -6561 
-8 52 -248 994 -3416 10276 -27560 66319 -144336 285288 -513072 840924 -1254960 1701864 -2090448 2311983 -2284200 1993572 -1510488 969570 -507384 201204 -52488 6561 
-6 -12 142 -66 -1410 2188 7290 -18981 -17820 88776 -6804 -247212 183708 390744 -568620 -234009 852930 -253692 -590490 511758 39366 -236196 118098 -19683 
-6 -6 106 -120 -666 1630 1062 -7527 7236 9252 -38556 46872 47628 -210276 125388 307395 -476766 -33534 538002 -349920 -118098 249318 -118098 19683 
-6 0 70 -138 -138 856 -1350 -69 6372 -13536 2268 34020 -61236 32400 84564 -226233 153090 209952 -433026 179334 196830 -262440 118098 -19683 
-6 6 34 -120 174 82 -1242 2745 -1404 -5508 17172 -23112 -2916 65124 -107892 66339 83106 -269730 275562 0 -275562 275562 -118098 19683 
-6 12 -2 -66 270 -476 90 1563 -4860 7416 -1620 -17388 43740 -56376 14580 92583 -196830 207036 -65610 -188082 354294 -288684 118098 -19683 
-6 18 -38 24 150 -602 1350 -1671 -540 7092 -17820 26136 -14580 -30132 102060 -166941 153090 -16038 -196830 384912 -433026 301806 -118098 19683 
-6 24 -74 150 -186 -80 1242 -3717 7236 -9072 2268 20196 -61236 108864 -125388 69255 83106 -309096 511758 -590490 511758 -314928 118098 -19683 
-6 30 -110 312 -738 1306 -1530 -39 6372 -20340 43092 -68040 74844 -34668 -84564 291843 -546750 774198 -879174 804816 -590490 328050 -118098 19683 
-6 36 -146 510 -1506 3772 -8262 15195 -23004 25128 -6804 -53676 183708 -399816 691092 -1011609 1272834 -1385100 1299078 -1027890 669222 -341172 118098 -19683 
-6 42 -182 744 -2490 7534 -20250 49113 -108540 218052 -401436 675864 -1041012 1466748 -1880820 2189187 -2296350 2147634 -1771470 1259712 -747954 354294 -118098 19683 
-4 -24 116 226 -1500 -840 11340 -2025 -55080 37584 176904 -197316 -367416 594864 437400 -1126305 -131220 1312200 -393660 -826686 551124 157464 -236196 59049 
-4 -18 92 100 -876 138 4212 -4131 -8424 19116 -13608 -27216 122472 -78732 -297432 422091 288684 -800442 78732 708588 -393660 -196830 236196 -59049 
-4 -12 68 10 -396 468 396 -2313 5400 -216 -22680 29484 13608 -71928 110808 -29889 -271188 376164 131220 -564246 236196 236196 -236196 59049 
-4 -6 44 -44 -60 366 -972 189 3672 -6588 4536 9072 -40824 43740 29160 -114453 148716 -56862 -236196 393660 -78732 -275562 236196 -59049 
-4 0 20 -62 132 48 -756 1431 -1512 -1728 11016 -15876 5832 23328 -75816 86751 8748 -139968 236196 -196830 -78732 314928 -236196 59049 
-4 6 -4 -44 180 -270 180 765 -3240 4860 -3240 -6480 29160 -43740 29160 25515 -131220 196830 -131220 -26244 236196 -354294 236196 -59049 
-4 12 -28 10 84 -372 972 -1161 216 3672 -12312 19116 -17496 -5832 64152 -123201 148716 -96228 -78732 275562 -393660 393660 -236196 59049 
-4 18 -52 100 -156 -42 756 -2403 5400 -7020 4536 9072 -40824 78732 -110808 95499 8748 -179334 393660 -551124 551124 -433026 236196 -59049 
-4 24 -76 226 -540 936 -1332 279 3672 -13392 31752 -52164 68040 -50544 -29160 180063 -411156 647352 -813564 852930 -708588 472392 -236196 59049 
-4 30 -100 388 -1068 2778 -6156 11421 -18792 21708 -13608 -27216 122472 -288684 542376 -837621 1128492 -1325322 1338444 -1180980 866052 -511758 236196 -59049 
-4 36 -124 586 -1740 5700 -14580 36855 -81000 166536 -312984 537516 -857304 1242216 -1662120 2022975 -2230740 2230740 -1968300 1535274 -1023516 551124 -236196 59049 
-2 -32 66 462 -990 -3960 8910 22275 -53460 -85536 224532 224532 -673596 -384912 1443420 360855 -2165130 0 2165130 -433026 -1299078 472392 354294 -177147 
-2 -26 54 288 -630 -1710 4050 5265 -14580 -2916 20412 -40824 61236 166212 -393660 -295245 984150 196830 -1377810 157464 1062882 -354294 -354294 177147 
-2 -20 42 150 -342 -396 1134 -1053 972 9720 -20412 -20412 61236 -17496 -26244 150903 -275562 -236196 747954 39366 -826686 236196 354294 -177147 
-2 -14 30 48 -126 198 -270 -1647 3564 1620 -6804 13608 -20412 -37908 96228 -15309 -65610 170586 -275562 -157464 590490 -118098 -354294 177147 
-2 -8 18 -18 18 288 -594 -189 972 -3888 6804 6804 -20412 23328 -26244 -59049 144342 -52488 -39366 196830 -354294 0 354294 -177147 
-2 -2 6 -48 90 90 -270 945 -1620 -1620 4860 -9720 14580 14580 -43740 54675 -65610 -65610 196830 -157464 118098 118098 -354294 177147 
-2 4 -6 -42 90 -180 270 675 -1620 3240 -4860 -4860 14580 -29160 43740 10935 -65610 131220 -196830 39366 118098 -236196 354294 -177147 
-2 10 -18 0 18 -306 594 -783 972 2916 -6804 13608 -20412 -2916 26244 -85293 144342 -91854 39366 157464 -354294 354294 -354294 177147 
-2 16 -30 78 -126 -72 270 -1917 3564 -5184 6804 6804 -20412 58320 -96228 80919 -65610 -104976 275562 -433026 590490 -472392 354294 -177147 
-2 22 -42 192 -342 738 -1134 81 972 -10692 20412 -40824 61236 -43740 26244 124659 -275562 511758 -747954 787320 -826686 590490 -354294 177147 
-2 28 -54 342 -630 2340 -4050 9315 -14580 17496 -20412 -20412 61236 -227448 393660 -688905 984150 -1180980 1377810 -1220346 1062882 -708588 354294 -177147 
-2 34 -66 528 -990 4950 -8910 31185 -53460 138996 -224532 449064 -673596 1058508 -1443420 1804275 -2165130 2165130 -2165130 1732104 -1299078 826686 -354294 177147 
0 -36 0 594 0 -5940 0 40095 0 -192456 0 673596 0 -1732104 0 3247695 0 -4330260 0 3897234 0 -2125764 0 531441 
0 -30 0 396 0 -2970 0 13365 0 -32076 0 0 0 288684 0 -1082565 0 2165130 0 -2598156 0 1771470 0 -531441 
0 -24 0 234 0 -1080 0 1215 0 11664 0 -61236 0 104976 0 98415 0 -787320 0 1535274 0 -1417176 0 531441 
0 -18 0 108 0 -54 0 -2187 0 8748 0 0 0 -78732 0 177147 0 39366 0 -708588 0 1062882 0 -531441 
0 -12 0 18 0 324 0 -1377 0 -1944 0 20412 0 -17496 0 -111537 0 236196 0 118098 0 -708588 0 531441 
0 -6 0 -36 0 270 0 405 0 -4860 0 0 0 43740 0 -32805 0 -196830 0 236196 0 354294 0 -531441 
0 0 0 -54 0 0 0 1215 0 0 0 -14580 0 0 0 98415 0 0 0 -354294 0 0 0 531441 
0 6 0 -36 0 -270 0 405 0 4860 0 0 0 -43740 0 -32805 0 196830 0 236196 0 -354294 0 -531441 
0 12 0 18 0 -324 0 -1377 0 1944 0 20412 0 17496 0 -111537 0 -236196 0 118098 0 708588 0 531441 
0 18 0 108 0 54 0 -2187 0 -8748 0 0 0 78732 0 177147 0 -39366 0 -708588 0 -1062882 0 -531441 
0 24 0 234 0 1080 0 1215 0 -11664 0 -61236 0 -104976 0 98415 0 787320 0 1535274 0 1417176 0 531441 
0 30 0 396 0 2970 0 13365 0 32076 0 0 0 -288684 0 -1082565 0 -2165130 0 -2598156 0 -1771470 0 -531441 
0 36 0 594 0 5940 0 40095 0 192456 0 673596 0 1732104 0 3247695 0 4330260 0 3897234 0 2125764 0 531441 
2 -32 -66 462 990 -3960 -8910 22275 53460 -85536 -224532 224532 673596 -384912 -1443420 360855 2165130 0 -2165130 -433026 1299078 472392 -354294 -177147 
2 -26 -54 288 630 -1710 -4050 5265 14580 -2916 -20412 -40824 -61236 166212 393660 -295245 -984150 196830 1377810 157464 -1062882 -354294 354294 177147 
2 -20 -42 150 342 -396 -1134 -1053 -972 9720 20412 -20412 -61236 -17496 26244 150903 275562 -236196 -747954 39366 826686 236196 -354294 -177147 
2 -14 -30 48 126 198 270 -1647 -3564 1620 6804 13608 20412 -37908 -96228 -15309 65610 170586 275562 -157464 -590490 -118098 354294 177147 
2 -8 -18 -18 -18 288 594 -189 -972 -3888 -6804 6804 20412 23328 26244 -59049 -144342 -52488 39366 196830 354294 0 -354294 -177147 
2 -2 -6 -48 -90 90 270 945 1620 -1620 -4860 -9720 -14580 14580 43740 54675 65610 -65610 -196830 -157464 -118098 118098 354294 177147 
2 4 6 -42 -90 -180 -270 675 1620 3240 4860 -4860 -14580 -29160 -43740 10935 65610 131220 196830 39366 -118098 -236196 -354294 -177147 
2 10 18 0 -18 -306 -594 -783 -972 2916 6804 13608 20412 -2916 -26244 -85293 -144342 -91854 -39366 157464 354294 354294 354294 177147 
2 16 30 78 126 -72 -270 -1917 -3564 -5184 -6804 6804 20412 58320 96228 80919 65610 -104976 -275562 -433026 -590490 -472392 -354294 -177147 
2 22 42 192 342 738 1134 81 -972 -10692 -20412 -40824 -61236 -43740 -26244 124659 275562 511758 747954 787320 826686 590490 354294 177147 
2 28 54 342 630 2340 4050 9315 14580 17496 20412 -20412 -61236 -227448 -393660 -688905 -984150 -1180980 -1377810 -1220346 -1062882 -708588 -354294 -177147 
2 34 66 528 990 4950 8910 31185 53460 138996 224532 449064 673596 1058508 1443420 1804275 2165130 2165130 2165130 1732104 1299078 826686 354294 177147 
4 -24 -116 226 1500 -840 -11340 -2025 55080 37584 -176904 -197316 367416 594864 -437400 -1126305 131220 1312200 393660 -826686 -551124 157464 236196 59049 
4 -18 -92 100 876 138 -4212 -4131 8424 19116 13608 -27216 -122472 -78732 297432 422091 -288684 -800442 -78732 708588 393660 -196830 -236196 -59049 
4 -12 -68 10 396 468 -396 -2313 -5400 -216 22680 29484 -13608 -71928 -110808 -29889 271188 376164 -131220 -564246 -236196 236196 236196 59049 
4 -6 -44 -44 60 366 972 189 -3672 -6588 -4536 9072 40824 43740 -29160 -114453 -148716 -56862 236196 393660 78732 -275562 -236196 -59049 
4 0 -20 -62 -132 48 756 1431 1512 -1728 -11016 -15876 -5832 23328 75816 86751 -8748 -139968 -236196 -196830 78732 314928 236196 59049 
4 6 4 -44 -180 -270 -180 765 3240 4860 3240 -6480 -29160 -43740 -29160 25515 131220 196830 131220 -26244 -236196 -354294 -236196 -59049 
4 12 28 10 -84 -372 -972 -1161 -216 3672 12312 19116 17496 -5832 -64152 -123201 -148716 -96228 78732 275562 393660 393660 236196 59049 
4 18 52 100 156 -42 -756 -2403 -5400 -7020 -4536 9072 40824 78732 110808 95499 -8748 -179334 -393660 -551124 -551124 -433026 -236196 -59049 
4 24 76 226 540 936 1332 279 -3672 -13392 -31752 -52164 -68040 -50544 29160 180063 411156 647352 813564 852930 708588 472392 236196 59049 
4 30 100 388 1068 2778 6156 11421 18792 21708 13608 -27216 -122472 -288684 -542376 -837621 -1128492 -1325322 -1338444 -1180980 -866052 -511758 -236196 -59049 
4 36 124 586 1740 5700 14580 36855 81000 166536 312984 537516 857304 1242216 1662120 2022975 2230740 2230740 1968300 1535274 1023516 551124 236196 59049 
6 -12 -142 -66 1410 2188 -7290 -18981 17820 88776 6804 -247212 -183708 390744 568620 -234009 -852930 -253692 590490 511758 -39366 -236196 -118098 -19683 
6 -6 -106 -120 666 1630 -1062 -7527 -7236 9252 38556 46872 -47628 -210276 -125388 307395 476766 -33534 -538002 -349920 118098 249318 118098 19683 
6 0 -70 -138 138 856 1350 -69 -6372 -13536 -2268 34020 61236 32400 -84564 -226233 -153090 209952 433026 179334 -196830 -262440 -118098 -19683 
6 6 -34 -120 -174 82 1242 2745 1404 -5508 -17172 -23112 2916 65124 107892 66339 -83106 -269730 -275562 0 275562 275562 118098 19683 
6 12 2 -66 -270 -476 -90 1563 4860 7416 1620 -17388 -43740 -56376 -14580 92583 196830 207036 65610 -188082 -354294 -288684 -118098 -19683 
6 18 38 24 -150 -602 -1350 -1671 540 7092 17820 26136 14580 -30132 -102060 -166941 -153090 -16038 196830 384912 433026 301806 118098 19683 
6 24 74 150 186 -80 -1242 -3717 -7236 -9072 -2268 20196 61236 108864 125388 69255 -83106 -309096 -511758 -590490 -511758 -314928 -118098 -19683 
6 30 110 312 738 1306 1530 -39 -6372 -20340 -43092 -68040 -74844 -34668 84564 291843 546750 774198 879174 804816 590490 328050 118098 19683 
6 36 146 510 1506 3772 8262 15195 23004 25128 6804 -53676 -183708 -399816 -691092 -1011609 -1272834 -1385100 -1299078 -1027890 -669222 -341172 -118098 -19683 
6 42 182 744 2490 7534 20250 49113 108540 218052 401436 675864 1041012 1466748 1880820 2189187 2296350 2147634 1771470 1259712 747954 354294 118098 19683 
8 4 -136 -350 728 3892 680 -19697 -25392 46344 126000 -5796 -293328 -241272 286416 570159 106920 -483084 -449064 -10206 227448 166212 52488 6561 
8 10 -88 -308 56 1918 3032 -2267 -14256 -19548 7056 74592 105840 -34884 -276048 -258309 138024 452466 285768 -102060 -262440 -170586 -52488 -6561 
8 16 -40 -230 -328 304 2216 4399 1488 -13152 -31248 -23508 33264 118368 141264 -7857 -266328 -346032 -99144 217242 297432 174960 52488 6561 
8 22 8 -116 -424 -734 -40 3109 8016 9372 -2736 -34848 -68688 -56700 34992 177147 262440 161838 -110808 -335340 -332424 -179334 -52488 -6561 
8 28 56 34 -232 -980 -2008 -2033 1872 12600 26928 31068 3888 -68040 -159408 -197073 -110808 102060 344088 456354 367416 183708 52488 6561 
8 34 104 220 248 -218 -1960 -5627 -10032 -10380 2448 37728 92016 138348 128304 13851 -204120 -447606 -600696 -580284 -402408 -188082 -52488 -6561 
8 40 152 442 1016 1768 1832 -977 -10416 -30192 -58896 -83988 -77328 -432 172368 427599 697896 876744 880632 707130 437400 192456 52488 6561 
8 46 200 700 2072 5194 11096 19909 28368 26604 -5040 -94752 -269136 -536652 -867024 -1183653 -1386072 -1391418 -1183896 -836892 -472392 -196830 -52488 -6561 
8 52 248 994 3416 10276 27560 66319 144336 285288 513072 840924 1254960 1701864 2090448 2311983 2284200 1993572 1510488 969570 507384 201204 52488 6561 
10 24 -90 -546 -378 3360 8058 -4365 -39932 -37232 73500 180852 41580 -291168 -364716 28215 439506 385560 10206 -234738 -211410 -93312 -21870 -2187 
10 30 -30 -384 -738 570 4710 7425 -1628 -28052 -51180 -15000 108540 206388 85644 -226125 -397710 -208170 135594 297432 225990 94770 21870 2187 
10 36 30 -186 -738 -1140 282 5715 13348 11368 -16020 -65052 -93060 -33768 132084 291735 255474 -11340 -291114 -361098 -240570 -96228 -21870 -2187 
10 42 90 48 -378 -1554 -3066 -2367 4996 21412 39012 33288 -24084 -129060 -219348 -196749 -6318 273618 456354 425736 255150 97686 21870 2187 
10 48 150 318 342 -456 -3174 -8397 -13724 -10880 12828 64884 131436 165456 102708 -87561 -356238 -579312 -631314 -491346 -269730 -99144 -21870 -2187 
10 54 210 624 1422 2370 2118 -2655 -16892 -44036 -79020 -99864 -67140 60516 295596 590355 838674 929070 815994 557928 284310 100602 21870 2187 
10 60 270 966 2862 7140 14970 25875 34372 25624 -26580 -155100 -383940 -704376 -1057644 -1341225 -1447470 -1323540 -1010394 -625482 -298890 -102060 -21870 -2187 
10 66 330 1344 4662 14070 37542 89505 191908 371764 652260 1037064 1493100 1941516 2269836 2370195 2189106 1763370 1214514 694008 313470 103518 21870 2187 
12 48 4 -558 -1548 384 9756 16263 -11336 -72672 -74904 72604 252072 190656 -149256 -420417 -316548 31536 271188 265842 142884 46656 8748 729 
12 54 76 -252 -1308 -2046 1188 11277 21496 9948 -44424 -115568 -105912 61764 289224 336843 103356 -219186 -368388 -297108 -148716 -47142 -8748 -729 
12 60 148 90 -636 -2532 -4644 -2457 11128 36408 53448 23500 -78840 -214440 -265032 -121185 175932 427788 469476 328698 154548 47628 8748 729 
12 66 220 468 468 -858 -5148 -12627 -18248 -8844 32088 106192 177768 174636 31752 -240597 -523908 -657558 -574452 -360612 -160380 -48114 -8748 -729 
12 72 292 882 2004 3192 2268 -5625 -26888 -63600 -103320 -111140 -35928 159792 457272 762687 943164 908712 683316 392850 166212 48600 8748 729 
12 78 364 1332 3972 9834 20196 33453 40504 19884 -62472 -242288 -533304 -900492 -1250424 -1459413 -1436292 -1181466 -796068 -425412 -172044 -49086 -8748 -729 
12 84 436 1818 6372 19284 51228 120807 254776 482664 823368 1265356 1749384 2168712 2397816 2345247 2005884 1476036 912708 458298 177876 49572 8748 729 
14 76 154 -274 -2198 -4092 2382 23883 38092 -7432 -117308 -172172 -29548 250888 395484 224391 -120186 -348804 -342846 -206658 -82782 -21708 -3402 -243 
14 82 238 200 -1022 -4314 -7278 -1335 23404 60212 67180 -13832 -179932 -307124 -232956 55683 367398 491418 398790 221184 85050 21870 3402 243 
14 88 322 710 658 -1584 -8370 -19029 -23540 -880 66772 164164 221924 143872 -106980 -434073 -652410 -643752 -456246 -235818 -87318 -22032 -3402 -243 
14 94 406 1256 2842 4314 2130 -10839 -42260 -90484 -130628 -109928 30356 306580 649860 917283 976230 805878 515214 250560 89586 22194 3402 243 
14 100 490 1838 5530 13596 27246 42891 45868 5672 -119804 -364364 -720940 -1116296 -1421892 -1511865 -1339866 -977868 -575694 -265410 -91854 -22356 -3402 -243 
14 106 574 2456 8722 26478 70002 163113 337612 623684 1030636 1523704 2011556 2361724 2449956 2224419 1744326 1159794 637686 280368 94122 22518 3402 243 
16 108 368 434 -1488 -7460 -12464 2175 50848 99160 58464 -116740 -315808 -330600 -79712 274447 484944 458556 294192 134514 43632 9612 1296 81 
16 114 464 1100 1008 -2858 -13904 -28779 -28256 19348 126240 238784 238304 35532 -312224 -610757 -690864 -550374 -323568 -140940 -44496 -9666 -1296 -81 
16 120 560 1802 4080 5848 1360 -19809 -65888 -126416 -156192 -82420 148448 504624 848032 1009711 916560 646488 353520 147402 45360 9720 1296 81 
16 126 656 2540 7728 18874 36784 54357 48544 -22772 -208224 -529984 -944800 -1332588 -1541024 -1474181 -1162416 -746922 -384048 -153900 -46224 -9774 -1296 -81 
16 132 752 3314 11952 36436 95824 220287 446368 801160 1276512 1805180 2260064 2493000 2404768 2007055 1428816 851700 415152 160434 47088 9828 1296 81 
18 144 654 1710 1710 -4872 -23742 -44829 -28492 68544 222156 304980 175644 -164016 -529788 -707625 -635238 -419984 -209466 -78498 -21546 -4104 -486 -27 
18 150 762 2592 5958 8034 -738 -35343 -101932 -171972 -169116 -5304 334764 735012 1001436 1005363 779706 473230 223938 81240 21870 4122 486 27 
18 156 870 3510 10854 26340 49698 67779 44948 -74664 -340068 -745212 -1192788 -1516536 -1572636 -1339209 -933894 -528308 -238626 -83994 -22194 -4140 -486 -27 
18 162 978 4464 16398 50262 131454 297585 588404 1021428 1559988 2095080 2466972 2533068 2249916 1710387 1097946 585226 253530 86760 22518 4158 486 27 
20 184 1020 3714 8844 11400 -5244 -62985 -157624 -222224 -142120 151164 581400 945744 1062024 906015 605796 319960 132716 42466 10140 1704 180 9 
20 190 1140 4836 15324 37050 67260 82365 28424 -164084 -529720 -1007760 -1434120 -1624044 -1496136 -1128885 -696540 -348650 -139516 -43604 -10260 -1710 -180 -9 
20 196 1260 5994 22524 69540 180804 402135 772616 1289416 1873400 2368236 2596920 2457384 1992264 1371135 791844 378100 146396 44746 10380 1716 180 9 
22 228 1474 6622 21714 52668 91542 95931 -14212 -312664 -786828 -1293292 -1618876 -1620168 -1321716 -884697 -485298 -216524 -77462 -21714 -4598 -692 -66 -3 
22 234 1606 8008 30954 96558 249546 543609 1009052 1605956 2197692 2586584 2613716 2259708 1662804 1033923 537966 231154 80542 22176 4642 694 66 3 
24 276 2024 10626 42504 134596 346104 735471 1307504 1961256 2496144 2704156 2496144 1961256 1307504 735471 346104 134596 42504 10626 2024 276 24 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states25.lab <==
X?????????????????????????????????????????????????? 0000000000000000000000000 1111111111111111111111111
X?????????????????????????????????????????????????@ 0000000000000000000000001 1111111111111111111111111 d
X?????????????????????????????????????????????????@ 0000000000000000000000000 1111111111111111111111100 d
X??????????????????????????????????????????_??????@ 0000000000000000000000101 1111111111111111111111111 d
X??????????????????????????????????????????_??????@ 0000000000000000000000100 1111111111111111111111100 d
X??????????????????????????????????????????_??????@ 0000000000000000000000000 1111111111111111111110000 d
X??????????????????????????????????@???????_??????@ 0000000000000000000010101 1111111111111111111111111 d
X??????????????????????????????????@???????_??????@ 0000000000000000000010100 1111111111111111111111100 d
X??????????????????????????????????@???????_??????@ 0000000000000000000010000 1111111111111111111110000 d
X??????????????????????????????????@???????_??????@ 0000000000000000000000000 1111111111111111111000000 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001010101 1111111111111111111111111 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001010100 1111111111111111111111100 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001010000 1111111111111111111110000 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001000000 1111111111111111111000000 d
X????????????????????????????G?????@???????_??????@ 0000000000000000000000000 1111111111111111100000000 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010101 1111111111111111111111111 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010100 1111111111111111111111100 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010000 1111111111111111111110000 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101000000 1111111111111111111000000 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000100000000 1111111111111111100000000 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000000000000 1111111111111110000000000 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010101 1111111111111111111111111 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010100 1111111111111111111111100 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010000 1111111111111111111110000 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101000000 1111111111111111111000000 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010100000000 1111111111111111100000000 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010000000000 1111111111111110000000000 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000000000000000 1111111111111000000000000 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 1111111111111111111111111 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010100 1111111111111111111111100 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010000 1111111111111111111110000 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101000000 1111111111111111111000000 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010100000000 1111111111111111100000000 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010000000000 1111111111111110000000000 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001000000000000 1111111111111000000000000 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000000000000000000 1111111111100000000000000 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 1111111111111111111111111 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010100 1111111111111111111111100 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010000 1111111111111111111110000 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101000000 1111111111111111111000000 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010100000000 1111111111111111100000000 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010000000000 1111111111111110000000000 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101000000000000 1111111111111000000000000 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000100000000000000 1111111111100000000000000 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000000000000000000 1111111110000000000000000 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 1111111111111111111111111 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010100 1111111111111111111111100 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010000 1111111111111111111110000 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101000000 1111111111111111111000000 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010100000000 1111111111111111100000000 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010000000000 1111111111111110000000000 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101000000000000 1111111111111000000000000 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010100000000000000 1111111111100000000000000 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010000000000000000 1111111110000000000000000 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000000000000000000000 1111111000000000000000000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 1111111111111111111111111 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010100 1111111111111111111111100 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010000 1111111111111111111110000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101000000 1111111111111111111000000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010100000000 1111111111111111100000000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010000000000 1111111111111110000000000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101000000000000 1111111111111000000000000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010100000000000000 1111111111100000000000000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010000000000000000 1111111110000000000000000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001000000000000000000 1111111000000000000000000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000000000000000000000000 1111100000000000000000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 1111111111111111111111111 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010100 1111111111111111111111100 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010000 1111111111111111111110000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101000000 1111111111111111111000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010100000000 1111111111111111100000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010000000000 1111111111111110000000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101000000000000 1111111111111000000000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010100000000000000 1111111111100000000000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010000000000000000 1111111110000000000000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101000000000000000000 1111111000000000000000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000100000000000000000000 1111100000000000000000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000000000000000000000000 1110000000000000000000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 1111111111111111111111111 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010100 1111111111111111111111100 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010000 1111111111111111111110000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101000000 1111111111111111111000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010100000000 1111111111111111100000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010000000000 1111111111111110000000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101000000000000 1111111111111000000000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010100000000000000 1111111111100000000000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010000000000000000 1111111110000000000000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101000000000000000000 1111111000000000000000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010100000000000000000000 1111100000000000000000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010000000000000000000000 1110000000000000000000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0000000000000000000000000 1000000000000000000000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010101 0111111111111111111111111 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010100 0111111111111111111111100 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101010000 0111111111111111111110000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010101000000 0111111111111111111000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010100000000 0111111111111111100000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101010000000000 0111111111111110000000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010101000000000000 0111111111111000000000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010100000000000000 0111111111100000000000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101010000000000000000 0111111110000000000000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010101000000000000000000 0111111000000000000000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010100000000000000000000 0111100000000000000000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0010000000000000000000000 0110000000000000000000000 d
XGC?G?@???_??@????G????C?????G?????@???????_??????@ 0000000000000000000000000 0000000000000000000000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010101 0001111111111111111111111 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010100 0001111111111111111111100 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101010000 0001111111111111111110000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010101000000 0001111111111111111000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010100000000 0001111111111111100000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101010000000000 0001111111111110000000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010101000000000000 0001111111111000000000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010100000000000000 0001111111100000000000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101010000000000000000 0001111110000000000000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000101000000000000000000 0001111000000000000000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000100000000000000000000 0001100000000000000000000 d
X?C?G?@???_??@????G????C?????G?????@???????_??????@ 0000000000000000000000000 0000000000000000000000000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010101 0000011111111111111111111 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010100 0000011111111111111111100 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101010000 0000011111111111111110000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010101000000 0000011111111111111000000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010100000000 0000011111111111100000000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101010000000000 0000011111111110000000000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010101000000000000 0000011111111000000000000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010100000000000000 0000011111100000000000000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001010000000000000000 0000011110000000000000000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000001000000000000000000 0000011000000000000000000 d
X???G?@???_??@????G????C?????G?????@???????_??????@ 0000000000000000000000000 0000000000000000000000000 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010101 0000000111111111111111111 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010100 0000000111111111111111100 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101010000 0000000111111111111110000 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010101000000 0000000111111111111000000 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010100000000 0000000111111111100000000 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101010000000000 0000000111111110000000000 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010101000000000000 0000000111111000000000000 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010100000000000000 0000000111100000000000000 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000010000000000000000 0000000110000000000000000 d
X?????@???_??@????G????C?????G?????@???????_??????@ 0000000000000000000000000 0000000000000000000000000 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010101 0000000001111111111111111 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010100 0000000001111111111111100 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101010000 0000000001111111111110000 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010101000000 0000000001111111111000000 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010100000000 0000000001111111100000000 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101010000000000 0000000001111110000000000 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000101000000000000 0000000001111000000000000 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000100000000000000 0000000001100000000000000 d
X?????????_??@????G????C?????G?????@???????_??????@ 0000000000000000000000000 0000000000000000000000000 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010101 0000000000011111111111111 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010100 0000000000011111111111100 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101010000 0000000000011111111110000 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010101000000 0000000000011111111000000 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010100000000 0000000000011111100000000 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001010000000000 0000000000011110000000000 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000001000000000000 0000000000011000000000000 d
X????????????@????G????C?????G?????@???????_??????@ 0000000000000000000000000 0000000000000000000000000 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010101 0000000000000111111111111 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010100 0000000000000111111111100 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101010000 0000000000000111111110000 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010101000000 0000000000000111111000000 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010100000000 0000000000000111100000000 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000010000000000 0000000000000110000000000 d
X?????????????????G????C?????G?????@???????_??????@ 0000000000000000000000000 0000000000000000000000000 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010101 0000000000000001111111111 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010100 0000000000000001111111100 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101010000 0000000000000001111110000 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000101000000 0000000000000001111000000 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000100000000 0000000000000001100000000 d
X??????????????????????C?????G?????@???????_??????@ 0000000000000000000000000 0000000000000000000000000 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001010101 0000000000000000011111111 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001010100 0000000000000000011111100 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001010000 0000000000000000011110000 d
X????????????????????????????G?????@???????_??????@ 0000000000000000001000000 0000000000000000011000000 d
X????????????????????????????G?????@???????_??????@ 0000000000000000000000000 0000000000000000000000000 d
X??????????????????????????????????@???????_??????@ 0000000000000000000010101 0000000000000000000111111 d
X??????????????????????????????????@???????_??????@ 0000000000000000000010100 0000000000000000000111100 d
X??????????????????????????????????@???????_??????@ 0000000000000000000010000 0000000000000000000110000 d
X??????????????????????????????????@???????_??????@ 0000000000000000000000000 0000000000000000000000000 d
X??????????????????????????????????????????_??????@ 0000000000000000000000101 0000000000000000000001111 d
X??????????????????????????????????????????_??????@ 0000000000000000000000100 0000000000000000000001100 d
X??????????????????????????????????????????_??????@ 0000000000000000000000000 0000000000000000000000000 d
X?????????????????????????????????????????????????@ 0000000000000000000000001 0000000000000000000000011 d
X?????????????????????????????????????????????????@ 0000000000000000000000000 0000000000000000000000000 d
X?????????????????????????????????????????????????? 0000000000000000000000000 0000000000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states25.mat <==
-25 300 -2300 12650 -53130 177100 -480700 1081575 -2042975 3268760 -4457400 5200300 -5200300 4457400 -3268760 2042975 -1081575 480700 -177100 53130 -12650 2300 -300 25 -1 
-23 250 -1702 8096 -28336 74382 -144210 187473 -81719 -326876 1099492 -2080120 2912168 -3239044 2941884 -2206413 1369995 -701822 293986 -99176 26312 -5290 758 -69 3 
-23 256 -1840 9614 -38962 127512 -346104 793155 -1552661 2615008 -3803648 4784276 -5200300 4873424 -3922512 2696727 -1571889 769120 -311696 102718 -26818 5336 -760 69 -3 
-21 204 -1204 4734 -12558 20244 -6156 -68229 220609 -379848 364344 9044 -732564 1527144 -2007768 1968039 -1511811 925756 -452676 175182 -52606 11844 -1884 189 -9 
-21 210 -1330 5976 -20160 52374 -104310 149625 -110789 -135660 693804 -1537480 2441880 -3058164 3120180 -2625021 1825425 -1045190 488166 -183120 53864 -11970 1890 -189 9 
-21 216 -1456 7254 -28518 92064 -250344 582939 -1174751 2062032 -3162816 4241636 -4965156 5054304 -4449648 3363399 -2162979 1169944 -524496 191142 -55126 12096 -1896 189 -9 
-19 162 -798 2364 -3420 -3162 28614 -68571 73321 40052 -290700 527136 -480624 11628 693804 -1237413 1342863 -1055222 629450 -287964 100044 -25650 4590 -513 27 
-19 168 -912 3354 -8550 13992 -7296 -36081 137275 -273904 341088 -174420 -329460 1069776 -1736448 2006799 -1785069 1252936 -697168 305178 -103110 25992 -4608 513 -27 
-19 174 -1026 4380 -14364 37194 -76038 117477 -112727 -29716 414732 -1085280 1938000 -2709324 3089172 -2911845 2273103 -1462202 766934 -322620 106188 -26334 4626 -513 27 
-19 180 -1140 5442 -20862 66660 -181716 429039 -885989 1609832 -2581416 3655068 -4562052 5000040 -4782984 3960303 -2808333 1683172 -838756 340290 -109278 26676 -4644 513 -27 
-17 124 -476 802 1054 -8948 19924 -10289 -53023 150008 -157624 -58276 432548 -646408 410312 194735 -759391 943500 -752748 428706 -178146 53244 -10908 1377 -81 
-17 130 -578 1564 -2108 -1850 16762 -42683 57035 -8908 -145588 365024 -477088 273836 276692 -922981 1301621 -1241238 873942 -464508 185436 -54162 10962 -1377 81 
-17 136 -680 2362 -5882 9928 -7208 -18449 85697 -192304 282608 -238612 -66028 653072 -1352656 1857743 -1926271 1563048 -1000008 500922 -192762 55080 -11016 1377 -81 
-17 142 -782 3196 -10268 26602 -55658 91141 -102901 25772 230996 -738208 1474784 -2277388 2873612 -3015205 2636597 -1909338 1130970 -537948 200124 -55998 11070 -1377 81 
-17 148 -884 4066 -15266 48388 -132260 316111 -666655 1247528 -2077672 3081692 -4065244 4753064 -4897768 4411823 -3435871 2280516 -1266852 575586 -207522 56916 -11124 1377 -81 
-15 90 -230 -120 2472 -6290 1710 26265 -61975 30660 124740 -289480 201720 221340 -646372 619875 -104205 -468990 691650 -549504 289440 -104490 25110 -3645 243 
-15 96 -320 438 822 -5336 11592 -8613 -22069 83616 -127392 53348 193764 -487056 540080 -177273 -423081 858816 -890208 619974 -306234 106920 -25272 3645 -243 
-15 102 -410 1032 -1368 -926 9954 -27399 42569 -24420 -65892 230936 -386088 365796 -36892 -541053 1086483 -1296162 1099998 -692064 323136 -109350 25434 -3645 243 
-15 108 -500 1662 -4098 7156 -6444 -8709 53099 -132744 221112 -240556 79572 336936 -956440 1567143 -1893513 1782108 -1321092 765774 -340146 111780 -25596 3645 -243 
-15 114 -590 2328 -7368 19126 -40842 70137 -88759 51540 114132 -484168 1085304 -1837236 2538188 -2933757 2851731 -2317734 1553562 -841104 357264 -114210 25758 -3645 243 
-15 120 -680 3030 -11178 35200 -96480 233115 -500725 961296 -1654320 2554340 -3535260 4373280 -4811680 4674375 -3968745 2904120 -1797480 918054 -374490 116640 -25920 3645 -243 
-13 60 -52 -554 2106 -1164 -10140 26019 -4927 -84008 147576 -2300 -324676 442728 -41400 -569673 736965 -285012 -302724 537030 -408726 189540 -55404 9477 -729 
-13 66 -130 -176 1560 -3354 858 12465 -32773 31444 34476 -159992 221480 -44148 -350988 626067 -440199 -115830 587574 -665496 445824 -195858 55890 -9477 729 
-13 72 -208 238 546 -3168 7176 -7101 -8671 47536 -89856 76948 55340 -293280 479472 -386217 -54747 603720 -897264 798174 -483246 202176 -56376 9477 -729 
-13 78 -286 688 -936 -390 6006 -17775 30875 -27092 -23244 138280 -283960 352404 -206388 -208845 764505 -1181466 1232010 -935064 520992 -208494 56862 -9477 729 
-13 84 -364 1174 -2886 5196 -5460 -3357 32513 -90488 166920 -214460 147068 123864 -617064 1219959 -1705851 1851876 -1592028 1076166 -559062 214812 -57348 9477 -729 
-13 90 -442 1696 -5304 13806 -30030 53649 -73957 60388 42588 -304760 775592 -1433796 2150916 -2709837 2895705 -2617758 1977534 -1221480 597456 -221130 57834 -9477 729 
-13 96 -520 2254 -8190 25656 -70512 172035 -375583 737440 -1306032 2088724 -3014740 3918096 -4566528 4743063 -4351131 3481920 -2388744 1371006 -636174 227448 -58320 9477 -729 
-11 34 66 -636 924 2982 -11418 3693 44297 -77164 -36268 254352 -222432 -249588 655884 -336501 -467721 825066 -395766 -224532 446148 -304722 115182 -24057 2187 
-11 40 0 -414 1122 -168 -5280 12135 -5797 -29680 79232 -66180 -93540 314928 -292032 -140481 623835 -605880 72576 433026 -523422 320760 -116640 24057 -2187 
-11 46 -66 -156 924 -1878 858 5997 -19063 24716 4652 -81072 158112 -126828 -98316 423819 -547209 244134 302454 -652212 601668 -336798 118098 -24057 2187 
-11 52 -132 138 330 -1932 4620 -5433 -2629 26408 -60424 72300 -9204 -153144 348408 -416097 203067 267300 -729972 882090 -680886 352836 -119556 24057 -2187 
-11 58 -198 468 -660 -114 3630 -11571 22121 -24604 -1948 77712 -196320 296892 -268164 15147 443799 -935550 1210626 -1122660 761076 -368874 121014 -24057 2187 
-11 64 -264 834 -2046 3792 -4488 -537 19547 -60928 123056 -178884 167004 -6624 -356112 885951 -1429029 1767744 -1745064 1373922 -842238 384912 -122472 24057 -2187 
-11 70 -330 1236 -3828 10002 -22110 40845 -60247 59996 956 -181680 539040 -1088316 1762020 -2398869 2788695 -2771010 2333934 -1635876 924372 -400950 123930 -24057 2187 
-11 76 -396 1674 -6006 18732 -51612 127047 -281413 563672 -1024024 1689324 -2530164 3434616 -4211352 4640031 -4559301 3952476 -2977884 1908522 -1007478 416988 -125388 24057 -2187 
-9 12 132 -486 -378 4620 -4572 -19017 45089 20952 -172344 120204 299124 -534600 -45144 856575 -677079 -376164 932148 -459270 -217242 393660 -218700 59049 -6561 
-9 18 78 -396 252 1974 -4950 765 16523 -33804 12492 81648 -180432 70956 310932 -534357 120285 590490 -738234 183708 364500 -433026 223074 -59049 6561 
-9 24 24 -270 558 -24 -2520 6615 -5887 -11664 44400 -54756 -9756 151632 -259632 133407 274185 -612360 445176 118098 -514674 472392 -227448 59049 -6561 
-9 30 -30 -108 540 -1158 774 3069 -11125 17388 -6636 -37584 103536 -125388 21708 212139 -439587 424278 -51030 -446148 667764 -511758 231822 -59049 6561 
-9 36 -84 90 198 -1212 2988 -4041 161 14472 -39528 57996 -34956 -64152 227448 -356481 307881 -8748 -446148 800442 -823770 551124 -236196 59049 -6561 
-9 42 -138 324 -468 30 2178 -7587 15659 -20412 7932 40176 -129744 230364 -266652 142155 190269 -651726 1048302 -1180980 982692 -590490 240570 -59049 6561 
-9 48 -192 594 -1458 2784 -3600 855 11393 -40608 89088 -142884 161316 -77760 -171936 599967 -1125495 1574640 -1757376 1587762 -1144530 629856 -244944 59049 -6561 
-9 54 -246 900 -2772 7266 -16290 31005 -48277 54972 -21564 -99792 363888 -805788 1403676 -2050677 2569725 -2777490 2575314 -2020788 1309284 -669222 249318 -59049 6561 
-9 60 -300 1242 -4410 13692 -37836 93879 -210655 429624 -798360 1353996 -2095884 2956824 -3792312 4402431 -4596183 4277772 -3504060 2480058 -1476954 708588 -253692 59049 -6561 
-7 -6 154 -208 -1344 3598 5102 -26271 1161 106596 -95580 -240408 430920 207036 -959364 334611 1086939 -1106622 -336798 1102248 -472392 -275562 354294 -137781 19683 
-7 0 112 -226 -546 2296 -568 -8589 14763 2016 -47808 85428 756 -257904 335664 182007 -784161 443232 571536 -887922 231822 367416 -367416 137781 -19683 
-7 6 70 -208 0 994 -2206 1281 6441 -19908 15804 31752 -95256 93636 52164 -310797 379323 56862 -642978 612360 17496 -459270 380538 -137781 19683 
-7 12 28 -154 294 -92 -1324 3987 -4149 -4104 22680 -40284 20196 68040 -173016 174231 16767 -352836 545292 -275562 -275562 551124 -393660 137781 -19683 
-7 18 -14 -64 336 -746 566 1473 -6423 12276 -9036 -15768 61128 -100116 70956 78003 -289413 403866 -272646 -122472 542376 -642978 406782 -137781 19683 
-7 24 -56 62 126 -752 1952 -3021 1131 7632 -24912 43956 -40716 -15552 132192 -269001 320031 -169128 -180792 581742 -817938 734832 -419904 137781 -19683 
-7 30 -98 224 -336 106 1322 -4959 10953 -16308 11340 17928 -81432 170100 -234252 194643 13851 -392202 820854 -1102248 1102248 -826686 433026 -137781 19683 
-7 36 -140 422 -1050 2044 -2836 1491 6411 -26712 63432 -111132 142884 -109512 -49896 376407 -838593 1320948 -1653372 1683990 -1395306 918540 -446148 137781 -19683 
-7 42 -182 656 -2016 5278 -12034 23457 -38199 48132 -31932 -46872 237384 -583524 1090908 -1702701 2284443 -2657934 2684178 -2326968 1697112 -1010394 459270 -137781 19683 
-7 48 -224 926 -3234 10024 -27784 69363 -157653 326592 -619488 1077300 -1716876 2507760 -3347568 4070007 -4485537 4443984 -3919104 3031182 -2007666 1102248 -472392 137781 -19683 
-5 -20 140 110 -1726 660 12180 -13365 -53055 92664 139320 -374220 -170100 962280 -157464 -1563705 995085 1443420 -1705860 -433026 1377810 -393660 -393660 295245 -59049 
-5 -14 110 8 -976 1014 4074 -8343 -4293 27540 -32724 -13608 149688 -201204 -218700 719523 -133407 -1089126 879174 629856 -1102248 196830 433026 -295245 59049 
-5 -8 80 -58 -406 864 -72 -2709 7713 -5616 -22464 52164 -15876 -85536 182736 -140697 -241299 647352 -244944 -695466 800442 0 -472392 295245 -59049 
-5 -2 50 -88 -16 426 -1338 1161 3483 -10260 11124 4536 -49896 84564 -14580 -143613 263169 -205578 -179334 629856 -472392 -196830 511758 -295245 59049 
-5 4 20 -82 194 -84 -804 2187 -2943 -216 12744 -26892 21708 17496 -99144 162567 -78003 -148716 376164 -433026 118098 393660 -551124 295245 -59049 
-5 10 -10 -40 224 -450 450 585 -4005 8100 -8100 -3240 35640 -72900 72900 -3645 -156735 328050 -328050 104976 262440 -590490 590490 -295245 59049 
-5 16 -40 38 74 -456 1344 -2133 1377 3456 -15984 31428 -36612 11664 69984 -187353 271917 -244944 17496 354294 -669222 787320 -629856 295245 -59049 
-5 22 -70 152 -256 114 798 -3159 7803 -12420 11556 4536 -49896 119556 -189540 206307 -86751 -188082 572994 -944784 1102248 -984150 669222 -295245 59049 
-5 28 -100 302 -766 1476 -2268 1611 3393 -17064 45144 -83916 120204 -118584 21384 209223 -591219 1058508 -1460916 1666494 -1561518 1180980 -708588 295245 -59049 
-5 34 -130 488 -1456 3846 -8934 17577 -30213 40500 -35316 -13608 149688 -411156 831060 -1379997 1966113 -2453814 2663766 -2519424 2047032 -1377810 747954 -295245 59049 
-5 40 -160 710 -2326 7440 -20280 51435 -117855 247536 -479520 850500 -1394820 2099520 -2904336 3685095 -4253715 4461480 -4199040 3503574 -2558790 1574640 -787320 295245 -59049 
-3 -30 98 396 -1452 -2970 12870 13365 -75735 -32076 310068 0 -898128 288684 1828332 -1082565 -2525985 2165130 2165130 -2598156 -866052 1771470 -118098 -531441 177147 
-3 -24 80 234 -918 -1080 5760 1215 -19845 11664 23328 -61236 102060 104976 -559872 98415 1279395 -787320 -1574640 1535274 905418 -1417176 0 531441 -177147 
-3 -18 62 108 -492 -54 1530 -2187 2025 8748 -30132 0 81648 -78732 -8748 177147 -426465 39366 984150 -708588 -866052 1062882 118098 -531441 177147 
-3 -12 44 18 -174 324 -468 -1377 5211 -1944 -8424 20412 -34020 -17496 134136 -111537 -50301 236196 -446148 118098 747954 -708588 -236196 531441 -177147 
-3 -6 26 -36 36 270 -882 405 1161 -4860 10692 0 -27216 43740 -49572 -32805 203391 -196830 13122 236196 -551124 354294 354294 -531441 177147 
-3 0 8 -54 138 0 -360 1215 -2565 0 6480 -14580 24300 0 -58320 98415 -120285 0 262440 -354294 275562 0 -472392 531441 -177147 
-3 6 -10 -36 132 -270 450 405 -2295 4860 -8100 0 19440 -43740 72900 -32805 -76545 196830 -328050 236196 78732 -354294 590490 -531441 177147 
-3 12 -28 18 18 -324 900 -1377 1755 1944 -9720 20412 -34020 17496 29160 -111537 229635 -236196 131220 118098 -511758 708588 -708588 531441 -177147 
-3 18 -46 108 -204 54 342 -2187 5481 -8748 11988 0 -27216 78732 -154548 177147 -146529 -39366 380538 -708588 1023516 -1062882 826686 -531441 177147 
-3 24 -64 234 -534 1080 -1872 1215 891 -11664 31104 -61236 102060 -104976 69984 98415 -400221 787320 -1259712 1535274 -1614006 1417176 -944784 531441 -177147 
-3 30 -82 396 -972 2970 -6390 13365 -23895 32076 -37908 0 81648 -288684 621108 -1082565 1673055 -2165130 2558790 -2598156 2283228 -1771470 1062882 -531441 177147 
-3 36 -100 594 -1518 5940 -13860 40095 -84645 192456 -363528 673596 -1122660 1732104 -2501928 3247695 -3969405 4330260 -4330260 3897234 -3031182 2125764 -1180980 531441 -177147 
-1 -36 36 594 -594 -5940 5940 40095 -40095 -192456 192456 673596 -673596 -1732104 1732104 3247695 -3247695 -4330260 4330260 3897234 -3897234 -2125764 2125764 531441 -531441 
-1 -30 30 396 -396 -2970 2970 13365 -13365 -32076 32076 0 0 288684 -288684 -1082565 1082565 2165130 -2165130 -2598156 2598156 1771470 -1771470 -531441 531441 
-1 -24 24 234 -234 -1080 1080 1215 -1215 11664 -11664 -61236 61236 104976 -104976 98415 -98415 -787320 787320 1535274 -1535274 -1417176 1417176 531441 -531441 
-1 -18 18 108 -108 -54 54 -2187 2187 8748 -8748 0 0 -78732 78732 177147 -177147 39366 -39366 -708588 708588 1062882 -1062882 -531441 531441 
-1 -12 12 18 -18 324 -324 -1377 1377 -1944 1944 20412 -20412 -17496 17496 -111537 111537 236196 -236196 118098 -118098 -708588 708588 531441 -531441 
-1 -6 6 -36 36 270 -270 405 -405 -4860 4860 0 0 43740 -43740 -32805 32805 -196830 196830 236196 -236196 354294 -354294 -531441 531441 
-1 0 0 -54 54 0 0 1215 -1215 0 0 -14580 14580 0 0 98415 -98415 0 0 -354294 354294 0 0 531441 -531441 
-1 6 -6 -36 36 -270 270 405 -405 4860 -4860 0 0 -43740 43740 -32805 32805 196830 -196830 236196 -236196 -354294 354294 -531441 531441 
-1 12 -12 18 -18 -324 324 -1377 1377 1944 -1944 20412 -20412 17496 -17496 -111537 111537 -236196 236196 118098 -118098 708588 -708588 531441 -531441 
-1 18 -18 108 -108 54 -54 -2187 2187 -8748 8748 0 0 78732 -78732 177147 -177147 -39366 39366 -708588 708588 -1062882 1062882 -531441 531441 
-1 24 -24 234 -234 1080 -1080 1215 -1215 -11664 11664 -61236 61236 -104976 104976 98415 -98415 787320 -787320 1535274 -1535274 1417176 -1417176 531441 -531441 
-1 30 -30 396 -396 2970 -2970 13365 -13365 32076 -32076 0 0 -288684 288684 -1082565 1082565 -2165130 2165130 -2598156 2598156 -1771470 1771470 -531441 531441 
-1 36 -36 594 -594 5940 -5940 40095 -40095 192456 -192456 673596 -673596 1732104 -1732104 3247695 -3247695 4330260 -4330260 3897234 -3897234 2125764 -2125764 531441 -531441 
1 -36 -36 594 594 -5940 -5940 40095 40095 -192456 -192456 673596 673596 -1732104 -1732104 3247695 3247695 -4330260 -4330260 3897234 3897234 -2125764 -2125764 531441 531441 
1 -30 -30 396 396 -2970 -2970 13365 13365 -32076 -32076 0 0 288684 288684 -1082565 -1082565 2165130 2165130 -2598156 -2598156 1771470 1771470 -531441 -531441 
1 -24 -24 234 234 -1080 -1080 1215 1215 11664 11664 -61236 -61236 104976 104976 98415 98415 -787320 -787320 1535274 1535274 -1417176 -1417176 531441 531441 
1 -18 -18 108 108 -54 -54 -2187 -2187 8748 8748 0 0 -78732 -78732 177147 177147 39366 39366 -708588 -708588 1062882 1062882 -531441 -531441 
1 -12 -12 18 18 324 324 -1377 -1377 -1944 -1944 20412 20412 -17496 -17496 -111537 -111537 236196 236196 118098 118098 -708588 -708588 531441 531441 
1 -6 -6 -36 -36 270 270 405 405 -4860 -4860 0 0 43740 43740 -32805 -32805 -196830 -196830 236196 236196 354294 354294 -531441 -531441 
1 0 0 -54 -54 0 0 1215 1215 0 0 -14580 -14580 0 0 98415 98415 0 0 -354294 -354294 0 0 531441 531441 
1 6 6 -36 -36 -270 -270 405 405 4860 4860 0 0 -43740 -43740 -32805 -32805 196830 196830 236196 236196 -354294 -354294 -531441 -531441 
1 12 12 18 18 -324 -324 -1377 -1377 1944 1944 20412 20412 17496 17496 -111537 -111537 -236196 -236196 118098 118098 708588 708588 531441 531441 
1 18 18 108 108 54 54 -2187 -2187 -8748 -8748 0 0 78732 78732 177147 177147 -39366 -39366 -708588 -708588 -1062882 -1062882 -531441 -531441 
1 24 24 234 234 1080 1080 1215 1215 -11664 -11664 -61236 -61236 -104976 -104976 98415 98415 787320 787320 1535274 1535274 1417176 1417176 531441 531441 
1 30 30 396 396 2970 2970 13365 13365 32076 32076 0 0 -288684 -288684 -1082565 -1082565 -2165130 -2165130 -2598156 -2598156 -1771470 -1771470 -531441 -531441 
1 36 36 594 594 5940 5940 40095 40095 192456 192456 673596 673596 1732104 1732104 3247695 3247695 4330260 4330260 3897234 3897234 2125764 2125764 531441 531441 
3 -30 -98 396 1452 -2970 -12870 13365 75735 -32076 -310068 0 898128 288684 -1828332 -1082565 2525985 2165130 -2165130 -2598156 866052 1771470 118098 -531441 -177147 
3 -24 -80 234 918 -1080 -5760 1215 19845 11664 -23328 -61236 -102060 104976 559872 98415 -1279395 -787320 1574640 1535274 -905418 -1417176 0 531441 177147 
3 -18 -62 108 492 -54 -1530 -2187 -2025 8748 30132 0 -81648 -78732 8748 177147 426465 39366 -984150 -708588 866052 1062882 -118098 -531441 -177147 
3 -12 -44 18 174 324 468 -1377 -5211 -1944 8424 20412 34020 -17496 -134136 -111537 50301 236196 446148 118098 -747954 -708588 236196 531441 177147 
3 -6 -26 -36 -36 270 882 405 -1161 -4860 -10692 0 27216 43740 49572 -32805 -203391 -196830 -13122 236196 551124 354294 -354294 -531441 -177147 
3 0 -8 -54 -138 0 360 1215 2565 0 -6480 -14580 -24300 0 58320 98415 120285 0 -262440 -354294 -275562 0 472392 531441 177147 
3 6 10 -36 -132 -270 -450 405 2295 4860 8100 0 -19440 -43740 -72900 -32805 76545 196830 328050 236196 -78732 -354294 -590490 -531441 -177147 
3 12 28 18 -18 -324 -900 -1377 -1755 1944 9720 20412 34020 17496 -29160 -111537 -229635 -236196 -131220 118098 511758 708588 708588 531441 177147 
3 18 46 108 204 54 -342 -2187 -5481 -8748 -11988 0 27216 78732 154548 177147 146529 -39366 -380538 -708588 -1023516 -1062882 -826686 -531441 -177147 
3 24 64 234 534 1080 1872 1215 -891 -11664 -31104 -61236 -102060 -104976 -69984 98415 400221 787320 1259712 1535274 1614006 1417176 944784 531441 177147 
3 30 82 396 972 2970 6390 13365 23895 32076 37908 0 -81648 -288684 -621108 -1082565 -1673055 -2165130 -2558790 -2598156 -2283228 -1771470 -1062882 -531441 -177147 
3 36 100 594 1518 5940 13860 40095 84645 192456 363528 673596 1122660 1732104 2501928 3247695 3969405 4330260 4330260 3897234 3031182 2125764 1180980 531441 177147 
5 -20 -140 110 1726 660 -12180 -13365 53055 92664 -139320 -374220 170100 962280 157464 -1563705 -995085 1443420 1705860 -433026 -1377810 -393660 393660 295245 59049 
5 -14 -110 8 976 1014 -4074 -8343 4293 27540 32724 -13608 -149688 -201204 218700 719523 133407 -1089126 -879174 629856 1102248 196830 -433026 -295245 -59049 
5 -8 -80 -58 406 864 72 -2709 -7713 -5616 22464 52164 15876 -85536 -182736 -140697 241299 647352 244944 -695466 -800442 0 472392 295245 59049 
5 -2 -50 -88 16 426 1338 1161 -3483 -10260 -11124 4536 49896 84564 14580 -143613 -263169 -205578 179334 629856 472392 -196830 -511758 -295245 -59049 
5 4 -20 -82 -194 -84 804 2187 2943 -216 -12744 -26892 -21708 17496 99144 162567 78003 -148716 -376164 -433026 -118098 393660 551124 295245 59049 
5 10 10 -40 -224 -450 -450 585 4005 8100 8100 -3240 -35640 -72900 -72900 -3645 156735 328050 328050 104976 -262440 -590490 -590490 -295245 -59049 
5 16 40 38 -74 -456 -1344 -2133 -1377 3456 15984 31428 36612 11664 -69984 -187353 -271917 -244944 -17496 354294 669222 787320 629856 295245 59049 
5 22 70 152 256 114 -798 -3159 -7803 -12420 -11556 4536 49896 119556 189540 206307 86751 -188082 -572994 -944784 -1102248 -984150 -669222 -295245 -59049 
5 28 100 302 766 1476 2268 1611 -3393 -17064 -45144 -83916 -120204 -118584 -21384 209223 591219 1058508 1460916 1666494 1561518 1180980 708588 295245 59049 
5 34 130 488 1456 3846 8934 17577 30213 40500 35316 -13608 -149688 -411156 -831060 -1379997 -1966113 -2453814 -2663766 -2519424 -2047032 -1377810 -747954 -295245 -59049 
5 40 160 710 2326 7440 20280 51435 117855 247536 479520 850500 1394820 2099520 2904336 3685095 4253715 4461480 4199040 3503574 2558790 1574640 787320 295245 59049 
7 -6 -154 -208 1344 3598 -5102 -26271 -1161 106596 95580 -240408 -430920 207036 959364 334611 -1086939 -1106622 336798 1102248 472392 -275562 -354294 -137781 -19683 
7 0 -112 -226 546 2296 568 -8589 -14763 2016 47808 85428 -756 -257904 -335664 182007 784161 443232 -571536 -887922 -231822 367416 367416 137781 19683 
7 6 -70 -208 0 994 2206 1281 -6441 -19908 -15804 31752 95256 93636 -52164 -310797 -379323 56862 642978 612360 -17496 -459270 -380538 -137781 -19683 
7 12 -28 -154 -294 -92 1324 3987 4149 -4104 -22680 -40284 -20196 68040 173016 174231 -16767 -352836 -545292 -275562 275562 551124 393660 137781 19683 
7 18 14 -64 -336 -746 -566 1473 6423 12276 9036 -15768 -61128 -100116 -70956 78003 289413 403866 272646 -122472 -542376 -642978 -406782 -137781 -19683 
7 24 56 62 -126 -752 -1952 -3021 -1131 7632 24912 43956 40716 -15552 -132192 -269001 -320031 -169128 180792 581742 817938 734832 419904 137781 19683 
7 30 98 224 336 106 -1322 -4959 -10953 -16308 -11340 17928 81432 170100 234252 194643 -13851 -392202 -820854 -1102248 -1102248 -826686 -433026 -137781 -19683 
7 36 140 422 1050 2044 2836 1491 -6411 -26712 -63432 -111132 -142884 -109512 49896 376407 838593 1320948 1653372 1683990 1395306 918540 446148 137781 19683 
7 42 182 656 2016 5278 12034 23457 38199 48132 31932 -46872 -237384 -583524 -1090908 -1702701 -2284443 -2657934 -2684178 -2326968 -1697112 -1010394 -459270 -137781 -19683 
7 48 224 926 3234 10024 27784 69363 157653 326592 619488 1077300 1716876 2507760 3347568 4070007 4485537 4443984 3919104 3031182 2007666 1102248 472392 137781 19683 
9 12 -132 -486 378 4620 4572 -19017 -45089 20952 172344 120204 -299124 -534600 45144 856575 677079 -376164 -932148 -459270 217242 393660 218700 59049 6561 
9 18 -78 -396 -252 1974 4950 765 -16523 -33804 -12492 81648 180432 70956 -310932 -534357 -120285 590490 738234 183708 -364500 -433026 -223074 -59049 -6561 
9 24 -24 -270 -558 -24 2520 6615 5887 -11664 -44400 -54756 9756 151632 259632 133407 -274185 -612360 -445176 118098 514674 472392 227448 59049 6561 
9 30 30 -108 -540 -1158 -774 3069 11125 17388 6636 -37584 -103536 -125388 -21708 212139 439587 424278 51030 -446148 -667764 -511758 -231822 -59049 -6561 
9 36 84 90 -198 -1212 -2988 -4041 -161 14472 39528 57996 34956 -64152 -227448 -356481 -307881 -8748 446148 800442 823770 551124 236196 59049 6561 
9 42 138 324 468 30 -2178 -7587 -15659 -20412 -7932 40176 129744 230364 266652 142155 -190269 -651726 -1048302 -1180980 -982692 -590490 -240570 -59049 -6561 
9 48 192 594 1458 2784 3600 855 -11393 -40608 -89088 -142884 -161316 -77760 171936 599967 1125495 1574640 1757376 1587762 1144530 629856 244944 59049 6561 
9 54 246 900 2772 7266 16290 31005 48277 54972 21564 -99792 -363888 -805788 -1403676 -2050677 -2569725 -2777490 -2575314 -2020788 -1309284 -669222 -249318 -59049 -6561 
9 60 300 1242 4410 13692 37836 93879 210655 429624 798360 1353996 2095884 2956824 3792312 4402431 4596183 4277772 3504060 2480058 1476954 708588 253692 59049 6561 
11 34 -66 -636 -924 2982 11418 3693 -44297 -77164 36268 254352 222432 -249588 -655884 -336501 467721 825066 395766 -224532 -446148 -304722 -115182 -24057 -2187 
11 40 0 -414 -1122 -168 5280 12135 5797 -29680 -79232 -66180 93540 314928 292032 -140481 -623835 -605880 -72576 433026 523422 320760 116640 24057 2187 
11 46 66 -156 -924 -1878 -858 5997 19063 24716 -4652 -81072 -158112 -126828 98316 423819 547209 244134 -302454 -652212 -601668 -336798 -118098 -24057 -2187 
11 52 132 138 -330 -1932 -4620 -5433 2629 26408 60424 72300 9204 -153144 -348408 -416097 -203067 267300 729972 882090 680886 352836 119556 24057 2187 
11 58 198 468 660 -114 -3630 -11571 -22121 -24604 1948 77712 196320 296892 268164 15147 -443799 -935550 -1210626 -1122660 -761076 -368874 -121014 -24057 -2187 
11 64 264 834 2046 3792 4488 -537 -19547 -60928 -123056 -178884 -167004 -6624 356112 885951 1429029 1767744 1745064 1373922 842238 384912 122472 24057 2187 
11 70 330 1236 3828 10002 22110 40845 60247 59996 -956 -181680 -539040 -1088316 -1762020 -2398869 -2788695 -2771010 -2333934 -1635876 -924372 -400950 -123930 -24057 -2187 
11 76 396 1674 6006 18732 51612 127047 281413 563672 1024024 1689324 2530164 3434616 4211352 4640031 4559301 3952476 2977884 1908522 1007478 416988 125388 24057 2187 
13 60 52 -554 -2106 -1164 10140 26019 4927 -84008 -147576 -2300 324676 442728 41400 -569673 -736965 -285012 302724 537030 408726 189540 55404 9477 729 
13 66 130 -176 -1560 -3354 -858 12465 32773 31444 -34476 -159992 -221480 -44148 350988 626067 440199 -115830 -587574 -665496 -445824 -195858 -55890 -9477 -729 
13 72 208 238 -546 -3168 -7176 -7101 8671 47536 89856 76948 -55340 -293280 -479472 -386217 54747 603720 897264 798174 483246 202176 56376 9477 729 
13 78 286 688 936 -390 -6006 -17775 -30875 -27092 23244 138280 283960 352404 206388 -208845 -764505 -1181466 -1232010 -935064 -520992 -208494 -56862 -9477 -729 
13 84 364 1174 2886 5196 5460 -3357 -32513 -90488 -166920 -214460 -147068 123864 617064 1219959 1705851 1851876 1592028 1076166 559062 214812 57348 9477 729 
13 90 442 1696 5304 13806 30030 53649 73957 60388 -42588 -304760 -775592 -1433796 -2150916 -2709837 -2895705 -2617758 -1977534 -1221480 -597456 -221130 -57834 -9477 -729 
13 96 520 2254 8190 25656 70512 172035 375583 737440 1306032 2088724 3014740 3918096 4566528 4743063 4351131 3481920 2388744 1371006 636174 227448 58320 9477 729 
15 90 230 -120 -2472 -6290 -1710 26265 61975 30660 -124740 -289480 -201720 221340 646372 619875 104205 -468990 -691650 -549504 -289440 -104490 -25110 -3645 -243 
15 96 320 438 -822 -5336 -11592 -8613 22069 83616 127392 53348 -193764 -487056 -540080 -177273 423081 858816 890208 619974 306234 106920 25272 3645 243 
15 102 410 1032 1368 -926 -9954 -27399 -42569 -24420 65892 230936 386088 365796 36892 -541053 -1086483 -1296162 -1099998 -692064 -323136 -109350 -25434 -3645 -243 
15 108 500 1662 4098 7156 6444 -8709 -53099 -132744 -221112 -240556 -79572 336936 956440 1567143 1893513 1782108 1321092 765774 340146 111780 25596 3645 243 
15 114 590 2328 7368 19126 40842 70137 88759 51540 -114132 -484168 -1085304 -1837236 -2538188 -2933757 -2851731 -2317734 -1553562 -841104 -357264 -114210 -25758 -3645 -243 
15 120 680 3030 11178 35200 96480 233115 500725 961296 1654320 2554340 3535260 4373280 4811680 4674375 3968745 2904120 1797480 918054 374490 116640 25920 3645 243 
17 124 476 802 -1054 -8948 -19924 -10289 53023 150008 157624 -58276 -432548 -646408 -410312 194735 759391 943500 752748 428706 178146 53244 10908 1377 81 
17 130 578 1564 2108 -1850 -16762 -42683 -57035 -8908 145588 365024 477088 273836 -276692 -922981 -1301621 -1241238 -873942 -464508 -185436 -54162 -10962 -1377 -81 
17 136 680 2362 5882 9928 7208 -18449 -85697 -192304 -282608 -238612 66028 653072 1352656 1857743 1926271 1563048 1000008 500922 192762 55080 11016 1377 81 
17 142 782 3196 10268 26602 55658 91141 102901 25772 -230996 -738208 -1474784 -2277388 -2873612 -3015205 -2636597 -1909338 -1130970 -537948 -200124 -55998 -11070 -1377 -81 
17 148 884 4066 15266 48388 132260 316111 666655 1247528 2077672 3081692 4065244 4753064 4897768 4411823 3435871 2280516 1266852 575586 207522 56916 11124 1377 81 
19 162 798 2364 3420 -3162 -28614 -68571 -73321 40052 290700 527136 480624 11628 -693804 -1237413 -1342863 -1055222 -629450 -287964 -100044 -25650 -4590 -513 -27 
19 168 912 3354 8550 13992 7296 -36081 -137275 -273904 -341088 -174420 329460 1069776 1736448 2006799 1785069 1252936 697168 305178 103110 25992 4608 513 27 
19 174 1026 4380 14364 37194 76038 117477 112727 -29716 -414732 -1085280 -1938000 -2709324 -3089172 -2911845 -2273103 -1462202 -766934 -322620 -106188 -26334 -4626 -513 -27 
19 180 1140 5442 20862 66660 181716 429039 885989 1609832 2581416 3655068 4562052 5000040 4782984 3960303 2808333 1683172 838756 340290 109278 26676 4644 513 27 
21 204 1204 4734 12558 20244 6156 -68229 -220609 -379848 -364344 9044 732564 1527144 2007768 1968039 1511811 925756 452676 175182 52606 11844 1884 189 9 
21 210 1330 5976 20160 52374 104310 149625 110789 -135660 -693804 -1537480 -2441880 -3058164 -3120180 -2625021 -1825425 -1045190 -488166 -183120 -53864 -11970 -1890 -189 -9 
21 216 1456 7254 28518 92064 250344 582939 1174751 2062032 3162816 4241636 4965156 5054304 4449648 3363399 2162979 1169944 524496 191142 55126 12096 1896 189 9 
23 250 1702 8096 28336 74382 144210 187473 81719 -326876 -1099492 -2080120 -2912168 -3239044 -2941884 -2206413 -1369995 -701822 -293986 -99176 -26312 -5290 -758 -69 -3 
23 256 1840 9614 38962 127512 346104 793155 1552661 2615008 3803648 4784276 5200300 4873424 3922512 2696727 1571889 769120 311696 102718 26818 5336 760 69 3 
25 300 2300 12650 53130 177100 480700 1081575 2042975 3268760 4457400 5200300 5200300 4457400 3268760 2042975 1081575 480700 177100 53130 12650 2300 300 25 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states26.lab <==
Y??????????????????????????????????????????????????????? 00000000000000000000000000 11111111111111111111111111
Y??????????????????????????????????????????????????????_ 00000000000000000000000001 11111111111111111111111111 d
Y??????????????????????????????????????????????????????_ 00000000000000000000000000 11111111111111111111111100 d
Y?????????????????????????????????????????????@????????_ 00000000000000000000000101 11111111111111111111111111 d
Y?????????????????????????????????????????????@????????_ 00000000000000000000000100 11111111111111111111111100 d
Y?????????????????????????????????????????????@????????_ 00000000000000000000000000 11111111111111111111110000 d
Y??????????????????????????????????????G??????@????????_ 00000000000000000000010101 11111111111111111111111111 d
Y??????????????????????????????????????G??????@????????_ 00000000000000000000010100 11111111111111111111111100 d
Y??????????????????????????????????????G??????@????????_ 00000000000000000000010000 11111111111111111111110000 d
Y??????????????????????????????????????G??????@????????_ 00000000000000000000000000 11111111111111111111000000 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001010101 11111111111111111111111111 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001010100 11111111111111111111111100 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001010000 11111111111111111111110000 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001000000 11111111111111111111000000 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000000000000 11111111111111111100000000 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010101 11111111111111111111111111 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010100 11111111111111111111111100 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010000 11111111111111111111110000 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101000000 11111111111111111111000000 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000100000000 11111111111111111100000000 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000000000000 11111111111111110000000000 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010101 11111111111111111111111111 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010100 11111111111111111111111100 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010000 11111111111111111111110000 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101000000 11111111111111111111000000 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010100000000 11111111111111111100000000 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010000000000 11111111111111110000000000 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000000000000000 11111111111111000000000000 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 11111111111111111111111111 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010100 11111111111111111111111100 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010000 11111111111111111111110000 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101000000 11111111111111111111000000 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010100000000 11111111111111111100000000 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010000000000 11111111111111110000000000 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001000000000000 11111111111111000000000000 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000000000000000000 11111111111100000000000000 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 11111111111111111111111111 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010100 11111111111111111111111100 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010000 11111111111111111111110000 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101000000 11111111111111111111000000 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010100000000 11111111111111111100000000 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010000000000 11111111111111110000000000 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101000000000000 11111111111111000000000000 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000100000000000000 11111111111100000000000000 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000000000000000000 11111111110000000000000000 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 11111111111111111111111111 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010100 11111111111111111111111100 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010000 11111111111111111111110000 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101000000 11111111111111111111000000 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010100000000 11111111111111111100000000 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010000000000 11111111111111110000000000 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101000000000000 11111111111111000000000000 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010100000000000000 11111111111100000000000000 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010000000000000000 11111111110000000000000000 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000000000000000000000 11111111000000000000000000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 11111111111111111111111111 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010100 11111111111111111111111100 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010000 11111111111111111111110000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101000000 11111111111111111111000000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010100000000 11111111111111111100000000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010000000000 11111111111111110000000000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101000000000000 11111111111111000000000000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010100000000000000 11111111111100000000000000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010000000000000000 11111111110000000000000000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001000000000000000000 11111111000000000000000000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000000000000000000000000 11111100000000000000000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 11111111111111111111111111 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010100 11111111111111111111111100 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010000 11111111111111111111110000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101000000 11111111111111111111000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010100000000 11111111111111111100000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010000000000 11111111111111110000000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101000000000000 11111111111111000000000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010100000000000000 11111111111100000000000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010000000000000000 11111111110000000000000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101000000000000000000 11111111000000000000000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000100000000000000000000 11111100000000000000000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000000000000000000000000 11110000000000000000000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 11111111111111111111111111 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010100 11111111111111111111111100 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010000 11111111111111111111110000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101000000 11111111111111111111000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010100000000 11111111111111111100000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010000000000 11111111111111110000000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101000000000000 11111111111111000000000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010100000000000000 11111111111100000000000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010000000000000000 11111111110000000000000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101000000000000000000 11111111000000000000000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010100000000000000000000 11111100000000000000000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010000000000000000000000 11110000000000000000000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000000000000000000000000 11000000000000000000000000 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101010101 11111111111111111111111111 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101010100 11111111111111111111111100 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101010000 11111111111111111111110000 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010101000000 11111111111111111111000000 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010100000000 11111111111111111100000000 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101010000000000 11111111111111110000000000 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010101000000000000 11111111111111000000000000 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010100000000000000 11111111111100000000000000 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101010000000000000000 11111111110000000000000000 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010101000000000000000000 11111111000000000000000000 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010100000000000000000000 11111100000000000000000000 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01010000000000000000000000 11110000000000000000000000 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 01000000000000000000000000 11000000000000000000000000 d
Y`?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000000000000000000000000 00000000000000000000000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010101 00111111111111111111111111 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010100 00111111111111111111111100 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101010000 00111111111111111111110000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010101000000 00111111111111111111000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010100000000 00111111111111111100000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101010000000000 00111111111111110000000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010101000000000000 00111111111111000000000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010100000000000000 00111111111100000000000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101010000000000000000 00111111110000000000000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010101000000000000000000 00111111000000000000000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010100000000000000000000 00111100000000000000000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00010000000000000000000000 00110000000000000000000000 d
Y@?G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000000000000000000000000 00000000000000000000000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010101 00001111111111111111111111 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010100 00001111111111111111111100 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101010000 00001111111111111111110000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010101000000 00001111111111111111000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010100000000 00001111111111111100000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101010000000000 00001111111111110000000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010101000000000000 00001111111111000000000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010100000000000000 00001111111100000000000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101010000000000000000 00001111110000000000000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000101000000000000000000 00001111000000000000000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000100000000000000000000 00001100000000000000000000 d
Y??G?C??G??@????_???@?????G?????C??????G??????@????????_ 00000000000000000000000000 00000000000000000000000000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010101 00000011111111111111111111 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010100 00000011111111111111111100 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101010000 00000011111111111111110000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010101000000 00000011111111111111000000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010100000000 00000011111111111100000000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101010000000000 00000011111111110000000000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010101000000000000 00000011111111000000000000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010100000000000000 00000011111100000000000000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001010000000000000000 00000011110000000000000000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000001000000000000000000 00000011000000000000000000 d
Y????C??G??@????_???@?????G?????C??????G??????@????????_ 00000000000000000000000000 00000000000000000000000000 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010101 00000000111111111111111111 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010100 00000000111111111111111100 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101010000 00000000111111111111110000 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010101000000 00000000111111111111000000 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010100000000 00000000111111111100000000 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101010000000000 00000000111111110000000000 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010101000000000000 00000000111111000000000000 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010100000000000000 00000000111100000000000000 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000010000000000000000 00000000110000000000000000 d
Y???????G??@????_???@?????G?????C??????G??????@????????_ 00000000000000000000000000 00000000000000000000000000 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010101 00000000001111111111111111 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010100 00000000001111111111111100 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101010000 00000000001111111111110000 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010101000000 00000000001111111111000000 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010100000000 00000000001111111100000000 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101010000000000 00000000001111110000000000 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000101000000000000 00000000001111000000000000 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000100000000000000 00000000001100000000000000 d
Y??????????@????_???@?????G?????C??????G??????@????????_ 00000000000000000000000000 00000000000000000000000000 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010101 00000000000011111111111111 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010100 00000000000011111111111100 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101010000 00000000000011111111110000 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010101000000 00000000000011111111000000 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010100000000 00000000000011111100000000 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001010000000000 00000000000011110000000000 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000001000000000000 00000000000011000000000000 d
Y???????????????_???@?????G?????C??????G??????@????????_ 00000000000000000000000000 00000000000000000000000000 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010101 00000000000000111111111111 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010100 00000000000000111111111100 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101010000 00000000000000111111110000 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010101000000 00000000000000111111000000 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010100000000 00000000000000111100000000 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000010000000000 00000000000000110000000000 d
Y???????????????????@?????G?????C??????G??????@????????_ 00000000000000000000000000 00000000000000000000000000 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010101 00000000000000001111111111 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010100 00000000000000001111111100 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101010000 00000000000000001111110000 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000101000000 00000000000000001111000000 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000100000000 00000000000000001100000000 d
Y?????????????????????????G?????C??????G??????@????????_ 00000000000000000000000000 00000000000000000000000000 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001010101 00000000000000000011111111 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001010100 00000000000000000011111100 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001010000 00000000000000000011110000 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000001000000 00000000000000000011000000 d
Y???????????????????????????????C??????G??????@????????_ 00000000000000000000000000 00000000000000000000000000 d
Y??????????????????????????????????????G??????@????????_ 00000000000000000000010101 00000000000000000000111111 d
Y??????????????????????????????????????G??????@????????_ 00000000000000000000010100 00000000000000000000111100 d
Y??????????????????????????????????????G??????@????????_ 00000000000000000000010000 00000000000000000000110000 d
Y??????????????????????????????????????G??????@????????_ 00000000000000000000000000 00000000000000000000000000 d
Y?????????????????????????????????????????????@????????_ 00000000000000000000000101 00000000000000000000001111 d
Y?????????????????????????????????????????????@????????_ 00000000000000000000000100 00000000000000000000001100 d
Y?????????????????????????????????????????????@????????_ 00000000000000000000000000 00000000000000000000000000 d
Y??????????????????????????????????????????????????????_ 00000000000000000000000001 00000000000000000000000011 d
Y??????????????????????????????????????????????????????_ 00000000000000000000000000 00000000000000000000000000 d
Y??????????????????????????????????????????????????????? 00000000000000000000000000 00000000000000000000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states26.mat <==
-26 325 -2600 14950 -65780 230230 -657800 1562275 -3124550 5311735 -7726160 9657700 -10400600 9657700 -7726160 5311735 -3124550 1562275 -657800 230230 -65780 14950 -2600 325 -26 1 
-24 273 -1952 9798 -36432 102718 -218592 331683 -269192 -245157 1426368 -3179612 4992288 -6151212 6180928 -5148297 3576408 -2071817 995808 -393162 125488 -31602 6048 -827 72 -3 
-24 279 -2096 11454 -48576 166474 -473616 1139259 -2345816 4167669 -6418656 8587924 -9984576 10073724 -8795936 6619239 -4268616 2341009 -1080816 414414 -129536 32154 -6096 829 -72 3 
-22 225 -1408 5938 -17292 32802 -26400 -62073 288838 -600457 744192 -355300 -741608 2259708 -3534912 3975807 -3479850 2437567 -1378432 627858 -227788 64450 -13728 2073 -198 9 
-22 231 -1540 7306 -26136 72534 -156684 253935 -260414 -24871 829464 -2231284 3979360 -5500044 6178344 -5745201 4450446 -2870615 1533356 -671286 236984 -65834 13860 -2079 198 -9 
-22 237 -1672 8710 -35772 120582 -342408 833283 -1757690 3236783 -5224848 7404452 -9206792 10019460 -9503952 7813047 -5526378 3332923 -1694440 715638 -246268 67222 -13992 2085 -198 9 
-20 181 -960 3162 -5784 258 31776 -97185 141892 -33269 -330752 817836 -1007760 492252 682176 -1931217 2580276 -2398085 1684672 -917414 388008 -125694 30240 -5103 540 -27 
-20 187 -1080 4266 -11904 22542 -21288 -28785 173356 -411179 614992 -515508 -155040 1399236 -2806224 3743247 -3791868 3038005 -1950104 1002346 -408288 129102 -30600 5121 -540 27 
-20 193 -1200 5406 -18744 51558 -113232 193515 -230204 83011 444448 -1500012 3023280 -4647324 5798496 -6001017 5184948 -3735305 2229136 -1089554 428808 -132522 30960 -5139 540 -27 
-20 199 -1320 6582 -26304 87522 -248376 610755 -1315028 2495821 -4191248 6236484 -8217120 9562092 -9783024 8743287 -6768636 4491505 -2521928 1179046 -449568 135954 -31320 5157 -540 27 
-18 141 -600 1278 252 -10002 28872 -30213 -42734 203031 -307632 99348 490824 -1078956 1056720 -215577 -954126 1702891 -1696248 1181454 -606852 231390 -64152 12285 -1458 81 
-18 147 -708 2142 -3672 258 18612 -59445 99718 -65943 -136680 510612 -842112 750924 2856 -1199673 2224602 -2542859 2115180 -1338450 649944 -239598 65124 -12339 1458 -81 
-18 153 -816 3042 -8244 15810 -17136 -11241 104146 -278001 474912 -521220 172584 719100 -2005728 3210399 -3784014 3489319 -2563056 1500930 -693684 247842 -66096 12393 -1458 81 
-18 159 -924 3978 -13464 36870 -82260 146799 -194042 128673 205224 -969204 2212992 -3752172 5151000 -5888817 5651802 -4545935 3040308 -1668918 738072 -256122 67068 -12447 1458 -81 
-18 165 -1032 4950 -19332 63654 -180648 448371 -982766 1914183 -3325200 5159364 -7146936 8818308 -9650832 9309591 -7847694 5716387 -3547368 1842438 -783108 264438 -68040 12501 -1458 81 
-16 105 -320 110 2592 -8762 8000 24555 -88240 92635 94080 -414220 491200 19620 -867712 1266247 -724080 -364785 1160640 -1241154 838944 -393930 129600 -28755 3888 -243 
-16 111 -416 758 384 -6158 16928 -20205 -13456 105685 -211008 180740 140416 -680820 1027136 -717353 -245808 1281897 -1749024 1510182 -926208 413154 -132192 28917 -3888 243 
-16 117 -512 1442 -2400 442 10880 -37353 69968 -66989 -41472 296828 -617024 751884 -402688 -504161 1627536 -2382645 2396160 -1792062 1015200 -432486 134784 -29079 3888 -243 
-16 123 -608 2162 -5760 11254 -13600 -2265 61808 -185843 353856 -461668 320128 257364 -1293376 2523583 -3460656 3675621 -3103200 2086866 -1105920 451926 -137376 29241 -3888 243 
-16 129 -704 2918 -9696 26494 -59968 110979 -158896 140299 62592 -598300 1569472 -2922540 4375424 -5471945 5785488 -5169465 3871296 -2394666 1198368 -471474 139968 -29403 3888 -243 
-16 135 -800 3710 -14208 46378 -131680 329595 -733840 1462021 -2615616 4208660 -6089600 7908540 -9184960 9486055 -8643120 6872865 -4701600 2715534 -1292544 491130 -142560 29565 -3888 243 
-14 73 -112 -502 2660 -3270 -8976 36159 -30946 -79081 231584 -149876 -322376 767404 -484128 -528273 1306638 -1021977 -17712 839754 -945756 598266 -244944 64881 -10206 729 
-14 79 -196 -46 1736 -4914 4212 11607 -45238 64217 3032 -194468 381472 -265628 -306840 977055 -1066266 324369 703404 -1253070 1111320 -641682 251748 -65367 10206 -729 
-14 85 -280 446 308 -3714 10344 -14277 -1570 56207 -137392 166804 -21608 -348620 772752 -865689 331470 658467 -1500984 1695438 -1281420 685422 -258552 65853 -10206 729 
-14 91 -364 974 -1624 546 6396 -23781 48650 -57967 3848 161524 -422240 636364 -558792 -2457 973350 -1945971 2413476 -2167074 1456056 -729486 265356 -66339 10206 -729 
-14 97 -448 1538 -4060 8082 -10656 2103 35870 -123001 257408 -381380 361528 -23204 -740928 1837023 -2925810 3557727 -3443904 2668194 -1635228 773874 -272160 66825 -10206 729 
-14 103 -532 2138 -7000 19110 -43836 83679 -127606 134345 -17800 -347348 1080352 -2209388 3584712 -4860753 5605542 -5513463 4595292 -3199014 1818936 -818586 278964 -67311 10206 -729 
-14 109 -616 2774 -10444 33846 -96168 242547 -547618 1113023 -2043472 3394756 -5103464 6932836 -8484624 9309591 -9094194 7833051 -5870664 3759750 -2007180 863622 -285768 67797 -10206 729 
-12 45 32 -702 1560 2058 -14400 15111 40604 -121461 40896 290620 -476784 -27156 905472 -992385 -131220 1292787 -1220832 171234 670680 -750870 419904 -139239 26244 -2187 
-12 51 -40 -414 1536 -1290 -5112 17415 -17932 -23883 108912 -145412 -27360 408468 -606960 151551 764316 -1229715 678456 360450 -956448 844182 -437400 140697 -26244 2187 
-12 57 -112 -90 1080 -2802 2736 5139 -25060 43779 -20064 -85724 239184 -284940 28512 522135 -971028 791343 58320 -954666 1253880 -938466 454896 -142155 26244 -2187 
-12 63 -184 270 192 -2262 6552 -10053 2804 29037 -86832 132724 -81504 -143940 501552 -764505 619164 64233 -997272 1612062 -1562976 1033722 -472392 143613 -26244 2187 
-12 69 -256 666 -1128 546 3744 -15201 33692 -46725 22656 79660 -274032 493212 -565056 283311 428652 -1379349 2146176 -2333286 1883736 -1129950 489888 -145071 26244 -2187 
-12 75 -328 1098 -2880 5838 -8280 3951 20084 -80475 183984 -301940 345888 -173628 -349488 1242063 -2314980 3196773 -3512808 3118986 -2216160 1227150 -507384 146529 -26244 2187 
-12 81 -400 1566 -5064 13830 -32112 62955 -101092 120243 -59040 -182636 720720 -1627356 2850336 -4160889 5187564 -5559705 5104944 -3969810 2560248 -1325322 524880 -147987 26244 -2187 
-12 87 -472 2070 -7680 24738 -70344 178659 -408460 845085 -1587696 2713348 -4219488 5964780 -7645968 8851383 -9199332 8511777 -6930360 4886406 -2916000 1424466 -542376 149445 -26244 2187 
-10 21 120 -618 108 4998 -9192 -14445 64106 -24137 -193296 292548 178920 -833724 489456 901719 -1533654 300915 1308312 -1391418 242028 610902 -612360 277749 -65610 6561 
-10 27 60 -474 648 1722 -6924 5715 15758 -50327 46296 69156 -262080 251388 239976 -845289 654642 470205 -1328724 921942 180792 -797526 656100 -282123 65610 -6561 
-10 33 0 -294 828 -582 -2496 9135 -12502 -5777 56064 -99156 45000 161388 -411264 393039 140778 -886545 1057536 -327078 -632772 987066 -699840 286497 -65610 6561 
-10 39 -60 -78 648 -1698 1932 2295 -14194 28513 -24024 -30948 141120 -228924 147096 190431 -651726 863865 -475308 -395118 1113912 -1179522 743580 -290871 65610 -6561 
-10 45 -120 174 108 -1410 4200 -7029 4202 14311 -54000 97524 -92952 -29196 291600 -583929 664362 -316629 -437400 1246590 -1624212 1374894 -787320 295245 -65610 6561 
-10 51 -180 462 -792 498 2148 -9765 23246 -36071 28344 32244 -169920 360108 -497016 408807 48114 -841995 1700028 -2229282 2163672 -1573182 831060 -299619 65610 -6561 
-10 57 -240 786 -2052 4242 -6384 4455 10538 -52001 129696 -231972 304200 -239076 -94176 771903 -1725462 2700135 -3332016 3345138 -2732292 1774386 -874800 303993 -65610 6561 
-10 63 -300 1146 -3672 10038 -23556 47295 -79282 103249 -76536 -78228 463680 -1169676 2209464 -3454353 4620402 -5347215 5352804 -4596102 3330072 -1978506 918540 -308367 65610 -6561 
-10 69 -360 1542 -5652 18102 -51528 131715 -304534 640279 -1227984 2152356 -3449880 5052708 -6749136 8194743 -8998614 8873955 -7781832 5984118 -3957012 2185542 -962280 312741 -65610 6561 
-8 1 160 -362 -1136 4942 1504 -31373 27432 105435 -202176 -144828 671328 -223884 -1166400 1293975 752328 -2193561 769824 1439046 -1574640 196830 629856 -492075 157464 -19683 
-8 7 112 -338 -320 2842 -2864 -8021 23352 -12747 -49824 133236 -84672 -258660 593568 -153657 -966168 1227393 128304 -1459458 1119744 135594 -734832 505197 -157464 19683 
-8 13 64 -278 208 994 -3200 3487 5160 -26349 35712 15948 -127008 188892 -41472 -362961 690120 -322461 -699840 1255338 -594864 -476766 839808 -518319 157464 -19683 
-8 19 16 -182 448 -386 -1232 5311 -8136 45 26784 -62964 60480 47844 -241056 347247 -157464 -369603 898128 -820854 0 826686 -944784 531441 -157464 19683 
-8 25 -32 -50 400 -1082 1312 907 -7896 18699 -21312 -6732 76896 -161244 171072 7047 -367416 693279 -676512 150174 664848 -1185354 1049760 -544563 157464 -19683 
-8 31 -80 118 64 -878 2704 -4973 4152 6501 -32544 68868 -84672 25164 147744 -401193 589032 -489159 -11664 762534 -1399680 1552770 -1154736 557685 -157464 19683 
-8 37 -128 322 -560 442 1216 -6281 15912 -27261 27648 6588 -99360 251532 -404352 428895 -180792 -406053 1213056 -1923102 2204496 -1928934 1259712 -570807 157464 -19683 
-8 43 -176 562 -1472 3094 -4880 4327 4920 -33123 90144 -174564 254016 -252396 59616 426303 -1215000 2159541 -2974320 3337362 -3079296 2313846 -1364688 583929 -157464 19683 
-8 49 -224 838 -2672 7294 -17312 35491 -61656 86331 -80064 -14940 284256 -820908 1674432 -2793609 3987144 -4942377 5342112 -5011146 4024080 -2707506 1469664 -597051 157464 -19683 
-8 55 -272 1150 -4160 13258 -37808 97147 -227016 484245 -946080 1696788 -2794176 4224636 -5855328 7417575 -8555544 8929521 -8363088 6950286 -5038848 3109914 -1574640 610173 -157464 19683 
-6 -15 160 -30 -1836 2386 11520 -25545 -39690 145719 46656 -513540 204120 1132380 -1119744 -1406241 2558790 448335 -3149280 1272834 1810836 -1771470 0 688905 -354294 59049 
-6 -9 124 -102 -984 1990 3060 -12417 4050 31833 -60264 19116 163296 -350892 -17496 938223 -852930 -955719 1968300 -249318 -1732104 1299078 236196 -728271 354294 -59049 
-6 -3 88 -138 -348 1270 -936 -2637 10422 -13329 -16848 74628 -68040 -69660 268272 -323433 -100602 888651 -892296 -450522 1495908 -800442 -472392 767637 -354294 59049 
-6 3 52 -138 72 442 -1764 2499 2322 -13743 21384 -6588 -54432 134460 -99144 -129033 406782 -468747 26244 809190 -1102248 275562 708588 -807003 354294 -59049 
-6 9 16 -102 276 -278 -720 2991 -5130 2727 12960 -39636 48600 -4212 -116640 261711 -240570 -70713 524880 -809190 551124 275562 -944784 846369 -354294 59049 
-6 15 -20 -30 264 -674 900 135 -4590 12105 -16200 4860 38880 -108540 145800 -76545 -153090 484785 -656100 433026 157464 -852930 1180980 -885735 354294 -59049 
-6 21 -56 78 36 -530 1800 -3477 3510 2079 -19440 47412 -68040 48276 58320 -257337 459270 -516861 262440 336798 -1023516 1456542 -1417176 925101 -354294 59049 
-6 27 -92 222 -408 370 684 -3957 10962 -20223 23976 -7020 -54432 169452 -309096 395847 -293058 -101331 761076 -1517778 2047032 -2086398 1653372 -964467 354294 -59049 
-6 33 -128 402 -1068 2242 -3744 3879 1782 -20457 62208 -129060 204120 -238788 139968 187839 -800442 1649727 -2519424 3127410 -3228012 2742498 -1889568 1003833 -354294 59049 
-6 39 -164 618 -1944 5302 -12780 26511 -47790 70713 -75816 21708 163296 -560844 1242216 -2211057 3346110 -4419927 5117580 -5183190 4566456 -3424842 2125764 -1043199 354294 -59049 
-6 45 -200 870 -3036 9766 -27720 71715 -169290 365391 -727056 1330020 -2245320 3494340 -5003856 6589431 -7938810 8715195 -8660520 7702614 -6062364 4133430 -2361960 1082565 -354294 59049 
-4 -27 128 298 -1848 -1518 15840 495 -89100 43659 342144 -310068 -898128 1186812 1539648 -2910897 -1443420 4691115 0 -4763286 1732104 2637522 -1889568 -413343 708588 -177147 
-4 -21 104 154 -1152 -162 6840 -4545 -21060 31509 11664 -84564 163296 2916 -664848 658287 1180980 -2066715 -787320 3109914 -629856 -2322594 1417176 531441 -708588 177147 
-4 -15 80 46 -600 438 1584 -3717 4212 6723 -38880 30132 81648 -160380 69984 185895 -603612 465831 944784 -1692738 -157464 1928934 -944784 -649539 708588 -177147 
-4 -9 56 -26 -192 498 -792 -909 6588 -7155 -6480 28836 -54432 16524 151632 -245673 61236 286497 -682344 564246 629856 -1456542 472392 767637 -708588 177147 
-4 -3 32 -62 72 234 -1152 1287 756 -6021 15552 -10692 -27216 70956 -93312 16767 236196 -400221 209952 223074 -787320 905418 0 -885735 708588 -177147 
-4 3 8 -62 192 -138 -360 1575 -3780 2565 6480 -21060 38880 -24300 -58320 156735 -218700 120285 262440 -616734 629856 -275562 -472392 1003833 -708588 177147 
-4 9 -16 -26 168 -402 720 -45 -2700 7155 -12960 8100 19440 -63180 116640 -105705 -43740 273375 -524880 564246 -157464 -433026 944784 -1121931 708588 -177147 
-4 15 -40 46 0 -342 1224 -2277 3132 189 -11664 30132 -54432 51516 11664 -140697 341172 -465831 367416 -13122 -629856 1220346 -1417176 1240029 -708588 177147 
-4 21 -64 154 -312 258 288 -2529 7668 -14229 20736 -11988 -27216 105948 -233280 331695 -323676 107163 419904 -1089126 1732104 -2086398 1889568 -1358127 708588 -177147 
-4 27 -88 298 -768 1614 -2952 3087 -324 -12555 42768 -92340 163296 -207036 174960 28431 -498636 1187541 -2047032 2794986 -3149280 3031182 -2361960 1476225 -708588 177147 
-4 33 -112 478 -1368 3942 -9360 19755 -37260 55971 -69984 37908 81648 -370332 909792 -1703673 2755620 -3838185 4723920 -5156946 4881384 -4054698 2834352 -1594323 708588 -177147 
-4 39 -136 694 -2112 7458 -19800 53955 -124740 277101 -555984 1037124 -1796256 2854764 -4234032 5749623 -7217100 8299665 -8660520 8227494 -6928416 5156946 -3306744 1712421 -708588 177147 
-2 -35 72 558 -1188 -5346 11880 34155 -80190 -152361 384912 481140 -1347192 -1058508 3464208 1515591 -6495390 -1082565 8660520 -433026 -7794468 1771470 4251528 -1594323 -1062882 531441 
-2 -29 60 366 -792 -2574 5940 10395 -26730 -18711 64152 -32076 0 288684 -577368 -793881 2165130 1082565 -4330260 -433026 5196312 -826686 -3542940 1240029 1062882 -531441 
-2 -23 48 210 -468 -846 2160 135 -2430 12879 -23328 -49572 122472 43740 -209952 203391 -196830 -688905 1574640 747954 -3070548 118098 2834352 -885735 -1062882 531441 
-2 -17 36 90 -216 54 108 -2241 4374 6561 -17496 8748 0 -78732 157464 98415 -354294 216513 -78732 -669222 1417176 354294 -2125764 531441 1062882 -531441 
-2 -11 24 6 -36 342 -648 -1053 2754 -3321 3888 18468 -40824 2916 34992 -129033 223074 124659 -472392 354294 -236196 -590490 1417176 -177147 -1062882 531441 
-2 -5 12 -42 72 234 -540 675 -810 -4455 9720 -4860 0 43740 -87480 10935 65610 -229635 393660 39366 -472392 590490 -708588 -177147 1062882 -531441 
-2 1 0 -54 108 -54 0 1215 -2430 1215 0 -14580 29160 -14580 0 98415 -196830 98415 0 -354294 708588 -354294 0 531441 -1062882 531441 
-2 7 -12 -30 72 -306 540 135 -810 5265 -9720 4860 0 -43740 87480 -76545 65610 164025 -393660 433026 -472392 -118098 708588 -885735 1062882 -531441 
-2 13 -24 30 -36 -306 648 -1701 2754 567 -3888 22356 -40824 37908 -34992 -94041 223074 -347733 472392 -118098 -236196 826686 -1417176 1240029 -1062882 531441 
-2 19 -36 126 -216 162 -108 -2133 4374 -10935 17496 -8748 0 78732 -157464 255879 -354294 137781 78732 -747954 1417176 -1771470 2125764 -1594323 1062882 -531441 
-2 25 -48 258 -468 1314 -2160 2295 -2430 -10449 23328 -72900 122472 -166212 209952 -6561 -196830 885735 -1574640 2322594 -3070548 2952450 -2834352 1948617 -1062882 531441 
-2 31 -60 426 -792 3366 -5940 16335 -26730 45441 -64152 32076 0 -288684 577368 -1371249 2165130 -3247695 4330260 -4763286 5196312 -4369626 3542940 -2302911 1062882 -531441 
-2 37 -72 630 -1188 6534 -11880 46035 -80190 232551 -384912 866052 -1347192 2405700 -3464208 4979799 -6495390 7577955 -8660520 8227494 -7794468 6022998 -4251528 2657205 -1062882 531441 
0 -39 0 702 0 -7722 0 57915 0 -312741 0 1250964 0 -3752892 0 8444007 0 -14073345 0 16888014 0 -13817466 0 6908733 0 -1594323 
0 -33 0 486 0 -4158 0 22275 0 -72171 0 96228 0 288684 0 -1948617 0 5412825 0 -9093546 0 9565938 0 -5845851 0 1594323 
0 -27 0 306 0 -1782 0 4455 0 8019 0 -96228 0 288684 0 -216513 0 -1082565 0 3897234 0 -6022998 0 4782969 0 -1594323 
0 -21 0 162 0 -378 0 -2025 0 15309 0 -26244 0 -78732 0 413343 0 -492075 0 -826686 0 3188646 0 -3720087 0 1594323 
0 -15 0 54 0 270 0 -2349 0 2187 0 26244 0 -78732 0 -59049 0 570807 0 -590490 0 -1062882 0 2657205 0 -1594323 
0 -9 0 -18 0 378 0 -405 0 -6075 0 14580 0 43740 0 -164025 0 -98415 0 826686 0 -354294 0 -1594323 0 1594323 
0 -3 0 -54 0 162 0 1215 0 -3645 0 -14580 0 43740 0 98415 0 -295245 0 -354294 0 1062882 0 531441 0 -1594323 
0 3 0 -54 0 -162 0 1215 0 3645 0 -14580 0 -43740 0 98415 0 295245 0 -354294 0 -1062882 0 531441 0 1594323 
0 9 0 -18 0 -378 0 -405 0 6075 0 14580 0 -43740 0 -164025 0 98415 0 826686 0 354294 0 -1594323 0 -1594323 
0 15 0 54 0 -270 0 -2349 0 -2187 0 26244 0 78732 0 -59049 0 -570807 0 -590490 0 1062882 0 2657205 0 1594323 
0 21 0 162 0 378 0 -2025 0 -15309 0 -26244 0 78732 0 413343 0 492075 0 -826686 0 -3188646 0 -3720087 0 -1594323 
0 27 0 306 0 1782 0 4455 0 -8019 0 -96228 0 -288684 0 -216513 0 1082565 0 3897234 0 6022998 0 4782969 0 1594323 
0 33 0 486 0 4158 0 22275 0 72171 0 96228 0 -288684 0 -1948617 0 -5412825 0 -9093546 0 -9565938 0 -5845851 0 -1594323 
0 39 0 702 0 7722 0 57915 0 312741 0 1250964 0 3752892 0 8444007 0 14073345 0 16888014 0 13817466 0 6908733 0 1594323 
2 -35 -72 558 1188 -5346 -11880 34155 80190 -152361 -384912 481140 1347192 -1058508 -3464208 1515591 6495390 -1082565 -8660520 -433026 7794468 1771470 -4251528 -1594323 1062882 531441 
2 -29 -60 366 792 -2574 -5940 10395 26730 -18711 -64152 -32076 0 288684 577368 -793881 -2165130 1082565 4330260 -433026 -5196312 -826686 3542940 1240029 -1062882 -531441 
2 -23 -48 210 468 -846 -2160 135 2430 12879 23328 -49572 -122472 43740 209952 203391 196830 -688905 -1574640 747954 3070548 118098 -2834352 -885735 1062882 531441 
2 -17 -36 90 216 54 -108 -2241 -4374 6561 17496 8748 0 -78732 -157464 98415 354294 216513 78732 -669222 -1417176 354294 2125764 531441 -1062882 -531441 
2 -11 -24 6 36 342 648 -1053 -2754 -3321 -3888 18468 40824 2916 -34992 -129033 -223074 124659 472392 354294 236196 -590490 -1417176 -177147 1062882 531441 
2 -5 -12 -42 -72 234 540 675 810 -4455 -9720 -4860 0 43740 87480 10935 -65610 -229635 -393660 39366 472392 590490 708588 -177147 -1062882 -531441 
2 1 0 -54 -108 -54 0 1215 2430 1215 0 -14580 -29160 -14580 0 98415 196830 98415 0 -354294 -708588 -354294 0 531441 1062882 531441 
2 7 12 -30 -72 -306 -540 135 810 5265 9720 4860 0 -43740 -87480 -76545 -65610 164025 393660 433026 472392 -118098 -708588 -885735 -1062882 -531441 
2 13 24 30 36 -306 -648 -1701 -2754 567 3888 22356 40824 37908 34992 -94041 -223074 -347733 -472392 -118098 236196 826686 1417176 1240029 1062882 531441 
2 19 36 126 216 162 108 -2133 -4374 -10935 -17496 -8748 0 78732 157464 255879 354294 137781 -78732 -747954 -1417176 -1771470 -2125764 -1594323 -1062882 -531441 
2 25 48 258 468 1314 2160 2295 2430 -10449 -23328 -72900 -122472 -166212 -209952 -6561 196830 885735 1574640 2322594 3070548 2952450 2834352 1948617 1062882 531441 
2 31 60 426 792 3366 5940 16335 26730 45441 64152 32076 0 -288684 -577368 -1371249 -2165130 -3247695 -4330260 -4763286 -5196312 -4369626 -3542940 -2302911 -1062882 -531441 
2 37 72 630 1188 6534 11880 46035 80190 232551 384912 866052 1347192 2405700 3464208 4979799 6495390 7577955 8660520 8227494 7794468 6022998 4251528 2657205 1062882 531441 
4 -27 -128 298 1848 -1518 -15840 495 89100 43659 -342144 -310068 898128 1186812 -1539648 -2910897 1443420 4691115 0 -4763286 -1732104 2637522 1889568 -413343 -708588 -177147 
4 -21 -104 154 1152 -162 -6840 -4545 21060 31509 -11664 -84564 -163296 2916 664848 658287 -1180980 -2066715 787320 3109914 629856 -2322594 -1417176 531441 708588 177147 
4 -15 -80 46 600 438 -1584 -3717 -4212 6723 38880 30132 -81648 -160380 -69984 185895 603612 465831 -944784 -1692738 157464 1928934 944784 -649539 -708588 -177147 
4 -9 -56 -26 192 498 792 -909 -6588 -7155 6480 28836 54432 16524 -151632 -245673 -61236 286497 682344 564246 -629856 -1456542 -472392 767637 708588 177147 
4 -3 -32 -62 -72 234 1152 1287 -756 -6021 -15552 -10692 27216 70956 93312 16767 -236196 -400221 -209952 223074 787320 905418 0 -885735 -708588 -177147 
4 3 -8 -62 -192 -138 360 1575 3780 2565 -6480 -21060 -38880 -24300 58320 156735 218700 120285 -262440 -616734 -629856 -275562 472392 1003833 708588 177147 
4 9 16 -26 -168 -402 -720 -45 2700 7155 12960 8100 -19440 -63180 -116640 -105705 43740 273375 524880 564246 157464 -433026 -944784 -1121931 -708588 -177147 
4 15 40 46 0 -342 -1224 -2277 -3132 189 11664 30132 54432 51516 -11664 -140697 -341172 -465831 -367416 -13122 629856 1220346 1417176 1240029 708588 177147 
4 21 64 154 312 258 -288 -2529 -7668 -14229 -20736 -11988 27216 105948 233280 331695 323676 107163 -419904 -1089126 -1732104 -2086398 -1889568 -1358127 -708588 -177147 
4 27 88 298 768 1614 2952 3087 324 -12555 -42768 -92340 -163296 -207036 -174960 28431 498636 1187541 2047032 2794986 3149280 3031182 2361960 1476225 708588 177147 
4 33 112 478 1368 3942 9360 19755 37260 55971 69984 37908 -81648 -370332 -909792 -1703673 -2755620 -3838185 -4723920 -5156946 -4881384 -4054698 -2834352 -1594323 -708588 -177147 
4 39 136 694 2112 7458 19800 53955 124740 277101 555984 1037124 1796256 2854764 4234032 5749623 7217100 8299665 8660520 8227494 6928416 5156946 3306744 1712421 708588 177147 
6 -15 -160 -30 1836 2386 -11520 -25545 39690 145719 -46656 -513540 -204120 1132380 1119744 -1406241 -2558790 448335 3149280 1272834 -1810836 -1771470 0 688905 354294 59049 
6 -9 -124 -102 984 1990 -3060 -12417 -4050 31833 60264 19116 -163296 -350892 17496 938223 852930 -955719 -1968300 -249318 1732104 1299078 -236196 -728271 -354294 -59049 
6 -3 -88 -138 348 1270 936 -2637 -10422 -13329 16848 74628 68040 -69660 -268272 -323433 100602 888651 892296 -450522 -1495908 -800442 472392 767637 354294 59049 
6 3 -52 -138 -72 442 1764 2499 -2322 -13743 -21384 -6588 54432 134460 99144 -129033 -406782 -468747 -26244 809190 1102248 275562 -708588 -807003 -354294 -59049 
6 9 -16 -102 -276 -278 720 2991 5130 2727 -12960 -39636 -48600 -4212 116640 261711 240570 -70713 -524880 -809190 -551124 275562 944784 846369 354294 59049 
6 15 20 -30 -264 -674 -900 135 4590 12105 16200 4860 -38880 -108540 -145800 -76545 153090 484785 656100 433026 -157464 -852930 -1180980 -885735 -354294 -59049 
6 21 56 78 -36 -530 -1800 -3477 -3510 2079 19440 47412 68040 48276 -58320 -257337 -459270 -516861 -262440 336798 1023516 1456542 1417176 925101 354294 59049 
6 27 92 222 408 370 -684 -3957 -10962 -20223 -23976 -7020 54432 169452 309096 395847 293058 -101331 -761076 -1517778 -2047032 -2086398 -1653372 -964467 -354294 -59049 
6 33 128 402 1068 2242 3744 3879 -1782 -20457 -62208 -129060 -204120 -238788 -139968 187839 800442 1649727 2519424 3127410 3228012 2742498 1889568 1003833 354294 59049 
6 39 164 618 1944 5302 12780 26511 47790 70713 75816 21708 -163296 -560844 -1242216 -2211057 -3346110 -4419927 -5117580 -5183190 -4566456 -3424842 -2125764 -1043199 -354294 -59049 
6 45 200 870 3036 9766 27720 71715 169290 365391 727056 1330020 2245320 3494340 5003856 6589431 7938810 8715195 8660520 7702614 6062364 4133430 2361960 1082565 354294 59049 
8 1 -160 -362 1136 4942 -1504 -31373 -27432 105435 202176 -144828 -671328 -223884 1166400 1293975 -752328 -2193561 -769824 1439046 1574640 196830 -629856 -492075 -157464 -19683 
8 7 -112 -338 320 2842 2864 -8021 -23352 -12747 49824 133236 84672 -258660 -593568 -153657 966168 1227393 -128304 -1459458 -1119744 135594 734832 505197 157464 19683 
8 13 -64 -278 -208 994 3200 3487 -5160 -26349 -35712 15948 127008 188892 41472 -362961 -690120 -322461 699840 1255338 594864 -476766 -839808 -518319 -157464 -19683 
8 19 -16 -182 -448 -386 1232 5311 8136 45 -26784 -62964 -60480 47844 241056 347247 157464 -369603 -898128 -820854 0 826686 944784 531441 157464 19683 
8 25 32 -50 -400 -1082 -1312 907 7896 18699 21312 -6732 -76896 -161244 -171072 7047 367416 693279 676512 150174 -664848 -1185354 -1049760 -544563 -157464 -19683 
8 31 80 118 -64 -878 -2704 -4973 -4152 6501 32544 68868 84672 25164 -147744 -401193 -589032 -489159 11664 762534 1399680 1552770 1154736 557685 157464 19683 
8 37 128 322 560 442 -1216 -6281 -15912 -27261 -27648 6588 99360 251532 404352 428895 180792 -406053 -1213056 -1923102 -2204496 -1928934 -1259712 -570807 -157464 -19683 
8 43 176 562 1472 3094 4880 4327 -4920 -33123 -90144 -174564 -254016 -252396 -59616 426303 1215000 2159541 2974320 3337362 3079296 2313846 1364688 583929 157464 19683 
8 49 224 838 2672 7294 17312 35491 61656 86331 80064 -14940 -284256 -820908 -1674432 -2793609 -3987144 -4942377 -5342112 -5011146 -4024080 -2707506 -1469664 -597051 -157464 -19683 
8 55 272 1150 4160 13258 37808 97147 227016 484245 946080 1696788 2794176 4224636 5855328 7417575 8555544 8929521 8363088 6950286 5038848 3109914 1574640 610173 157464 19683 
10 21 -120 -618 -108 4998 9192 -14445 -64106 -24137 193296 292548 -178920 -833724 -489456 901719 1533654 300915 -1308312 -1391418 -242028 610902 612360 277749 65610 6561 
10 27 -60 -474 -648 1722 6924 5715 -15758 -50327 -46296 69156 262080 251388 -239976 -845289 -654642 470205 1328724 921942 -180792 -797526 -656100 -282123 -65610 -6561 
10 33 0 -294 -828 -582 2496 9135 12502 -5777 -56064 -99156 -45000 161388 411264 393039 -140778 -886545 -1057536 -327078 632772 987066 699840 286497 65610 6561 
10 39 60 -78 -648 -1698 -1932 2295 14194 28513 24024 -30948 -141120 -228924 -147096 190431 651726 863865 475308 -395118 -1113912 -1179522 -743580 -290871 -65610 -6561 
10 45 120 174 -108 -1410 -4200 -7029 -4202 14311 54000 97524 92952 -29196 -291600 -583929 -664362 -316629 437400 1246590 1624212 1374894 787320 295245 65610 6561 
10 51 180 462 792 498 -2148 -9765 -23246 -36071 -28344 32244 169920 360108 497016 408807 -48114 -841995 -1700028 -2229282 -2163672 -1573182 -831060 -299619 -65610 -6561 
10 57 240 786 2052 4242 6384 4455 -10538 -52001 -129696 -231972 -304200 -239076 94176 771903 1725462 2700135 3332016 3345138 2732292 1774386 874800 303993 65610 6561 
10 63 300 1146 3672 10038 23556 47295 79282 103249 76536 -78228 -463680 -1169676 -2209464 -3454353 -4620402 -5347215 -5352804 -4596102 -3330072 -1978506 -918540 -308367 -65610 -6561 
10 69 360 1542 5652 18102 51528 131715 304534 640279 1227984 2152356 3449880 5052708 6749136 8194743 8998614 8873955 7781832 5984118 3957012 2185542 962280 312741 65610 6561 
12 45 -32 -702 -1560 2058 14400 15111 -40604 -121461 -40896 290620 476784 -27156 -905472 -992385 131220 1292787 1220832 171234 -670680 -750870 -419904 -139239 -26244 -2187 
12 51 40 -414 -1536 -1290 5112 17415 17932 -23883 -108912 -145412 27360 408468 606960 151551 -764316 -1229715 -678456 360450 956448 844182 437400 140697 26244 2187 
12 57 112 -90 -1080 -2802 -2736 5139 25060 43779 20064 -85724 -239184 -284940 -28512 522135 971028 791343 -58320 -954666 -1253880 -938466 -454896 -142155 -26244 -2187 
12 63 184 270 -192 -2262 -6552 -10053 -2804 29037 86832 132724 81504 -143940 -501552 -764505 -619164 64233 997272 1612062 1562976 1033722 472392 143613 26244 2187 
12 69 256 666 1128 546 -3744 -15201 -33692 -46725 -22656 79660 274032 493212 565056 283311 -428652 -1379349 -2146176 -2333286 -1883736 -1129950 -489888 -145071 -26244 -2187 
12 75 328 1098 2880 5838 8280 3951 -20084 -80475 -183984 -301940 -345888 -173628 349488 1242063 2314980 3196773 3512808 3118986 2216160 1227150 507384 146529 26244 2187 
12 81 400 1566 5064 13830 32112 62955 101092 120243 59040 -182636 -720720 -1627356 -2850336 -4160889 -5187564 -5559705 -5104944 -3969810 -2560248 -1325322 -524880 -147987 -26244 -2187 
12 87 472 2070 7680 24738 70344 178659 408460 845085 1587696 2713348 4219488 5964780 7645968 8851383 9199332 8511777 6930360 4886406 2916000 1424466 542376 149445 26244 2187 
14 73 112 -502 -2660 -3270 8976 36159 30946 -79081 -231584 -149876 322376 767404 484128 -528273 -1306638 -1021977 17712 839754 945756 598266 244944 64881 10206 729 
14 79 196 -46 -1736 -4914 -4212 11607 45238 64217 -3032 -194468 -381472 -265628 306840 977055 1066266 324369 -703404 -1253070 -1111320 -641682 -251748 -65367 -10206 -729 
14 85 280 446 -308 -3714 -10344 -14277 1570 56207 137392 166804 21608 -348620 -772752 -865689 -331470 658467 1500984 1695438 1281420 685422 258552 65853 10206 729 
14 91 364 974 1624 546 -6396 -23781 -48650 -57967 -3848 161524 422240 636364 558792 -2457 -973350 -1945971 -2413476 -2167074 -1456056 -729486 -265356 -66339 -10206 -729 
14 97 448 1538 4060 8082 10656 2103 -35870 -123001 -257408 -381380 -361528 -23204 740928 1837023 2925810 3557727 3443904 2668194 1635228 773874 272160 66825 10206 729 
14 103 532 2138 7000 19110 43836 83679 127606 134345 17800 -347348 -1080352 -2209388 -3584712 -4860753 -5605542 -5513463 -4595292 -3199014 -1818936 -818586 -278964 -67311 -10206 -729 
14 109 616 2774 10444 33846 96168 242547 547618 1113023 2043472 3394756 5103464 6932836 8484624 9309591 9094194 7833051 5870664 3759750 2007180 863622 285768 67797 10206 729 
16 105 320 110 -2592 -8762 -8000 24555 88240 92635 -94080 -414220 -491200 19620 867712 1266247 724080 -364785 -1160640 -1241154 -838944 -393930 -129600 -28755 -3888 -243 
16 111 416 758 -384 -6158 -16928 -20205 13456 105685 211008 180740 -140416 -680820 -1027136 -717353 245808 1281897 1749024 1510182 926208 413154 132192 28917 3888 243 
16 117 512 1442 2400 442 -10880 -37353 -69968 -66989 41472 296828 617024 751884 402688 -504161 -1627536 -2382645 -2396160 -1792062 -1015200 -432486 -134784 -29079 -3888 -243 
16 123 608 2162 5760 11254 13600 -2265 -61808 -185843 -353856 -461668 -320128 257364 1293376 2523583 3460656 3675621 3103200 2086866 1105920 451926 137376 29241 3888 243 
16 129 704 2918 9696 26494 59968 110979 158896 140299 -62592 -598300 -1569472 -2922540 -4375424 -5471945 -5785488 -5169465 -3871296 -2394666 -1198368 -471474 -139968 -29403 -3888 -243 
16 135 800 3710 14208 46378 131680 329595 733840 1462021 2615616 4208660 6089600 7908540 9184960 9486055 8643120 6872865 4701600 2715534 1292544 491130 142560 29565 3888 243 
18 141 600 1278 -252 -10002 -28872 -30213 42734 203031 307632 99348 -490824 -1078956 -1056720 -215577 954126 1702891 1696248 1181454 606852 231390 64152 12285 1458 81 
18 147 708 2142 3672 258 -18612 -59445 -99718 -65943 136680 510612 842112 750924 -2856 -1199673 -2224602 -2542859 -2115180 -1338450 -649944 -239598 -65124 -12339 -1458 -81 
18 153 816 3042 8244 15810 17136 -11241 -104146 -278001 -474912 -521220 -172584 719100 2005728 3210399 3784014 3489319 2563056 1500930 693684 247842 66096 12393 1458 81 
18 159 924 3978 13464 36870 82260 146799 194042 128673 -205224 -969204 -2212992 -3752172 -5151000 -5888817 -5651802 -4545935 -3040308 -1668918 -738072 -256122 -67068 -12447 -1458 -81 
18 165 1032 4950 19332 63654 180648 448371 982766 1914183 3325200 5159364 7146936 8818308 9650832 9309591 7847694 5716387 3547368 1842438 783108 264438 68040 12501 1458 81 
20 181 960 3162 5784 258 -31776 -97185 -141892 -33269 330752 817836 1007760 492252 -682176 -1931217 -2580276 -2398085 -1684672 -917414 -388008 -125694 -30240 -5103 -540 -27 
20 187 1080 4266 11904 22542 21288 -28785 -173356 -411179 -614992 -515508 155040 1399236 2806224 3743247 3791868 3038005 1950104 1002346 408288 129102 30600 5121 540 27 
20 193 1200 5406 18744 51558 113232 193515 230204 83011 -444448 -1500012 -3023280 -4647324 -5798496 -6001017 -5184948 -3735305 -2229136 -1089554 -428808 -132522 -30960 -5139 -540 -27 
20 199 1320 6582 26304 87522 248376 610755 1315028 2495821 4191248 6236484 8217120 9562092 9783024 8743287 6768636 4491505 2521928 1179046 449568 135954 31320 5157 540 27 
22 225 1408 5938 17292 32802 26400 -62073 -288838 -600457 -744192 -355300 741608 2259708 3534912 3975807 3479850 2437567 1378432 627858 227788 64450 13728 2073 198 9 
22 231 1540 7306 26136 72534 156684 253935 260414 -24871 -829464 -2231284 -3979360 -5500044 -6178344 -5745201 -4450446 -2870615 -1533356 -671286 -236984 -65834 -13860 -2079 -198 -9 
22 237 1672 8710 35772 120582 342408 833283 1757690 3236783 5224848 7404452 9206792 10019460 9503952 7813047 5526378 3332923 1694440 715638 246268 67222 13992 2085 198 9 
24 273 1952 9798 36432 102718 218592 331683 269192 -245157 -1426368 -3179612 -4992288 -6151212 -6180928 -5148297 -3576408 -2071817 -995808 -393162 -125488 -31602 -6048 -827 -72 -3 
24 279 2096 11454 48576 166474 473616 1139259 2345816 4167669 6418656 8587924 9984576 10073724 8795936 6619239 4268616 2341009 1080816 414414 129536 32154 6096 829 72 3 
26 325 2600 14950 65780 230230 657800 1562275 3124550 5311735 7726160 9657700 10400600 9657700 7726160 5311735 3124550 1562275 657800 230230 65780 14950 2600 325 26 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states3.lab <==
B? 000 111
BG 001 111 d
BG 000 100 d
BG 001 011 d
BG 000 000 d
B? 000 000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states3.mat <==
-3 3 -1 
-1 -3 3 
-1 3 -3 
1 -3 -3 
1 3 3 
3 3 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states4.lab <==
C? 0000 1111
C@ 0001 1111 d
C@ 0000 1100 d
C` 0101 1111 d
C` 0100 1100 d
C` 0000 0000 d
C@ 0001 0011 d
C@ 0000 0000 d
C? 0000 0000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states4.mat <==
-4 6 -4 1 
-2 -2 6 -3 
-2 4 -6 3 
0 -6 0 9 
0 0 0 -9 
0 6 0 9 
2 -2 -6 -3 
2 4 6 3 
4 6 4 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states5.lab <==
D?? 00000 11111
D?C 00001 11111 d
D?C 00000 11100 d
DGC 00101 11111 d
DGC 00100 11100 d
DGC 00000 10000 d
DGC 00101 01111 d
DGC 00100 01100 d
DGC 00000 00000 d
D?C 00001 00011 d
D?C 00000 00000 d
D?? 00000 00000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states5.mat <==
-5 10 -10 5 -1 
-3 0 8 -9 3 
-3 6 -10 9 -3 
-1 -6 6 9 -9 
-1 0 0 -9 9 
-1 6 -6 9 -9 
1 -6 -6 9 9 
1 0 0 -9 -9 
1 6 6 9 9 
3 0 -8 -9 -3 
3 6 10 9 3 
5 10 10 5 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states6.lab <==
E??? 000000 111111
E??G 000001 111111 d
E??G 000000 111100 d
E@?G 000101 111111 d
E@?G 000100 111100 d
E@?G 000000 110000 d
E`?G 010101 111111 d
E`?G 010100 111100 d
E`?G 010000 110000 d
E`?G 000000 000000 d
E@?G 000101 001111 d
E@?G 000100 001100 d
E@?G 000000 000000 d
E??G 000001 000011 d
E??G 000000 000000 d
E??? 000000 000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states6.mat <==
-6 15 -20 15 -6 1 
-4 3 8 -17 12 -3 
-4 9 -16 19 -12 3 
-2 -5 12 3 -18 9 
-2 1 0 -9 18 -9 
-2 7 -12 15 -18 9 
0 -9 0 27 0 -27 
0 -3 0 -9 0 27 
0 3 0 -9 0 -27 
0 9 0 27 0 27 
2 -5 -12 3 18 9 
2 1 0 -9 -18 -9 
2 7 12 15 18 9 
4 3 -8 -17 -12 -3 
4 9 16 19 12 3 
6 15 20 15 6 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states7.lab <==
F???? 0000000 1111111
F???G 0000001 1111111 d
F???G 0000000 1111100 d
F?C?G 0000101 1111111 d
F?C?G 0000100 1111100 d
F?C?G 0000000 1110000 d
FGC?G 0010101 1111111 d
FGC?G 0010100 1111100 d
FGC?G 0010000 1110000 d
FGC?G 0000000 1000000 d
FGC?G 0010101 0111111 d
FGC?G 0010100 0111100 d
FGC?G 0010000 0110000 d
FGC?G 0000000 0000000 d
F?C?G 0000101 0001111 d
F?C?G 0000100 0001100 d
F?C?G 0000000 0000000 d
F???G 0000001 0000011 d
F???G 0000000 0000000 d
F???? 0000000 0000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states7.mat <==
-7 21 -35 35 -21 7 -1 
-5 7 5 -25 29 -15 3 
-5 13 -25 35 -31 15 -3 
-3 -3 17 -9 -21 27 -9 
-3 3 -1 -9 27 -27 9 
-3 9 -19 27 -33 27 -9 
-1 -9 9 27 -27 -27 27 
-1 -3 3 -9 9 27 -27 
-1 3 -3 -9 9 -27 27 
-1 9 -9 27 -27 27 -27 
1 -9 -9 27 27 -27 -27 
1 -3 -3 -9 -9 27 27 
1 3 3 -9 -9 -27 -27 
1 9 9 27 27 27 27 
3 -3 -17 -9 21 27 9 
3 3 1 -9 -27 -27 -9 
3 9 19 27 33 27 9 
5 7 -5 -25 -29 -15 -3 
5 13 25 35 31 15 3 
7 21 35 35 21 7 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states8.lab <==
G????? 00000000 11111111
G????C 00000001 11111111 d
G????C 00000000 11111100 d
G??G?C 00000101 11111111 d
G??G?C 00000100 11111100 d
G??G?C 00000000 11110000 d
G@?G?C 00010101 11111111 d
G@?G?C 00010100 11111100 d
G@?G?C 00010000 11110000 d
G@?G?C 00000000 11000000 d
G`?G?C 01010101 11111111 d
G`?G?C 01010100 11111100 d
G`?G?C 01010000 11110000 d
G`?G?C 01000000 11000000 d
G`?G?C 00000000 00000000 d
G@?G?C 00010101 00111111 d
G@?G?C 00010100 00111100 d
G@?G?C 00010000 00110000 d
G@?G?C 00000000 00000000 d
G??G?C 00000101 00001111 d
G??G?C 00000100 00001100 d
G??G?C 00000000 00000000 d
G????C 00000001 00000011 d
G????C 00000000 00000000 d
G????? 00000000 00000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states8.mat <==
-8 28 -56 70 -56 28 -8 1 
-6 12 -2 -30 54 -44 18 -3 
-6 18 -38 60 -66 46 -18 3 
-4 0 20 -26 -12 48 -36 9 
-4 6 -4 -8 36 -54 36 -9 
-4 12 -28 46 -60 60 -36 9 
-2 -8 18 18 -54 0 54 -27 
-2 -2 6 -12 18 18 -54 27 
-2 4 -6 -6 18 -36 54 -27 
-2 10 -18 36 -54 54 -54 27 
0 -12 0 54 0 -108 0 81 
0 -6 0 0 0 54 0 -81 
0 0 0 -18 0 0 0 81 
0 6 0 0 0 -54 0 -81 
0 12 0 54 0 108 0 81 
2 -8 -18 18 54 0 -54 -27 
2 -2 -6 -12 -18 18 54 27 
2 4 6 -6 -18 -36 -54 -27 
2 10 18 36 54 54 54 27 
4 0 -20 -26 12 48 36 9 
4 6 4 -8 -36 -54 -36 -9 
4 12 28 46 60 60 36 9 
6 12 2 -30 -54 -44 -18 -3 
6 18 38 60 66 46 18 3 
8 28 56 70 56 28 8 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states9.lab <==
H?????? 000000000 111111111
H?????@ 000000001 111111111 d
H?????@ 000000000 111111100 d
H???G?@ 000000101 111111111 d
H???G?@ 000000100 111111100 d
H???G?@ 000000000 111110000 d
H?C?G?@ 000010101 111111111 d
H?C?G?@ 000010100 111111100 d
H?C?G?@ 000010000 111110000 d
H?C?G?@ 000000000 111000000 d
HGC?G?@ 001010101 111111111 d
HGC?G?@ 001010100 111111100 d
HGC?G?@ 001010000 111110000 d
HGC?G?@ 001000000 111000000 d
HGC?G?@ 000000000 100000000 d
HGC?G?@ 001010101 011111111 d
HGC?G?@ 001010100 011111100 d
HGC?G?@ 001010000 011110000 d
HGC?G?@ 001000000 011000000 d
HGC?G?@ 000000000 000000000 d
H?C?G?@ 000010101 000111111 d
H?C?G?@ 000010100 000111100 d
H?C?G?@ 000010000 000110000 d
H?C?G?@ 000000000 000000000 d
H???G?@ 000000101 000001111 d
H???G?@ 000000100 000001100 d
H???G?@ 000000000 000000000 d
H?????@ 000000001 000000011 d
H?????@ 000000000 000000000 d
H?????? 000000000 000000000


==> anc/data/stabiliser/hierarchy_lvl2_T/pr_states9.mat <==
-9 36 -84 126 -126 84 -36 9 -1 
-7 18 -14 -28 84 -98 62 -21 3 
-7 24 -56 98 -126 112 -64 21 -3 
-5 4 20 -46 14 60 -84 45 -9 
-5 10 -10 -4 44 -90 90 -45 9 
-5 16 -40 74 -106 120 -96 45 -9 
-3 -6 26 0 -72 54 54 -81 27 
-3 0 8 -18 30 0 -72 81 -27 
-3 6 -10 0 24 -54 90 -81 27 
-3 12 -28 54 -90 108 -108 81 -27 
-1 -12 12 54 -54 -108 108 81 -81 
-1 -6 6 0 0 54 -54 -81 81 
-1 0 0 -18 18 0 0 81 -81 
-1 6 -6 0 0 -54 54 -81 81 
-1 12 -12 54 -54 108 -108 81 -81 
1 -12 -12 54 54 -108 -108 81 81 
1 -6 -6 0 0 54 54 -81 -81 
1 0 0 -18 -18 0 0 81 81 
1 6 6 0 0 -54 -54 -81 -81 
1 12 12 54 54 108 108 81 81 
3 -6 -26 0 72 54 -54 -81 -27 
3 0 -8 -18 -30 0 72 81 27 
3 6 10 0 -24 -54 -90 -81 -27 
3 12 28 54 90 108 108 81 27 
5 4 -20 -46 -14 60 84 45 9 
5 10 10 -4 -44 -90 -90 -45 -9 
5 16 40 74 106 120 96 45 9 
7 18 14 -28 -84 -98 -62 -21 -3 
7 24 56 98 126 112 64 21 3 
9 36 84 126 126 84 36 9 1 


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_1.dat <==
Problem:    L1 Minimisation
Rows:       6
Columns:    4
Non-zeros:  12
Status:     OPTIMAL
Objective:  1.732050808 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       1.73205       1.73205             =             1 
     2 r+1          B      -0.732051                           0 
     3 r+2          NU             0                           0            -1 
     4 r-1          NL             0             0                           1 
     5 r-2          B        2.73205             0               
     6 x norm.      NS             1             1             =         < eps

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B      -0.366025                             
     2 x2           B        1.36603                             
     3 s1           B       0.366025                             
     4 s2           B        1.36603                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 0.00e+00 on column 0
        max.rel.err = 0.00e+00 on column 0
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_1.dat.sol <==
-0.366025
1.36603


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_10.dat <==
Problem:    L1 Minimisation
Rows:       83
Columns:    72
Non-zeros:  500
Status:     OPTIMAL
Objective:  30.94107567 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       17.3205       17.3205             =      0.094472 
     2 y2           NS           135           135             =    0.00499456 
     3 y3           NS       623.538       623.538             =   -0.00680156 
     4 y4           NS          1890          1890             =   -0.00221162 
     5 y5           NS       3928.29       3928.29             =    0.00184354 
     6 y6           NS          5670          5670             =    0.00293874 
     7 y7           NS       5611.84       5611.84             =    0.00215272 
     8 y8           NS          3645          3645             =   0.000742665 
     9 y9           NS       1402.96       1402.96             =  -0.000532695 
    10 y10          NS           243           243             =   -0.00135825 
    11 r+1          B    -0.00647653                           0 
    12 r+2          NU             0                           0     -0.846102 
    13 r+3          NU             0                           0   -0.00930399 
    14 r+4          NU             0                           0            -1 
    15 r+5          NU             0                           0    -0.0459982 
    16 r+6          NU             0                           0            -1 
    17 r+7          NU             0                           0     -0.118484 
    18 r+8          NU             0                           0     -0.897234 
    19 r+9          NU             0                           0     -0.129238 
    20 r+10         NU             0                           0     -0.732736 
    21 r+11         NU             0                           0     -0.538324 
    22 r+12         B      -0.074091                           0 
    23 r+13         B       -7.65205                           0 
    24 r+14         NU             0                           0    -0.0164124 
    25 r+15         B       -18.9816                           0 
    26 r+16         NU             0                           0    -0.0837613 
    27 r+17         NU             0                           0    -0.0561193 
    28 r+18         NU             0                           0      -0.17411 
    29 r+19         NU             0                           0     -0.135239 
    30 r+20         NU             0                           0     -0.216314 
    31 r+21         B      -0.347144                           0 
    32 r+22         NU             0                           0      -0.84627 
    33 r+23         NU             0                           0     -0.028297 
    34 r+24         NU             0                           0     -0.469572 
    35 r+25         NU             0                           0     -0.171177 
    36 r+26         NU             0                           0     -0.207457 
    37 r+27         NU             0                           0    -0.0313963 
    38 r+28         B      -0.843356                           0 
    39 r+29         NU             0                           0     -0.785804 
    40 r+30         NU             0                           0    -0.0420966 
    41 r+31         NU             0                           0     -0.631449 
    42 r+32         NU             0                           0     -0.505159 
    43 r+33         B      -0.657821                           0 
    44 r+34         NU             0                           0         < eps
    45 r+35         B       -0.54486                           0 
    46 r+36         B      -0.833646                           0 
    47 r-1          NL             0             0                           1 
    48 r-2          NL             0             0                    0.153898 
    49 r-3          NL             0             0                    0.990696 
    50 r-4          B        5.33566             0               
    51 r-5          NL             0             0                    0.954002 
    52 r-6          B        26.6054             0               
    53 r-7          NL             0             0                    0.881516 
    54 r-8          NL             0             0                    0.102766 
    55 r-9          NL             0             0                    0.870762 
    56 r-10         NL             0             0                    0.267264 
    57 r-11         NL             0             0                    0.461676 
    58 r-12         NL             0             0                           1 
    59 r-13         NL             0             0                           1 
    60 r-14         NL             0             0                    0.983588 
    61 r-15         NL             0             0                           1 
    62 r-16         NL             0             0                    0.916239 
    63 r-17         NL             0             0                    0.943881 
    64 r-18         NL             0             0                     0.82589 
    65 r-19         NL             0             0                    0.864761 
    66 r-20         NL             0             0                    0.783686 
    67 r-21         NL             0             0                           1 
    68 r-22         NL             0             0                     0.15373 
    69 r-23         NL             0             0                    0.971703 
    70 r-24         NL             0             0                    0.530428 
    71 r-25         NL             0             0                    0.828823 
    72 r-26         NL             0             0                    0.792543 
    73 r-27         NL             0             0                    0.968604 
    74 r-28         NL             0             0                           1 
    75 r-29         NL             0             0                    0.214196 
    76 r-30         NL             0             0                    0.957903 
    77 r-31         NL             0             0                    0.368551 
    78 r-32         NL             0             0                    0.494841 
    79 r-33         NL             0             0                           1 
    80 r-34         NL             0             0                           1 
    81 r-35         NL             0             0                           1 
    82 r-36         NL             0             0                           1 
    83 x norm.      NS             1             1             =     -0.563409 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B    -0.00323827                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B        2.66783                             
     5 x5           B              0                             
     6 x6           B        13.3027                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B     -0.0370455                             
    13 x13          B       -3.82603                             
    14 x14          B              0                             
    15 x15          B       -9.49081                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B      -0.173572                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B      -0.421678                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B      -0.328911                             
    34 x34          B              0                             
    35 x35          B       -0.27243                             
    36 x36          B      -0.416823                             
    37 s1           B     0.00323827                             
    38 s2           B              0                             
    39 s3           B              0                             
    40 s4           B        2.66783                             
    41 s5           B              0                             
    42 s6           B        13.3027                             
    43 s7           B              0                             
    44 s8           B              0                             
    45 s9           B              0                             
    46 s10          B              0                             
    47 s11          B              0                             
    48 s12          B      0.0370455                             
    49 s13          B        3.82603                             
    50 s14          B              0                             
    51 s15          B        9.49081                             
    52 s16          B              0                             
    53 s17          B              0                             
    54 s18          B              0                             
    55 s19          B              0                             
    56 s20          B              0                             
    57 s21          B       0.173572                             
    58 s22          B              0                             
    59 s23          B              0                             
    60 s24          B              0                             
    61 s25          B              0                             
    62 s26          B              0                             
    63 s27          B              0                             
    64 s28          B       0.421678                             
    65 s29          B              0                             
    66 s30          B              0                             
    67 s31          B              0                             
    68 s32          B              0                             
    69 s33          B       0.328911                             
    70 s34          B              0                             
    71 s35          B        0.27243                             
    72 s36          B       0.416823                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 2.73e-12 on row 6
        max.rel.err = 4.48e-15 on row 48
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 7.11e-15 on column 37
        max.rel.err = 2.37e-15 on column 37
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_10.dat.sol <==
-0.00323827
2.24127e-15
1.04504e-16
2.66783
1.85429e-19
13.3027
0
0
0
0
2.02777e-16
-0.0370455
-3.82603
0
-9.49081
0
6.27832e-16
0
-1.07518e-15
-1.75651e-17
-0.173572
0
0
0
-2.30066e-17
0
0
-0.421678
0
0
0
0
-0.328911
-4.02803e-17
-0.27243
-0.416823


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_11.dat <==
Problem:    L1 Minimisation
Rows:       96
Columns:    84
Non-zeros:  672
Status:     OPTIMAL
Objective:  42.96755361 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       19.0526       19.0526             =     0.0970533 
     2 y2           NS           165           165             =    0.00685763 
     3 y3           NS       857.365       857.365             =   -0.00715156 
     4 y4           NS          2970          2970             =   -0.00273672 
     5 y5           NS       7201.87       7201.87             =   0.000595207 
     6 y6           NS         12474         12474             =    0.00132773 
     7 y7           NS       15432.6       15432.6             =    0.00135009 
     8 y8           NS         13365         13365             =   0.000650001 
     9 y9           NS       7716.29       7716.29             =   0.000469665 
    10 y10          NS          2673          2673             =   0.000226985 
    11 y11          NS       420.888       420.888             =    0.00034397 
    12 r+1          NU             0                           0    -0.0312516 
    13 r+2          NU             0                           0     -0.665522 
    14 r+3          B    -0.00336004                           0 
    15 r+4          NU             0                           0     -0.915808 
    16 r+5          NU             0                           0   -0.00488524 
    17 r+6          NU             0                           0            -1 
    18 r+7          NU             0                           0    -0.0548959 
    19 r+8          NU             0                           0     -0.989059 
    20 r+9          NU             0                           0    -0.0999253 
    21 r+10         NU             0                           0     -0.933092 
    22 r+11         NU             0                           0     -0.175673 
    23 r+12         NU             0                           0     -0.857345 
    24 r+13         NU             0                           0     -0.122172 
    25 r+14         B       -5.82202                           0 
    26 r+15         NU             0                           0     -0.111721 
    27 r+16         B        -31.933                           0 
    28 r+17         NU             0                           0     -0.144317 
    29 r+18         NU             0                           0   -0.00241808 
    30 r+19         NU             0                           0     -0.227215 
    31 r+20         B      -0.301875                           0 
    32 r+21         NU             0                           0     -0.227215 
    33 r+22         B      -0.305996                           0 
    34 r+23         B      -0.161466                           0 
    35 r+24         NU             0                           0            -1 
    36 r+25         NU             0                           0     -0.024196 
    37 r+26         NU             0                           0     -0.689749 
    38 r+27         NU             0                           0     -0.117975 
    39 r+28         NU             0                           0     -0.487531 
    40 r+29         NU             0                           0     -0.245949 
    41 r+30         NU             0                           0     -0.359557 
    42 r+31         B      -0.626101                           0 
    43 r+32         NU             0                           0     -0.809647 
    44 r+33         NU             0                           0    -0.0430943 
    45 r+34         NU             0                           0     -0.554346 
    46 r+35         NU             0                           0     -0.231142 
    47 r+36         NU             0                           0     -0.366299 
    48 r+37         B       -1.02601                           0 
    49 r+38         NU             0                           0     -0.357487 
    50 r+39         NU             0                           0    -0.0714975 
    51 r+40         NU             0                           0      -0.28599 
    52 r+41         B      -0.945857                           0 
    53 r+42         B      -0.841871                           0 
    54 r-1          NL             0             0                    0.968748 
    55 r-2          NL             0             0                    0.334478 
    56 r-3          NL             0             0                           1 
    57 r-4          NL             0             0                   0.0841918 
    58 r-5          NL             0             0                    0.995115 
    59 r-6          B        42.1505             0               
    60 r-7          NL             0             0                    0.945104 
    61 r-8          NL             0             0                    0.010941 
    62 r-9          NL             0             0                    0.900075 
    63 r-10         NL             0             0                    0.066908 
    64 r-11         NL             0             0                    0.824327 
    65 r-12         NL             0             0                    0.142655 
    66 r-13         NL             0             0                    0.877828 
    67 r-14         NL             0             0                           1 
    68 r-15         NL             0             0                    0.888279 
    69 r-16         NL             0             0                           1 
    70 r-17         NL             0             0                    0.855683 
    71 r-18         NL             0             0                    0.997582 
    72 r-19         NL             0             0                    0.772785 
    73 r-20         NL             0             0                           1 
    74 r-21         NL             0             0                    0.772785 
    75 r-22         NL             0             0                           1 
    76 r-23         NL             0             0                           1 
    77 r-24         B        1.81703             0               
    78 r-25         NL             0             0                    0.975804 
    79 r-26         NL             0             0                    0.310251 
    80 r-27         NL             0             0                    0.882025 
    81 r-28         NL             0             0                    0.512469 
    82 r-29         NL             0             0                    0.754051 
    83 r-30         NL             0             0                    0.640443 
    84 r-31         NL             0             0                           1 
    85 r-32         NL             0             0                    0.190353 
    86 r-33         NL             0             0                    0.956906 
    87 r-34         NL             0             0                    0.445654 
    88 r-35         NL             0             0                    0.768858 
    89 r-36         NL             0             0                    0.633701 
    90 r-37         NL             0             0                           1 
    91 r-38         NL             0             0                    0.642513 
    92 r-39         NL             0             0                    0.928503 
    93 r-40         NL             0             0                     0.71401 
    94 r-41         NL             0             0                           1 
    95 r-42         NL             0             0                           1 
    96 x norm.      NS             1             1             =     -0.500438 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B              0                             
     3 x3           B    -0.00168002                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B        21.0753                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B       -2.91101                             
    15 x15          B              0                             
    16 x16          B       -15.9665                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B      -0.150937                             
    21 x21          B              0                             
    22 x22          B      -0.152998                             
    23 x23          B     -0.0807331                             
    24 x24          B       0.908516                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B       -0.31305                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B      -0.513005                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B      -0.472929                             
    42 x42          B      -0.420936                             
    43 s1           B              0                             
    44 s2           B              0                             
    45 s3           B     0.00168002                             
    46 s4           B              0                             
    47 s5           B              0                             
    48 s6           B        21.0753                             
    49 s7           B              0                             
    50 s8           B              0                             
    51 s9           B              0                             
    52 s10          B              0                             
    53 s11          B              0                             
    54 s12          B              0                             
    55 s13          B              0                             
    56 s14          B        2.91101                             
    57 s15          B              0                             
    58 s16          B        15.9665                             
    59 s17          B              0                             
    60 s18          B              0                             
    61 s19          B              0                             
    62 s20          B       0.150937                             
    63 s21          B              0                             
    64 s22          B       0.152998                             
    65 s23          B      0.0807331                             
    66 s24          B       0.908516                             
    67 s25          B              0                             
    68 s26          B              0                             
    69 s27          B              0                             
    70 s28          B              0                             
    71 s29          B              0                             
    72 s30          B              0                             
    73 s31          B        0.31305                             
    74 s32          B              0                             
    75 s33          B              0                             
    76 s34          B              0                             
    77 s35          B              0                             
    78 s36          B              0                             
    79 s37          B       0.513005                             
    80 s38          B              0                             
    81 s39          B              0                             
    82 s40          B              0                             
    83 s41          B       0.472929                             
    84 s42          B       0.420936                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 3.64e-12 on row 6
        max.rel.err = 6.94e-15 on row 55
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 2.89e-15 on column 21
        max.rel.err = 8.88e-16 on column 43
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_11.dat.sol <==
6.59131e-18
3.46945e-15
-0.00168002
0
3.91006e-17
21.0753
0
0
-5.90813e-16
1.48172e-15
-1.7386e-16
0
5.31355e-17
-2.91101
0
-15.9665
0
-7.58903e-16
-5.84644e-19
-0.150937
0
-0.152998
-0.0807331
0.908516
0
0
0
0
0
0
-0.31305
0
-2.48793e-17
0
0
0
-0.513005
-4.97123e-16
0
4.31984e-16
-0.472929
-0.420936


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_12.dat <==
Problem:    L1 Minimisation
Rows:       111
Columns:    98
Non-zeros:  782
Status:     OPTIMAL
Objective:  60.31135964 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       20.7846       20.7846             =      0.057376 
     2 y2           NS           198           198             =     0.0202742 
     3 y3           NS       1143.15       1143.15             =   -0.00669767 
     4 y4           NS          4455          4455             =   -0.00269598 
     5 y5           NS       12346.1       12346.1             =   0.000482825 
     6 y6           NS         24948         24948             =   0.000157469 
     7 y7           NS       37038.2       37038.2             =    0.00103598 
     8 y8           NS         40095         40095             =   0.000378025 
     9 y9           NS       30865.1       30865.1             =   0.000235484 
    10 y10          NS         16038         16038             =   0.000250298 
    11 y11          NS       5050.66       5050.66             =   6.97639e-05 
    12 y12          NS           729           729             =    0.00030531 
    13 r+1          NU             0                           0     -0.189733 
    14 r+2          NU             0                           0     -0.660292 
    15 r+3          NU             0                           0    -0.0505493 
    16 r+4          NU             0                           0     -0.911886 
    17 r+5          B    -0.00142012                           0 
    18 r+6          NU             0                           0            -1 
    19 r+7          NU             0                           0    -0.0226685 
    20 r+8          NU             0                           0      -0.99913 
    21 r+9          NU             0                           0    -0.0891095 
    22 r+10         NU             0                           0     -0.969743 
    23 r+11         NU             0                           0     -0.150866 
    24 r+12         NU             0                           0     -0.935672 
    25 r+13         NU             0                           0     -0.814904 
    26 r+14         NU             0                           0     -0.824569 
    27 r+15         B       -11.2025                           0 
    28 r+16         NU             0                           0     -0.561339 
    29 r+17         B       -31.8765                           0 
    30 r+18         NU             0                           0     -0.391298 
    31 r+19         B       -11.4623                           0 
    32 r+20         NU             0                           0     -0.319979 
    33 r+21         B       -3.48457                           0 
    34 r+22         NU             0                           0     -0.280912 
    35 r+23         NU             0                           0    -0.0322511 
    36 r+24         B    -0.00907089                           0 
    37 r+25         NU             0                           0     -0.400265 
    38 r+26         NU             0                           0            -1 
    39 r+27         NU             0                           0     -0.331307 
    40 r+28         NU             0                           0     -0.698475 
    41 r+29         NU             0                           0     -0.312695 
    42 r+30         NU             0                           0     -0.504955 
    43 r+31         NU             0                           0     -0.377665 
    44 r+32         NU             0                           0     -0.395017 
    45 r+33         NU             0                           0     -0.469744 
    46 r+34         B    -0.00845556                           0 
    47 r+35         NU             0                           0     -0.801525 
    48 r+36         NU             0                           0    -0.0151518 
    49 r+37         NU             0                           0     -0.542757 
    50 r+38         NU             0                           0     -0.100668 
    51 r+39         NU             0                           0     -0.354353 
    52 r+40         NU             0                           0     -0.219535 
    53 r+41         B      -0.198231                           0 
    54 r+42         NU             0                           0     -0.378717 
    55 r+43         NU             0                           0    -0.0202884 
    56 r+44         NU             0                           0     -0.304326 
    57 r+45         NU             0                           0     -0.243461 
    58 r+46         B      -0.395221                           0 
    59 r+47         B       -0.40935                           0 
    60 r+48         NU             0                           0         < eps
    61 r+49         B      -0.263804                           0 
    62 r-1          NL             0             0                    0.810267 
    63 r-2          NL             0             0                    0.339708 
    64 r-3          NL             0             0                    0.949451 
    65 r-4          NL             0             0                   0.0881144 
    66 r-5          NL             0             0                           1 
    67 r-6          B        53.4447             0               
    68 r-7          NL             0             0                    0.977332 
    69 r-8          NL             0             0                 0.000869601 
    70 r-9          NL             0             0                     0.91089 
    71 r-10         NL             0             0                   0.0302567 
    72 r-11         NL             0             0                    0.849134 
    73 r-12         NL             0             0                   0.0643281 
    74 r-13         NL             0             0                    0.185096 
    75 r-14         NL             0             0                    0.175431 
    76 r-15         NL             0             0                           1 
    77 r-16         NL             0             0                    0.438661 
    78 r-17         NL             0             0                           1 
    79 r-18         NL             0             0                    0.608702 
    80 r-19         NL             0             0                           1 
    81 r-20         NL             0             0                    0.680021 
    82 r-21         NL             0             0                           1 
    83 r-22         NL             0             0                    0.719088 
    84 r-23         NL             0             0                    0.967749 
    85 r-24         NL             0             0                           1 
    86 r-25         NL             0             0                    0.599735 
    87 r-26         B        7.86664             0               
    88 r-27         NL             0             0                    0.668693 
    89 r-28         NL             0             0                    0.301525 
    90 r-29         NL             0             0                    0.687305 
    91 r-30         NL             0             0                    0.495045 
    92 r-31         NL             0             0                    0.622335 
    93 r-32         NL             0             0                    0.604983 
    94 r-33         NL             0             0                    0.530256 
    95 r-34         NL             0             0                           1 
    96 r-35         NL             0             0                    0.198475 
    97 r-36         NL             0             0                    0.984848 
    98 r-37         NL             0             0                    0.457243 
    99 r-38         NL             0             0                    0.899332 
   100 r-39         NL             0             0                    0.645647 
   101 r-40         NL             0             0                    0.780465 
   102 r-41         NL             0             0                           1 
   103 r-42         NL             0             0                    0.621283 
   104 r-43         NL             0             0                    0.979712 
   105 r-44         NL             0             0                    0.695674 
   106 r-45         NL             0             0                    0.756539 
   107 r-46         NL             0             0                           1 
   108 r-47         NL             0             0                           1 
   109 r-48         NL             0             0                           1 
   110 r-49         NL             0             0                           1 
   111 x norm.      NS             1             1             =      -0.50301 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B   -0.000710059                             
     6 x6           B        26.7224                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B       -5.60123                             
    16 x16          B              0                             
    17 x17          B       -15.9382                             
    18 x18          B              0                             
    19 x19          B       -5.73116                             
    20 x20          B              0                             
    21 x21          B       -1.74229                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B    -0.00453545                             
    25 x25          B              0                             
    26 x26          B        3.93332                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B    -0.00422778                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B     -0.0991155                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B      -0.197611                             
    47 x47          B      -0.204675                             
    48 x48          B              0                             
    49 x49          B      -0.131902                             
    50 s1           B              0                             
    51 s2           B              0                             
    52 s3           B              0                             
    53 s4           B              0                             
    54 s5           B    0.000710059                             
    55 s6           B        26.7224                             
    56 s7           B              0                             
    57 s8           B              0                             
    58 s9           B              0                             
    59 s10          B              0                             
    60 s11          B              0                             
    61 s12          B              0                             
    62 s13          B              0                             
    63 s14          B              0                             
    64 s15          B        5.60123                             
    65 s16          B              0                             
    66 s17          B        15.9382                             
    67 s18          B              0                             
    68 s19          B        5.73116                             
    69 s20          B              0                             
    70 s21          B        1.74229                             
    71 s22          B              0                             
    72 s23          B              0                             
    73 s24          B     0.00453545                             
    74 s25          B              0                             
    75 s26          B        3.93332                             
    76 s27          B              0                             
    77 s28          B              0                             
    78 s29          B              0                             
    79 s30          B              0                             
    80 s31          B              0                             
    81 s32          B              0                             
    82 s33          B              0                             
    83 s34          B     0.00422778                             
    84 s35          B              0                             
    85 s36          B              0                             
    86 s37          B              0                             
    87 s38          B              0                             
    88 s39          B              0                             
    89 s40          B              0                             
    90 s41          B      0.0991155                             
    91 s42          B              0                             
    92 s43          B              0                             
    93 s44          B              0                             
    94 s45          B              0                             
    95 s46          B       0.197611                             
    96 s47          B       0.204675                             
    97 s48          B              0                             
    98 s49          B       0.131902                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 3.27e-11 on row 6
        max.rel.err = 2.40e-14 on row 63
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 3.00e-14 on column 22
        max.rel.err = 8.31e-15 on column 22
        High quality

KKT.DB: max.abs.err = 6.66e-16 on row 60
        max.rel.err = 6.66e-16 on row 60
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_12.dat.sol <==
0
-1.19982e-14
0
0
-0.000710059
26.7224
0
-3.7149e-17
0
-4.78597e-17
7.22703e-18
0
3.07921e-16
-2.72222e-16
-5.60123
0
-15.9382
0
-5.73116
2.36199e-16
-1.74229
0
0
-0.00453545
0
3.93332
0
0
0
0
0
0
0
-0.00422778
0
0
0
0
0
0
-0.0991155
4.996e-16
0
6.69433e-16
-1.51173e-16
-0.197611
-0.204675
0
-0.131902


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_13.dat <==
Problem:    L1 Minimisation
Rows:       126
Columns:    112
Non-zeros:  978
Status:     OPTIMAL
Objective:  84.02024691 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       22.5167       22.5167             =     0.0807364 
     2 y2           NS           234           234             =     0.0101888 
     3 y3           NS        1486.1        1486.1             =   -0.00232553 
     4 y4           NS          6435          6435             =   -0.00193422 
     5 y5           NS       20062.3       20062.3             =  -0.000417851 
     6 y6           NS         46332         46332             =   0.000264207 
     7 y7           NS       80249.4       80249.4             =   0.000387176 
     8 y8           NS        104247        104247             =   0.000303755 
     9 y9           NS        100312        100312             =   0.000187145 
    10 y10          NS         69498         69498             =   0.000119818 
    11 y11          NS       32829.3       32829.3             =   6.72319e-05 
    12 y12          NS          9477          9477             =   4.60806e-05 
    13 y13          NS       1262.67       1262.67             =   1.85616e-05 
    14 r+1          B    -0.00138499                           0 
    15 r+2          NU             0                           0     -0.650164 
    16 r+3          NU             0                           0   -0.00534989 
    17 r+4          NU             0                           0     -0.904289 
    18 r+5          NU             0                           0    -0.0168521 
    19 r+6          NU             0                           0            -1 
    20 r+7          NU             0                           0    -0.0444129 
    21 r+8          NU             0                           0            -1 
    22 r+9          NU             0                           0    -0.0938773 
    23 r+10         NU             0                           0     -0.945428 
    24 r+11         NU             0                           0      -0.13913 
    25 r+12         NU             0                           0     -0.862398 
    26 r+13         NU             0                           0     -0.235525 
    27 r+14         NU             0                           0     -0.766004 
    28 r+15         B    -0.00138981                           0 
    29 r+16         B       -4.44322                           0 
    30 r+17         NU             0                           0  -0.000272096 
    31 r+18         B       -64.2666                           0 
    32 r+19         NU             0                           0    -0.0128811 
    33 r+20         NU             0                           0   -0.00023661 
    34 r+21         NU             0                           0    -0.0534864 
    35 r+22         B       -9.77742                           0 
    36 r+23         NU             0                           0     -0.121378 
    37 r+24         B       -1.46804                           0 
    38 r+25         NU             0                           0     -0.121013 
    39 r+26         NU             0                           0   -0.00036509 
    40 r+27         NU             0                           0    -0.0115645 
    41 r+28         NU             0                           0            -1 
    42 r+29         NU             0                           0    -0.0149428 
    43 r+30         NU             0                           0     -0.715112 
    44 r+31         NU             0                           0    -0.0376875 
    45 r+32         NU             0                           0     -0.513998 
    46 r+33         NU             0                           0     -0.105772 
    47 r+34         NU             0                           0     -0.370683 
    48 r+35         NU             0                           0     -0.208339 
    49 r+36         NU             0                           0     -0.268116 
    50 r+37         B      -0.102856                           0 
    51 r+38         NU             0                           0     -0.784828 
    52 r+39         NU             0                           0   -0.00938636 
    53 r+40         NU             0                           0     -0.559381 
    54 r+41         NU             0                           0    -0.0518915 
    55 r+42         NU             0                           0     -0.399781 
    56 r+43         NU             0                           0     -0.163855 
    57 r+44         NU             0                           0     -0.287818 
    58 r+45         B      -0.454054                           0 
    59 r+46         NU             0                           0       -0.3847 
    60 r+47         NU             0                           0    -0.0151862 
    61 r+48         NU             0                           0      -0.27961 
    62 r+49         NU             0                           0    -0.0944163 
    63 r+50         NU             0                           0      -0.20038 
    64 r+51         B      -0.858423                           0 
    65 r+52         NU             0                           0     -0.109773 
    66 r+53         NU             0                           0    -0.0219545 
    67 r+54         NU             0                           0    -0.0878181 
    68 r+55         B      -0.679579                           0 
    69 r+56         B       -0.96728                           0 
    70 r-1          NL             0             0                           1 
    71 r-2          NL             0             0                    0.349836 
    72 r-3          NL             0             0                     0.99465 
    73 r-4          NL             0             0                   0.0957107 
    74 r-5          NL             0             0                    0.983148 
    75 r-6          B        49.7212             0               
    76 r-7          NL             0             0                    0.955587 
    77 r-8          B         22.447             0               
    78 r-9          NL             0             0                    0.906123 
    79 r-10         NL             0             0                   0.0545724 
    80 r-11         NL             0             0                     0.86087 
    81 r-12         NL             0             0                    0.137602 
    82 r-13         NL             0             0                    0.764475 
    83 r-14         NL             0             0                    0.233996 
    84 r-15         NL             0             0                           1 
    85 r-16         NL             0             0                           1 
    86 r-17         NL             0             0                    0.999728 
    87 r-18         NL             0             0                           1 
    88 r-19         NL             0             0                    0.987119 
    89 r-20         NL             0             0                    0.999763 
    90 r-21         NL             0             0                    0.946514 
    91 r-22         NL             0             0                           1 
    92 r-23         NL             0             0                    0.878622 
    93 r-24         NL             0             0                           1 
    94 r-25         NL             0             0                    0.878987 
    95 r-26         NL             0             0                    0.999635 
    96 r-27         NL             0             0                    0.988435 
    97 r-28         B         12.852             0               
    98 r-29         NL             0             0                    0.985057 
    99 r-30         NL             0             0                    0.284888 
   100 r-31         NL             0             0                    0.962313 
   101 r-32         NL             0             0                    0.486002 
   102 r-33         NL             0             0                    0.894228 
   103 r-34         NL             0             0                    0.629317 
   104 r-35         NL             0             0                    0.791661 
   105 r-36         NL             0             0                    0.731884 
   106 r-37         NL             0             0                           1 
   107 r-38         NL             0             0                    0.215172 
   108 r-39         NL             0             0                    0.990614 
   109 r-40         NL             0             0                    0.440619 
   110 r-41         NL             0             0                    0.948108 
   111 r-42         NL             0             0                    0.600219 
   112 r-43         NL             0             0                    0.836145 
   113 r-44         NL             0             0                    0.712182 
   114 r-45         NL             0             0                           1 
   115 r-46         NL             0             0                      0.6153 
   116 r-47         NL             0             0                    0.984814 
   117 r-48         NL             0             0                     0.72039 
   118 r-49         NL             0             0                    0.905584 
   119 r-50         NL             0             0                     0.79962 
   120 r-51         NL             0             0                           1 
   121 r-52         NL             0             0                    0.890227 
   122 r-53         NL             0             0                    0.978045 
   123 r-54         NL             0             0                    0.912182 
   124 r-55         NL             0             0                           1 
   125 r-56         NL             0             0                           1 
   126 x norm.      NS             1             1             =     -0.640771 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -0.000692493                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B        24.8606                             
     7 x7           B              0                             
     8 x8           B        11.2235                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B   -0.000694903                             
    16 x16          B       -2.22161                             
    17 x17          B              0                             
    18 x18          B       -32.1333                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B       -4.88871                             
    23 x23          B              0                             
    24 x24          B      -0.734021                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B        6.42601                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B     -0.0514278                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B      -0.227027                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B      -0.429211                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B      -0.339789                             
    56 x56          B       -0.48364                             
    57 s1           B    0.000692493                             
    58 s2           B              0                             
    59 s3           B              0                             
    60 s4           B              0                             
    61 s5           B              0                             
    62 s6           B        24.8606                             
    63 s7           B              0                             
    64 s8           B        11.2235                             
    65 s9           B              0                             
    66 s10          B              0                             
    67 s11          B              0                             
    68 s12          B              0                             
    69 s13          B              0                             
    70 s14          B              0                             
    71 s15          B    0.000694903                             
    72 s16          B        2.22161                             
    73 s17          B              0                             
    74 s18          B        32.1333                             
    75 s19          B              0                             
    76 s20          B              0                             
    77 s21          B              0                             
    78 s22          B        4.88871                             
    79 s23          B              0                             
    80 s24          B       0.734021                             
    81 s25          B              0                             
    82 s26          B              0                             
    83 s27          B              0                             
    84 s28          B        6.42601                             
    85 s29          B              0                             
    86 s30          B              0                             
    87 s31          B              0                             
    88 s32          B              0                             
    89 s33          B              0                             
    90 s34          B              0                             
    91 s35          B              0                             
    92 s36          B              0                             
    93 s37          B      0.0514278                             
    94 s38          B              0                             
    95 s39          B              0                             
    96 s40          B              0                             
    97 s41          B              0                             
    98 s42          B              0                             
    99 s43          B              0                             
   100 s44          B              0                             
   101 s45          B       0.227027                             
   102 s46          B              0                             
   103 s47          B              0                             
   104 s48          B              0                             
   105 s49          B              0                             
   106 s50          B              0                             
   107 s51          B       0.429211                             
   108 s52          B              0                             
   109 s53          B              0                             
   110 s54          B              0                             
   111 s55          B       0.339789                             
   112 s56          B        0.48364                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 4.37e-11 on row 8
        max.rel.err = 9.53e-15 on row 33
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 3.11e-14 on column 3
        max.rel.err = 9.62e-15 on column 71
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_13.dat.sol <==
-0.000692493
6.25191e-16
0
0
1.41643e-16
24.8606
0
11.2235
3.64856e-17
0
0
2.32894e-15
0
-3.70582e-16
-0.000694903
-2.22161
0
-32.1333
1.47077e-16
-4.76645e-15
0
-4.88871
0
-0.734021
-8.18989e-16
-7.00791e-17
4.05115e-17
6.42601
-2.13246e-16
0
1.24964e-16
0
0
0
0
0
-0.0514278
0
0
0
1.11022e-16
0
0
0
-0.227027
-1.27143e-15
0
0
0
4.22043e-15
-0.429211
8.84875e-17
0
0
-0.339789
-0.48364


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_14.dat <==
Problem:    L1 Minimisation
Rows:       143
Columns:    128
Non-zeros:  1148
Status:     OPTIMAL
Objective:  116.175319 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       24.2487       24.2487             =     0.0698553 
     2 y2           NS           273           273             =     0.0109392 
     3 y3           NS        1891.4        1891.4             =  -0.000859976 
     4 y4           NS          9009          9009             =   -0.00142874 
     5 y5           NS       31208.1       31208.1             =  -0.000489146 
     6 y6           NS         81081         81081             =   5.97388e-05 
     7 y7           NS        160499        160499             =   0.000206672 
     8 y8           NS        243243        243243             =   0.000180585 
     9 y9           NS        280873        280873             =   0.000119788 
    10 y10          NS        243243        243243             =   7.25086e-05 
    11 y11          NS        153203        153203             =   4.38112e-05 
    12 y12          NS         66339         66339             =   2.66252e-05 
    13 y13          NS       17677.3       17677.3             =   1.45917e-05 
    14 y14          NS          2187          2187             =   4.82382e-06 
    15 r+1          B   -0.000885248                           0 
    16 r+2          NU             0                           0     -0.650936 
    17 r+3          NU             0                           0  -0.000870339 
    18 r+4          NU             0                           0     -0.904411 
    19 r+5          NU             0                           0   -0.00484075 
    20 r+6          NU             0                           0            -1 
    21 r+7          NU             0                           0    -0.0181471 
    22 r+8          NU             0                           0            -1 
    23 r+9          NU             0                           0    -0.0497347 
    24 r+10         NU             0                           0     -0.945169 
    25 r+11         NU             0                           0    -0.0938667 
    26 r+12         NU             0                           0     -0.861584 
    27 r+13         NU             0                           0       -0.1255 
    28 r+14         NU             0                           0     -0.765499 
    29 r+15         NU             0                           0     -0.666736 
    30 r+16         B     -0.0104945                           0 
    31 r+17         NU             0                           0  -0.000915224 
    32 r+18         NU             0                           0   -0.00140083 
    33 r+19         B       -86.4704                           0 
    34 r+20         NU             0                           0   -0.00790132 
    35 r+21         B       -2.99392                           0 
    36 r+22         NU             0                           0    -0.0300289 
    37 r+23         B       -20.3273                           0 
    38 r+24         NU             0                           0    -0.0794319 
    39 r+25         NU             0                           0  -0.000205519 
    40 r+26         NU             0                           0     -0.129518 
    41 r+27         NU             0                           0   -0.00109402 
    42 r+28         NU             0                           0   -0.00302614 
    43 r+29         B     -0.0571119                           0 
    44 r+30         NU             0                           0            -1 
    45 r+31         NU             0                           0   -0.00222715 
    46 r+32         NU             0                           0     -0.715075 
    47 r+33         NU             0                           0    -0.0129389 
    48 r+34         NU             0                           0     -0.513708 
    49 r+35         NU             0                           0     -0.050518 
    50 r+36         NU             0                           0     -0.369906 
    51 r+37         NU             0                           0     -0.127952 
    52 r+38         NU             0                           0      -0.26596 
    53 r+39         NU             0                           0     -0.189865 
    54 r+40         B      -0.200127                           0 
    55 r+41         NU             0                           0     -0.782865 
    56 r+42         NU             0                           0   -0.00344674 
    57 r+43         NU             0                           0     -0.558905 
    58 r+44         NU             0                           0    -0.0213412 
    59 r+45         NU             0                           0     -0.400604 
    60 r+46         NU             0                           0    -0.0861756 
    61 r+47         NU             0                           0     -0.289242 
    62 r+48         NU             0                           0     -0.211138 
    63 r+49         B      -0.522509                           0 
    64 r+50         NU             0                           0     -0.382192 
    65 r+51         NU             0                           0   -0.00500492 
    66 r+52         NU             0                           0     -0.277481 
    67 r+53         NU             0                           0    -0.0362895 
    68 r+54         NU             0                           0      -0.19905 
    69 r+55         NU             0                           0     -0.140851 
    70 r+56         B       -1.02673                           0 
    71 r+57         NU             0                           0     -0.110924 
    72 r+58         NU             0                           0   -0.00594237 
    73 r+59         NU             0                           0    -0.0891356 
    74 r+60         NU             0                           0    -0.0713084 
    75 r+61         B       -1.29086                           0 
    76 r+62         B       -1.55264                           0 
    77 r+63         NU             0                           0         < eps
    78 r+64         B      -0.722303                           0 
    79 r-1          NL             0             0                           1 
    80 r-2          NL             0             0                    0.349064 
    81 r-3          NL             0             0                     0.99913 
    82 r-4          NL             0             0                    0.095589 
    83 r-5          NL             0             0                    0.995159 
    84 r-6          B        37.0227             0               
    85 r-7          NL             0             0                    0.981853 
    86 r-8          B        60.8326             0               
    87 r-9          NL             0             0                    0.950265 
    88 r-10         NL             0             0                   0.0548307 
    89 r-11         NL             0             0                    0.906133 
    90 r-12         NL             0             0                    0.138416 
    91 r-13         NL             0             0                      0.8745 
    92 r-14         NL             0             0                    0.234501 
    93 r-15         NL             0             0                    0.333264 
    94 r-16         NL             0             0                           1 
    95 r-17         NL             0             0                    0.999085 
    96 r-18         NL             0             0                    0.998599 
    97 r-19         NL             0             0                           1 
    98 r-20         NL             0             0                    0.992099 
    99 r-21         NL             0             0                           1 
   100 r-22         NL             0             0                    0.969971 
   101 r-23         NL             0             0                           1 
   102 r-24         NL             0             0                    0.920568 
   103 r-25         NL             0             0                    0.999794 
   104 r-26         NL             0             0                    0.870482 
   105 r-27         NL             0             0                    0.998906 
   106 r-28         NL             0             0                    0.996974 
   107 r-29         NL             0             0                           1 
   108 r-30         B          19.32             0               
   109 r-31         NL             0             0                    0.997773 
   110 r-32         NL             0             0                    0.284925 
   111 r-33         NL             0             0                    0.987061 
   112 r-34         NL             0             0                    0.486292 
   113 r-35         NL             0             0                    0.949482 
   114 r-36         NL             0             0                    0.630094 
   115 r-37         NL             0             0                    0.872048 
   116 r-38         NL             0             0                     0.73404 
   117 r-39         NL             0             0                    0.810135 
   118 r-40         NL             0             0                           1 
   119 r-41         NL             0             0                    0.217135 
   120 r-42         NL             0             0                    0.996553 
   121 r-43         NL             0             0                    0.441095 
   122 r-44         NL             0             0                    0.978659 
   123 r-45         NL             0             0                    0.599396 
   124 r-46         NL             0             0                    0.913824 
   125 r-47         NL             0             0                    0.710758 
   126 r-48         NL             0             0                    0.788862 
   127 r-49         NL             0             0                           1 
   128 r-50         NL             0             0                    0.617808 
   129 r-51         NL             0             0                    0.994995 
   130 r-52         NL             0             0                    0.722519 
   131 r-53         NL             0             0                     0.96371 
   132 r-54         NL             0             0                     0.80095 
   133 r-55         NL             0             0                    0.859149 
   134 r-56         NL             0             0                           1 
   135 r-57         NL             0             0                    0.889076 
   136 r-58         NL             0             0                    0.994058 
   137 r-59         NL             0             0                    0.910864 
   138 r-60         NL             0             0                    0.928692 
   139 r-61         NL             0             0                           1 
   140 r-62         NL             0             0                           1 
   141 r-63         NL             0             0                           1 
   142 r-64         NL             0             0                           1 
   143 x norm.      NS             1             1             =      -0.71106 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -0.000442624                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B        18.5113                             
     7 x7           B              0                             
     8 x8           B        30.4163                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B    -0.00524727                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B       -43.2352                             
    20 x20          B              0                             
    21 x21          B       -1.49696                             
    22 x22          B              0                             
    23 x23          B       -10.1637                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B      -0.028556                             
    30 x30          B        9.66002                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B      -0.100063                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B      -0.261254                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B      -0.513363                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B      -0.645431                             
    62 x62          B      -0.776322                             
    63 x63          B              0                             
    64 x64          B      -0.361152                             
    65 s1           B    0.000442624                             
    66 s2           B              0                             
    67 s3           B              0                             
    68 s4           B              0                             
    69 s5           B              0                             
    70 s6           B        18.5113                             
    71 s7           B              0                             
    72 s8           B        30.4163                             
    73 s9           B              0                             
    74 s10          B              0                             
    75 s11          B              0                             
    76 s12          B              0                             
    77 s13          B              0                             
    78 s14          B              0                             
    79 s15          B              0                             
    80 s16          B     0.00524727                             
    81 s17          B              0                             
    82 s18          B              0                             
    83 s19          B        43.2352                             
    84 s20          B              0                             
    85 s21          B        1.49696                             
    86 s22          B              0                             
    87 s23          B        10.1637                             
    88 s24          B              0                             
    89 s25          B              0                             
    90 s26          B              0                             
    91 s27          B              0                             
    92 s28          B              0                             
    93 s29          B       0.028556                             
    94 s30          B        9.66002                             
    95 s31          B              0                             
    96 s32          B              0                             
    97 s33          B              0                             
    98 s34          B              0                             
    99 s35          B              0                             
   100 s36          B              0                             
   101 s37          B              0                             
   102 s38          B              0                             
   103 s39          B              0                             
   104 s40          B       0.100063                             
   105 s41          B              0                             
   106 s42          B              0                             
   107 s43          B              0                             
   108 s44          B              0                             
   109 s45          B              0                             
   110 s46          B              0                             
   111 s47          B              0                             
   112 s48          B              0                             
   113 s49          B       0.261254                             
   114 s50          B              0                             
   115 s51          B              0                             
   116 s52          B              0                             
   117 s53          B              0                             
   118 s54          B              0                             
   119 s55          B              0                             
   120 s56          B       0.513363                             
   121 s57          B              0                             
   122 s58          B              0                             
   123 s59          B              0                             
   124 s60          B              0                             
   125 s61          B       0.645431                             
   126 s62          B       0.776322                             
   127 s63          B              0                             
   128 s64          B       0.361152                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 1.16e-10 on row 8
        max.rel.err = 2.67e-14 on row 66
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 3.46e-14 on column 1
        max.rel.err = 3.78e-15 on column 1
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_14.dat.sol <==
-0.000442624
-5.34784e-15
0
0
0
18.5113
0
30.4163
0
0
0
1.77572e-15
-9.08529e-15
0
-7.70284e-16
-0.00524727
-7.10543e-15
0
-43.2352
0
-1.49696
0
-10.1637
0
0
0
0
1.87664e-17
-0.028556
9.66002
0
0
0
0
0
0
0
0
2.19328e-16
-0.100063
0
0
0
0
0
-3.20562e-16
0
0
-0.261254
0
0
-1.33293e-14
0
0
5.9193e-16
-0.513363
3.34029e-16
0
0
0
-0.645431
-0.776322
0
-0.361152


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_15.dat <==
Problem:    L1 Minimisation
Rows:       160
Columns:    144
Non-zeros:  1440
Status:     OPTIMAL
Objective:  159.452605 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       25.9808       25.9808             =     0.0589718 
     2 y2           NS           315           315             =     0.0108183 
     3 y3           NS       2364.25       2364.25             =   0.000124865 
     4 y4           NS         12285         12285             =  -0.000980626 
     5 y5           NS       46812.1       46812.1             =  -0.000448929 
     6 y6           NS        135135        135135             =  -4.06935e-05 
     7 y7           NS        300935        300935             =   0.000100586 
     8 y8           NS        521235        521235             =   0.000106163 
     9 y9           NS        702182        702182             =   7.44082e-05 
    10 y10          NS        729729        729729             =    4.5384e-05 
    11 y11          NS        574513        574513             =   2.70983e-05 
    12 y12          NS        331695        331695             =   1.66519e-05 
    13 y13          NS        132580        132580             =   1.00146e-05 
    14 y14          NS         32805         32805             =   4.78624e-06 
    15 y15          NS          3788          3788             =   9.96398e-08 
    16 r+1          B   -0.000450841                           0 
    17 r+2          NU             0                           0      -0.65098 
    18 r+3          NU             0                           0  -0.000358966 
    19 r+4          NU             0                           0     -0.904436 
    20 r+5          NU             0                           0   -0.00208893 
    21 r+6          NU             0                           0            -1 
    22 r+7          NU             0                           0   -0.00858395 
    23 r+8          NU             0                           0            -1 
    24 r+9          NU             0                           0    -0.0270274 
    25 r+10         NU             0                           0     -0.945209 
    26 r+11         NU             0                           0    -0.0615315 
    27 r+12         NU             0                           0     -0.861704 
    28 r+13         NU             0                           0    -0.0958714 
    29 r+14         NU             0                           0     -0.765712 
    30 r+15         NU             0                           0     -0.194616 
    31 r+16         NU             0                           0     -0.666967 
    32 r+17         B    -0.00671158                           0 
    33 r+18         NU             0                           0  -0.000931169 
    34 r+19         NU             0                           0  -0.000554664 
    35 r+20         B       -87.5569                           0 
    36 r+21         NU             0                           0   -0.00330819 
    37 r+22         B       -36.6776                           0 
    38 r+23         NU             0                           0    -0.0140434 
    39 r+24         B       -27.0592                           0 
    40 r+25         NU             0                           0    -0.0441335 
    41 r+26         NU             0                           0  -0.000179925 
    42 r+27         NU             0                           0    -0.0930785 
    43 r+28         NU             0                           0   -0.00103977 
    44 r+29         NU             0                           0    -0.0910889 
    45 r+30         NU             0                           0   -0.00302932 
    46 r+31         B     -0.0454463                           0 
    47 r+32         NU             0                           0            -1 
    48 r+33         NU             0                           0  -0.000836944 
    49 r+34         NU             0                           0     -0.715019 
    50 r+35         NU             0                           0   -0.00521375 
    51 r+36         NU             0                           0     -0.513698 
    52 r+37         NU             0                           0    -0.0233171 
    53 r+38         NU             0                           0      -0.37002 
    54 r+39         NU             0                           0    -0.0729367 
    55 r+40         NU             0                           0     -0.266196 
    56 r+41         NU             0                           0     -0.149043 
    57 r+42         NU             0                           0     -0.190089 
    58 r+43         B      -0.187262                           0 
    59 r+44         NU             0                           0     -0.782885 
    60 r+45         NU             0                           0   -0.00120739 
    61 r+46         NU             0                           0     -0.558831 
    62 r+47         NU             0                           0   -0.00815705 
    63 r+48         NU             0                           0     -0.400482 
    64 r+49         NU             0                           0    -0.0395721 
    65 r+50         NU             0                           0     -0.289114 
    66 r+51         NU             0                           0     -0.117524 
    67 r+52         NU             0                           0     -0.211162 
    68 r+53         B      -0.527725                           0 
    69 r+54         NU             0                           0     -0.382131 
    70 r+55         NU             0                           0   -0.00158292 
    71 r+56         NU             0                           0      -0.27756 
    72 r+57         NU             0                           0    -0.0126495 
    73 r+58         NU             0                           0     -0.199299 
    74 r+59         NU             0                           0    -0.0709196 
    75 r+60         NU             0                           0     -0.141029 
    76 r+61         B        -1.0689                           0 
    77 r+62         NU             0                           0     -0.110518 
    78 r+63         NU             0                           0   -0.00158638 
    79 r+64         NU             0                           0    -0.0888371 
    80 r+65         NU             0                           0    -0.0190365 
    81 r+66         NU             0                           0     -0.071387 
    82 r+67         B       -1.53413                           0 
    83 r+68         B        -1.5025                           0 
    84 r+69         NU             0                           0         < eps
    85 r+70         NU             0                           0         < eps
    86 r+71         B       -1.10064                           0 
    87 r+72         B       -1.18526                           0 
    88 r-1          NL             0             0                           1 
    89 r-2          NL             0             0                     0.34902 
    90 r-3          NL             0             0                    0.999641 
    91 r-4          NL             0             0                   0.0955642 
    92 r-5          NL             0             0                    0.997911 
    93 r-6          B        11.7977             0               
    94 r-7          NL             0             0                    0.991416 
    95 r-8          B        120.854             0               
    96 r-9          NL             0             0                    0.972973 
    97 r-10         NL             0             0                   0.0547914 
    98 r-11         NL             0             0                    0.938469 
    99 r-12         NL             0             0                    0.138296 
   100 r-13         NL             0             0                    0.904129 
   101 r-14         NL             0             0                    0.234288 
   102 r-15         NL             0             0                    0.805384 
   103 r-16         NL             0             0                    0.333033 
   104 r-17         NL             0             0                           1 
   105 r-18         NL             0             0                    0.999069 
   106 r-19         NL             0             0                    0.999445 
   107 r-20         NL             0             0                           1 
   108 r-21         NL             0             0                    0.996692 
   109 r-22         NL             0             0                           1 
   110 r-23         NL             0             0                    0.985957 
   111 r-24         NL             0             0                           1 
   112 r-25         NL             0             0                    0.955866 
   113 r-26         NL             0             0                     0.99982 
   114 r-27         NL             0             0                    0.906922 
   115 r-28         NL             0             0                     0.99896 
   116 r-29         NL             0             0                    0.908911 
   117 r-30         NL             0             0                    0.996971 
   118 r-31         NL             0             0                           1 
   119 r-32         B        27.8011             0               
   120 r-33         NL             0             0                    0.999163 
   121 r-34         NL             0             0                    0.284981 
   122 r-35         NL             0             0                    0.994786 
   123 r-36         NL             0             0                    0.486302 
   124 r-37         NL             0             0                    0.976683 
   125 r-38         NL             0             0                     0.62998 
   126 r-39         NL             0             0                    0.927063 
   127 r-40         NL             0             0                    0.733804 
   128 r-41         NL             0             0                    0.850957 
   129 r-42         NL             0             0                    0.809911 
   130 r-43         NL             0             0                           1 
   131 r-44         NL             0             0                    0.217115 
   132 r-45         NL             0             0                    0.998793 
   133 r-46         NL             0             0                    0.441169 
   134 r-47         NL             0             0                    0.991843 
   135 r-48         NL             0             0                    0.599518 
   136 r-49         NL             0             0                    0.960428 
   137 r-50         NL             0             0                    0.710886 
   138 r-51         NL             0             0                    0.882476 
   139 r-52         NL             0             0                    0.788838 
   140 r-53         NL             0             0                           1 
   141 r-54         NL             0             0                    0.617869 
   142 r-55         NL             0             0                    0.998417 
   143 r-56         NL             0             0                     0.72244 
   144 r-57         NL             0             0                    0.987351 
   145 r-58         NL             0             0                    0.800701 
   146 r-59         NL             0             0                     0.92908 
   147 r-60         NL             0             0                    0.858971 
   148 r-61         NL             0             0                           1 
   149 r-62         NL             0             0                    0.889482 
   150 r-63         NL             0             0                    0.998414 
   151 r-64         NL             0             0                    0.911163 
   152 r-65         NL             0             0                    0.980963 
   153 r-66         NL             0             0                    0.928613 
   154 r-67         NL             0             0                           1 
   155 r-68         NL             0             0                           1 
   156 r-69         NL             0             0                           1 
   157 r-70         NL             0             0                           1 
   158 r-71         NL             0             0                           1 
   159 r-72         NL             0             0                           1 
   160 x norm.      NS             1             1             =     -0.769818 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -0.000225421                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B        5.89886                             
     7 x7           B              0                             
     8 x8           B        60.4269                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B    -0.00335579                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B       -43.7784                             
    21 x21          B              0                             
    22 x22          B       -18.3388                             
    23 x23          B              0                             
    24 x24          B       -13.5296                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B     -0.0227232                             
    32 x32          B        13.9005                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B     -0.0936311                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B      -0.263863                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B       -0.53445                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B      -0.767065                             
    68 x68          B      -0.751248                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B      -0.550322                             
    72 x72          B      -0.592629                             
    73 s1           B    0.000225421                             
    74 s2           B              0                             
    75 s3           B              0                             
    76 s4           B              0                             
    77 s5           B              0                             
    78 s6           B        5.89886                             
    79 s7           B              0                             
    80 s8           B        60.4269                             
    81 s9           B              0                             
    82 s10          B              0                             
    83 s11          B              0                             
    84 s12          B              0                             
    85 s13          B              0                             
    86 s14          B              0                             
    87 s15          B              0                             
    88 s16          B              0                             
    89 s17          B     0.00335579                             
    90 s18          B              0                             
    91 s19          B              0                             
    92 s20          B        43.7784                             
    93 s21          B              0                             
    94 s22          B        18.3388                             
    95 s23          B              0                             
    96 s24          B        13.5296                             
    97 s25          B              0                             
    98 s26          B              0                             
    99 s27          B              0                             
   100 s28          B              0                             
   101 s29          B              0                             
   102 s30          B              0                             
   103 s31          B      0.0227232                             
   104 s32          B        13.9005                             
   105 s33          B              0                             
   106 s34          B              0                             
   107 s35          B              0                             
   108 s36          B              0                             
   109 s37          B              0                             
   110 s38          B              0                             
   111 s39          B              0                             
   112 s40          B              0                             
   113 s41          B              0                             
   114 s42          B              0                             
   115 s43          B      0.0936311                             
   116 s44          B              0                             
   117 s45          B              0                             
   118 s46          B              0                             
   119 s47          B              0                             
   120 s48          B              0                             
   121 s49          B              0                             
   122 s50          B              0                             
   123 s51          B              0                             
   124 s52          B              0                             
   125 s53          B       0.263863                             
   126 s54          B              0                             
   127 s55          B              0                             
   128 s56          B              0                             
   129 s57          B              0                             
   130 s58          B              0                             
   131 s59          B              0                             
   132 s60          B              0                             
   133 s61          B        0.53445                             
   134 s62          B              0                             
   135 s63          B              0                             
   136 s64          B              0                             
   137 s65          B              0                             
   138 s66          B              0                             
   139 s67          B       0.767065                             
   140 s68          B       0.751248                             
   141 s69          B              0                             
   142 s70          B              0                             
   143 s71          B       0.550322                             
   144 s72          B       0.592629                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 6.98e-10 on row 9
        max.rel.err = 8.53e-14 on row 33
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 5.28e-14 on column 11
        max.rel.err = 1.06e-14 on column 105
        High quality

KKT.DB: max.abs.err = 3.33e-16 on row 85
        max.rel.err = 3.33e-16 on row 85
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_15.dat.sol <==
-0.000225421
-4.07159e-14
0
0
0
5.89886
0
60.4269
-4.12551e-17
1.66102e-14
0
1.04889e-14
0
0
8.88745e-17
4.69244e-16
-0.00335579
4.26326e-14
0
-43.7784
0
-18.3388
0
-13.5296
0
0
0
0
0
-1.4035e-16
-0.0227232
13.9005
0
0
0
0
0
0
0
0
0
-2.02977e-16
-0.0936311
0
0
0
0
0
0
0
2.0845e-15
0
-0.263863
-1.20725e-14
0
0
0
-6.36056e-16
0
1.54438e-15
-0.53445
0
0
0
0
0
-0.767065
-0.751248
0
-5.22643e-15
-0.550322
-0.592629


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_16.dat <==
Problem:    L1 Minimisation
Rows:       179
Columns:    162
Non-zeros:  1607
Status:     OPTIMAL
Objective:  219.463553 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       27.7128       27.7128             =     0.0665547 
     2 y2           NS           360           360             =    0.00722932 
     3 y3           NS       2909.85       2909.85             =   -0.00122918 
     4 y4           NS         16380         16380             =  -0.000596297 
     5 y5           NS       68090.4       68090.4             =  -0.000151764 
     6 y6           NS        216216        216216             =  -4.33791e-06 
     7 y7           NS        534996        534996             =   1.07152e-06 
     8 y8           NS   1.04247e+06   1.04247e+06             =   9.91895e-06 
     9 y9           NS   1.60499e+06   1.60499e+06             =   4.04911e-05 
    10 y10          NS   1.94594e+06   1.94594e+06             =   3.93322e-05 
    11 y11          NS   1.83844e+06   1.83844e+06             =   3.55877e-05 
    12 y12          NS   1.32678e+06   1.32678e+06             =   1.41022e-05 
    13 y13          NS        707092        707092             =   4.45049e-06 
    14 y14          NS        262440        262440             =  -4.05435e-07 
    15 y15          NS       60607.9       60607.9             =   8.49141e-06 
    16 y16          NS          6561          6561             =   2.15055e-05 
    17 r+1          NU             0                           0     -0.114383 
    18 r+2          NU             0                           0     -0.461562 
    19 r+3          NU             0                           0    -0.0536102 
    20 r+4          NU             0                           0     -0.756815 
    21 r+5          NU             0                           0    -0.0157755 
    22 r+6          NU             0                           0      -0.92772 
    23 r+7          B     -0.0010724                           0 
    24 r+8          NU             0                           0            -1 
    25 r+9          NU             0                           0   -0.00651992 
    26 r+10         NU             0                           0            -1 
    27 r+11         NU             0                           0      -0.03238 
    28 r+12         NU             0                           0     -0.953401 
    29 r+13         NU             0                           0    -0.0729554 
    30 r+14         NU             0                           0     -0.884215 
    31 r+15         NU             0                           0      -0.11264 
    32 r+16         NU             0                           0     -0.814138 
    33 r+17         NU             0                           0     -0.695084 
    34 r+18         NU             0                           0     -0.146669 
    35 r+19         B       -19.7107                           0 
    36 r+20         NU             0                           0     -0.119528 
    37 r+21         B       -10.6247                           0 
    38 r+22         NU             0                           0     -0.103222 
    39 r+23         B        -178.27                           0 
    40 r+24         NU             0                           0     -0.103427 
    41 r+25         NU             0                           0   -0.00504805 
    42 r+26         NU             0                           0     -0.122204 
    43 r+27         NU             0                           0    -0.0107848 
    44 r+28         NU             0                           0     -0.159169 
    45 r+29         NU             0                           0    -0.0104059 
    46 r+30         NU             0                           0     -0.186107 
    47 r+31         B      -0.345418                           0 
    48 r+32         B     -0.0145508                           0 
    49 r+33         B     -0.0601725                           0 
    50 r+34         NU             0                           0            -1 
    51 r+35         NU             0                           0   -0.00277346 
    52 r+36         NU             0                           0     -0.830327 
    53 r+37         NU             0                           0    -0.0142806 
    54 r+38         NU             0                           0     -0.657582 
    55 r+39         NU             0                           0    -0.0444009 
    56 r+40         NU             0                           0     -0.508437 
    57 r+41         NU             0                           0    -0.0883687 
    58 r+42         NU             0                           0     -0.394921 
    59 r+43         NU             0                           0     -0.170498 
    60 r+44         NU             0                           0     -0.319566 
    61 r+45         NU             0                           0      -0.27916 
    62 r+46         B      -0.282667                           0 
    63 r+47         NU             0                           0     -0.669673 
    64 r+48         NU             0                           0   -0.00475024 
    65 r+49         NU             0                           0     -0.586647 
    66 r+50         NU             0                           0    -0.0245011 
    67 r+51         NU             0                           0     -0.490383 
    68 r+52         NU             0                           0    -0.0723425 
    69 r+53         NU             0                           0     -0.386129 
    70 r+54         NU             0                           0     -0.118076 
    71 r+55         NU             0                           0     -0.279767 
    72 r+56         NU             0                           0     -0.176777 
    73 r+57         B      -0.849562                           0 
    74 r+58         NU             0                           0     -0.494448 
    75 r+59         NU             0                           0   -0.00812547 
    76 r+60         NU             0                           0     -0.366987 
    77 r+61         NU             0                           0    -0.0433884 
    78 r+62         NU             0                           0     -0.296468 
    79 r+63         NU             0                           0     -0.113018 
    80 r+64         NU             0                           0     -0.260315 
    81 r+65         NU             0                           0     -0.243211 
    82 r+66         B       -1.61681                           0 
    83 r+67         NU             0                           0     -0.505266 
    84 r+68         NU             0                           0    -0.0135293 
    85 r+69         NU             0                           0     -0.308674 
    86 r+70         NU             0                           0     -0.084446 
    87 r+71         NU             0                           0      -0.16947 
    88 r+72         NU             0                           0    -0.0735783 
    89 r+73         B       -2.28894                           0 
    90 r+74         NU             0                           0      -0.36356 
    91 r+75         NU             0                           0    -0.0194764 
    92 r+76         NU             0                           0     -0.292146 
    93 r+77         NU             0                           0     -0.233717 
    94 r+78         B      -0.512032                           0 
    95 r+79         NU             0                           0         < eps
    96 r+80         B       -1.96486                           0 
    97 r+81         B       -1.92176                           0 
    98 r-1          NL             0             0                    0.885617 
    99 r-2          NL             0             0                    0.538438 
   100 r-3          NL             0             0                     0.94639 
   101 r-4          NL             0             0                    0.243185 
   102 r-5          NL             0             0                    0.984224 
   103 r-6          NL             0             0                   0.0722798 
   104 r-7          NL             0             0                           1 
   105 r-8          B        141.657             0               
   106 r-9          NL             0             0                     0.99348 
   107 r-10         B        37.5547             0               
   108 r-11         NL             0             0                     0.96762 
   109 r-12         NL             0             0                   0.0465988 
   110 r-13         NL             0             0                    0.927045 
   111 r-14         NL             0             0                    0.115785 
   112 r-15         NL             0             0                     0.88736 
   113 r-16         NL             0             0                    0.185862 
   114 r-17         NL             0             0                    0.304916 
   115 r-18         NL             0             0                    0.853331 
   116 r-19         NL             0             0                           1 
   117 r-20         NL             0             0                    0.880472 
   118 r-21         NL             0             0                           1 
   119 r-22         NL             0             0                    0.896778 
   120 r-23         NL             0             0                           1 
   121 r-24         NL             0             0                    0.896573 
   122 r-25         NL             0             0                    0.994952 
   123 r-26         NL             0             0                    0.877796 
   124 r-27         NL             0             0                    0.989215 
   125 r-28         NL             0             0                    0.840831 
   126 r-29         NL             0             0                    0.989594 
   127 r-30         NL             0             0                    0.813893 
   128 r-31         NL             0             0                           1 
   129 r-32         NL             0             0                           1 
   130 r-33         NL             0             0                           1 
   131 r-34         B        41.2515             0               
   132 r-35         NL             0             0                    0.997227 
   133 r-36         NL             0             0                    0.169673 
   134 r-37         NL             0             0                    0.985719 
   135 r-38         NL             0             0                    0.342418 
   136 r-39         NL             0             0                    0.955599 
   137 r-40         NL             0             0                    0.491563 
   138 r-41         NL             0             0                    0.911631 
   139 r-42         NL             0             0                    0.605079 
   140 r-43         NL             0             0                    0.829502 
   141 r-44         NL             0             0                    0.680434 
   142 r-45         NL             0             0                     0.72084 
   143 r-46         NL             0             0                           1 
   144 r-47         NL             0             0                    0.330327 
   145 r-48         NL             0             0                     0.99525 
   146 r-49         NL             0             0                    0.413353 
   147 r-50         NL             0             0                    0.975499 
   148 r-51         NL             0             0                    0.509617 
   149 r-52         NL             0             0                    0.927658 
   150 r-53         NL             0             0                    0.613871 
   151 r-54         NL             0             0                    0.881924 
   152 r-55         NL             0             0                    0.720233 
   153 r-56         NL             0             0                    0.823223 
   154 r-57         NL             0             0                           1 
   155 r-58         NL             0             0                    0.505552 
   156 r-59         NL             0             0                    0.991875 
   157 r-60         NL             0             0                    0.633013 
   158 r-61         NL             0             0                    0.956612 
   159 r-62         NL             0             0                    0.703532 
   160 r-63         NL             0             0                    0.886982 
   161 r-64         NL             0             0                    0.739685 
   162 r-65         NL             0             0                    0.756789 
   163 r-66         NL             0             0                           1 
   164 r-67         NL             0             0                    0.494734 
   165 r-68         NL             0             0                    0.986471 
   166 r-69         NL             0             0                    0.691326 
   167 r-70         NL             0             0                    0.915554 
   168 r-71         NL             0             0                     0.83053 
   169 r-72         NL             0             0                    0.926422 
   170 r-73         NL             0             0                           1 
   171 r-74         NL             0             0                     0.63644 
   172 r-75         NL             0             0                    0.980524 
   173 r-76         NL             0             0                    0.707854 
   174 r-77         NL             0             0                    0.766283 
   175 r-78         NL             0             0                           1 
   176 r-79         NL             0             0                           1 
   177 r-80         NL             0             0                           1 
   178 r-81         NL             0             0                           1 
   179 x norm.      NS             1             1             =     -0.639842 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B   -0.000536201                             
     8 x8           B        70.8287                             
     9 x9           B              0                             
    10 x10          B        18.7773                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B       -9.85536                             
    20 x20          B              0                             
    21 x21          B       -5.31234                             
    22 x22          B              0                             
    23 x23          B       -89.1351                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B      -0.172709                             
    32 x32          B    -0.00727542                             
    33 x33          B     -0.0300862                             
    34 x34          B        20.6257                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B      -0.141333                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B      -0.424781                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B      -0.808406                             
    67 x67          B              0                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B       -1.14447                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B      -0.256016                             
    79 x79          B              0                             
    80 x80          B      -0.982432                             
    81 x81          B      -0.960881                             
    82 s1           B              0                             
    83 s2           B              0                             
    84 s3           B              0                             
    85 s4           B              0                             
    86 s5           B              0                             
    87 s6           B              0                             
    88 s7           B    0.000536201                             
    89 s8           B        70.8287                             
    90 s9           B              0                             
    91 s10          B        18.7773                             
    92 s11          B              0                             
    93 s12          B              0                             
    94 s13          B              0                             
    95 s14          B              0                             
    96 s15          B              0                             
    97 s16          B              0                             
    98 s17          B              0                             
    99 s18          B              0                             
   100 s19          B        9.85536                             
   101 s20          B              0                             
   102 s21          B        5.31234                             
   103 s22          B              0                             
   104 s23          B        89.1351                             
   105 s24          B              0                             
   106 s25          B              0                             
   107 s26          B              0                             
   108 s27          B              0                             
   109 s28          B              0                             
   110 s29          B              0                             
   111 s30          B              0                             
   112 s31          B       0.172709                             
   113 s32          B     0.00727542                             
   114 s33          B      0.0300862                             
   115 s34          B        20.6257                             
   116 s35          B              0                             
   117 s36          B              0                             
   118 s37          B              0                             
   119 s38          B              0                             
   120 s39          B              0                             
   121 s40          B              0                             
   122 s41          B              0                             
   123 s42          B              0                             
   124 s43          B              0                             
   125 s44          B              0                             
   126 s45          B              0                             
   127 s46          B       0.141333                             
   128 s47          B              0                             
   129 s48          B              0                             
   130 s49          B              0                             
   131 s50          B              0                             
   132 s51          B              0                             
   133 s52          B              0                             
   134 s53          B              0                             
   135 s54          B              0                             
   136 s55          B              0                             
   137 s56          B              0                             
   138 s57          B       0.424781                             
   139 s58          B              0                             
   140 s59          B              0                             
   141 s60          B              0                             
   142 s61          B              0                             
   143 s62          B              0                             
   144 s63          B              0                             
   145 s64          B              0                             
   146 s65          B              0                             
   147 s66          B       0.808406                             
   148 s67          B              0                             
   149 s68          B              0                             
   150 s69          B              0                             
   151 s70          B              0                             
   152 s71          B              0                             
   153 s72          B              0                             
   154 s73          B        1.14447                             
   155 s74          B              0                             
   156 s75          B              0                             
   157 s76          B              0                             
   158 s77          B              0                             
   159 s78          B       0.256016                             
   160 s79          B              0                             
   161 s80          B       0.982432                             
   162 s81          B       0.960881                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 4.66e-10 on row 8
        max.rel.err = 1.16e-13 on row 41
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 1.40e-14 on column 159
        max.rel.err = 4.66e-15 on column 159
        High quality

KKT.DB: max.abs.err = 1.39e-14 on row 95
        max.rel.err = 1.39e-14 on row 95
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_16.dat.sol <==
2.66326e-15
0
0
0
0
-2.2346e-14
-0.000536201
70.8287
0
18.7773
0
0
-3.66538e-15
0
0
0
0
0
-9.85536
2.7209e-15
-5.31234
-3.60807e-15
-89.1351
0
-5.79615e-14
0
0
0
0
0
-0.172709
-0.00727542
-0.0300862
20.6257
0
0
0
0
0
0
0
0
0
0
-4.70338e-15
-0.141333
0
0
0
0
0
0
0
0
0
0
-0.424781
0
0
0
0
0
0
0
0
-0.808406
-1.13675e-15
0
0
0
0
0
-1.14447
0
0
0
0
-0.256016
0
-0.982432
-0.960881


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_17.dat <==
Problem:    L1 Minimisation
Rows:       198
Columns:    180
Non-zeros:  1928
Status:     OPTIMAL
Objective:  303.7210525 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       29.4449       29.4449             =     0.0586639 
     2 y2           NS           408           408             =     0.0109457 
     3 y3           NS       3533.38       3533.38             =   -0.00230436 
     4 y4           NS         21420         21420             =  -0.000333065 
     5 y5           NS       96461.4       96461.4             =  -0.000147491 
     6 y6           NS        334152        334152             =   6.45549e-06 
     7 y7           NS        909493        909493             =   4.88499e-05 
     8 y8           NS   1.96911e+06   1.96911e+06             =    -4.086e-05 
     9 y9           NS    3.4106e+06    3.4106e+06             =   1.53589e-05 
    10 y10          NS   4.72586e+06   4.72586e+06             =   1.69603e-05 
    11 y11          NS   5.20891e+06   5.20891e+06             =   2.58723e-05 
    12 y12          NS   4.51105e+06   4.51105e+06             =   2.52719e-05 
    13 y13          NS   3.00514e+06   3.00514e+06             =   6.55098e-07 
    14 y14          NS   1.48716e+06   1.48716e+06             =  -4.56882e-06 
    15 y15          NS        515167        515167             =  -2.38338e-05 
    16 y16          NS        111537        111537             =  -2.12264e-05 
    17 y17          NS         11364         11364             =   -2.5655e-05 
    18 r+1          NU             0                           0     -0.234031 
    19 r+2          NU             0                           0     -0.393576 
    20 r+3          NU             0                           0    -0.0736031 
    21 r+4          NU             0                           0     -0.703887 
    22 r+5          NU             0                           0    -0.0069754 
    23 r+6          NU             0                           0     -0.904452 
    24 r+7          B   -0.000962289                           0 
    25 r+8          NU             0                           0            -1 
    26 r+9          NU             0                           0    -0.0331981 
    27 r+10         NU             0                           0            -1 
    28 r+11         NU             0                           0    -0.0923034 
    29 r+12         NU             0                           0     -0.920057 
    30 r+13         NU             0                           0      -0.16702 
    31 r+14         NU             0                           0     -0.783153 
    32 r+15         NU             0                           0     -0.231644 
    33 r+16         NU             0                           0      -0.61499 
    34 r+17         NU             0                           0     -0.469686 
    35 r+18         NU             0                           0     -0.376948 
    36 r+19         NU             0                           0            -1 
    37 r+20         B       -10.5365                           0 
    38 r+21         NU             0                           0      -0.66262 
    39 r+22         B       -11.3178                           0 
    40 r+23         NU             0                           0     -0.422103 
    41 r+24         B       -256.208                           0 
    42 r+25         NU             0                           0     -0.259915 
    43 r+26         NU             0                           0    -0.0273762 
    44 r+27         NU             0                           0     -0.165045 
    45 r+28         NU             0                           0    -0.0858795 
    46 r+29         NU             0                           0     -0.120212 
    47 r+30         NU             0                           0     -0.169427 
    48 r+31         NU             0                           0     -0.126904 
    49 r+32         NU             0                           0     -0.276529 
    50 r+33         B      -0.192682                           0 
    51 r+34         NU             0                           0     -0.403433 
    52 r+35         NU             0                           0     -0.529875 
    53 r+36         NU             0                           0            -1 
    54 r+37         NU             0                           0     -0.427146 
    55 r+38         NU             0                           0     -0.879611 
    56 r+39         NU             0                           0     -0.349245 
    57 r+40         NU             0                           0     -0.687606 
    58 r+41         NU             0                           0     -0.301347 
    59 r+42         NU             0                           0      -0.47517 
    60 r+43         NU             0                           0     -0.287815 
    61 r+44         NU             0                           0     -0.273776 
    62 r+45         NU             0                           0     -0.288878 
    63 r+46         NU             0                           0     -0.103194 
    64 r+47         NU             0                           0     -0.392072 
    65 r+48         B       -2.35525                           0 
    66 r+49         B      -0.124203                           0 
    67 r+50         NU             0                           0     -0.620389 
    68 r+51         NU             0                           0   -0.00190975 
    69 r+52         NU             0                           0     -0.624967 
    70 r+53         NU             0                           0    -0.0112738 
    71 r+54         NU             0                           0     -0.616898 
    72 r+55         NU             0                           0     -0.044477 
    73 r+56         NU             0                           0     -0.592666 
    74 r+57         NU             0                           0     -0.100402 
    75 r+58         NU             0                           0     -0.553388 
    76 r+59         NU             0                           0     -0.151482 
    77 r+60         NU             0                           0     -0.502309 
    78 r+61         B       -1.36856                           0 
    79 r+62         NU             0                           0     -0.522549 
    80 r+63         NU             0                           0    -0.0029108 
    81 r+64         NU             0                           0     -0.285453 
    82 r+65         NU             0                           0    -0.0187186 
    83 r+66         NU             0                           0     -0.142634 
    84 r+67         NU             0                           0    -0.0795093 
    85 r+68         NU             0                           0    -0.0620053 
    86 r+69         NU             0                           0     -0.120154 
    87 r+70         NU             0                           0    -0.0213601 
    88 r+71         B       -1.53204                           0 
    89 r+72         NU             0                           0     -0.823172 
    90 r+73         NU             0                           0   -0.00405277 
    91 r+74         NU             0                           0     -0.581897 
    92 r+75         NU             0                           0    -0.0315332 
    93 r+76         NU             0                           0     -0.403576 
    94 r+77         NU             0                           0     -0.162372 
    95 r+78         NU             0                           0     -0.272737 
    96 r+79         B       -4.60867                           0 
    97 r+80         NU             0                           0     -0.297827 
    98 r+81         NU             0                           0   -0.00427502 
    99 r+82         NU             0                           0     -0.239401 
   100 r+83         NU             0                           0    -0.0513003 
   101 r+84         NU             0                           0     -0.192376 
   102 r+85         B       -3.59126                           0 
   103 r+86         B        -5.5372                           0 
   104 r+87         NU             0                           0         < eps
   105 r+88         NU             0                           0         < eps
   106 r+89         B       -3.37218                           0 
   107 r+90         B       -1.97547                           0 
   108 r-1          NL             0             0                    0.765969 
   109 r-2          NL             0             0                    0.606424 
   110 r-3          NL             0             0                    0.926397 
   111 r-4          NL             0             0                    0.296113 
   112 r-5          NL             0             0                    0.993025 
   113 r-6          NL             0             0                   0.0955478 
   114 r-7          NL             0             0                           1 
   115 r-8          B        89.1357             0               
   116 r-9          NL             0             0                    0.966802 
   117 r-10         B        160.174             0               
   118 r-11         NL             0             0                    0.907697 
   119 r-12         NL             0             0                    0.079943 
   120 r-13         NL             0             0                     0.83298 
   121 r-14         NL             0             0                    0.216847 
   122 r-15         NL             0             0                    0.768356 
   123 r-16         NL             0             0                     0.38501 
   124 r-17         NL             0             0                    0.530314 
   125 r-18         NL             0             0                    0.623052 
   126 r-19         B      0.0322373             0               
   127 r-20         NL             0             0                           1 
   128 r-21         NL             0             0                     0.33738 
   129 r-22         NL             0             0                           1 
   130 r-23         NL             0             0                    0.577897 
   131 r-24         NL             0             0                           1 
   132 r-25         NL             0             0                    0.740085 
   133 r-26         NL             0             0                    0.972624 
   134 r-27         NL             0             0                    0.834955 
   135 r-28         NL             0             0                     0.91412 
   136 r-29         NL             0             0                    0.879788 
   137 r-30         NL             0             0                    0.830573 
   138 r-31         NL             0             0                    0.873096 
   139 r-32         NL             0             0                    0.723471 
   140 r-33         NL             0             0                           1 
   141 r-34         NL             0             0                    0.596567 
   142 r-35         NL             0             0                    0.470125 
   143 r-36         B        55.3787             0               
   144 r-37         NL             0             0                    0.572854 
   145 r-38         NL             0             0                    0.120389 
   146 r-39         NL             0             0                    0.650755 
   147 r-40         NL             0             0                    0.312394 
   148 r-41         NL             0             0                    0.698653 
   149 r-42         NL             0             0                     0.52483 
   150 r-43         NL             0             0                    0.712185 
   151 r-44         NL             0             0                    0.726224 
   152 r-45         NL             0             0                    0.711122 
   153 r-46         NL             0             0                    0.896806 
   154 r-47         NL             0             0                    0.607928 
   155 r-48         NL             0             0                           1 
   156 r-49         NL             0             0                           1 
   157 r-50         NL             0             0                    0.379611 
   158 r-51         NL             0             0                     0.99809 
   159 r-52         NL             0             0                    0.375033 
   160 r-53         NL             0             0                    0.988726 
   161 r-54         NL             0             0                    0.383102 
   162 r-55         NL             0             0                    0.955523 
   163 r-56         NL             0             0                    0.407334 
   164 r-57         NL             0             0                    0.899598 
   165 r-58         NL             0             0                    0.446612 
   166 r-59         NL             0             0                    0.848518 
   167 r-60         NL             0             0                    0.497691 
   168 r-61         NL             0             0                           1 
   169 r-62         NL             0             0                    0.477451 
   170 r-63         NL             0             0                    0.997089 
   171 r-64         NL             0             0                    0.714547 
   172 r-65         NL             0             0                    0.981281 
   173 r-66         NL             0             0                    0.857366 
   174 r-67         NL             0             0                    0.920491 
   175 r-68         NL             0             0                    0.937995 
   176 r-69         NL             0             0                    0.879846 
   177 r-70         NL             0             0                     0.97864 
   178 r-71         NL             0             0                           1 
   179 r-72         NL             0             0                    0.176828 
   180 r-73         NL             0             0                    0.995947 
   181 r-74         NL             0             0                    0.418103 
   182 r-75         NL             0             0                    0.968467 
   183 r-76         NL             0             0                    0.596424 
   184 r-77         NL             0             0                    0.837628 
   185 r-78         NL             0             0                    0.727263 
   186 r-79         NL             0             0                           1 
   187 r-80         NL             0             0                    0.702173 
   188 r-81         NL             0             0                    0.995725 
   189 r-82         NL             0             0                    0.760599 
   190 r-83         NL             0             0                      0.9487 
   191 r-84         NL             0             0                    0.807624 
   192 r-85         NL             0             0                           1 
   193 r-86         NL             0             0                           1 
   194 r-87         NL             0             0                           1 
   195 r-88         NL             0             0                           1 
   196 r-89         NL             0             0                           1 
   197 r-90         NL             0             0                           1 
   198 x norm.      NS             1             1             =     -0.637658 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B   -0.000481145                             
     8 x8           B        44.5679                             
     9 x9           B              0                             
    10 x10          B        80.0872                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B      0.0161186                             
    20 x20          B       -5.26827                             
    21 x21          B              0                             
    22 x22          B        -5.6589                             
    23 x23          B              0                             
    24 x24          B       -128.104                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B     -0.0963409                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B        27.6893                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B       -1.17763                             
    49 x49          B     -0.0621015                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B      -0.684282                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B      -0.766018                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B       -2.30433                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B       -1.79563                             
    86 x86          B        -2.7686                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B       -1.68609                             
    90 x90          B      -0.987736                             
    91 s1           B              0                             
    92 s2           B              0                             
    93 s3           B              0                             
    94 s4           B              0                             
    95 s5           B              0                             
    96 s6           B              0                             
    97 s7           B    0.000481145                             
    98 s8           B        44.5679                             
    99 s9           B              0                             
   100 s10          B        80.0872                             
   101 s11          B              0                             
   102 s12          B              0                             
   103 s13          B              0                             
   104 s14          B              0                             
   105 s15          B              0                             
   106 s16          B              0                             
   107 s17          B              0                             
   108 s18          B              0                             
   109 s19          B      0.0161186                             
   110 s20          B        5.26827                             
   111 s21          B              0                             
   112 s22          B         5.6589                             
   113 s23          B              0                             
   114 s24          B        128.104                             
   115 s25          B              0                             
   116 s26          B              0                             
   117 s27          B              0                             
   118 s28          B              0                             
   119 s29          B              0                             
   120 s30          B              0                             
   121 s31          B              0                             
   122 s32          B              0                             
   123 s33          B      0.0963409                             
   124 s34          B              0                             
   125 s35          B              0                             
   126 s36          B        27.6893                             
   127 s37          B              0                             
   128 s38          B              0                             
   129 s39          B              0                             
   130 s40          B              0                             
   131 s41          B              0                             
   132 s42          B              0                             
   133 s43          B              0                             
   134 s44          B              0                             
   135 s45          B              0                             
   136 s46          B              0                             
   137 s47          B              0                             
   138 s48          B        1.17763                             
   139 s49          B      0.0621015                             
   140 s50          B              0                             
   141 s51          B              0                             
   142 s52          B              0                             
   143 s53          B              0                             
   144 s54          B              0                             
   145 s55          B              0                             
   146 s56          B              0                             
   147 s57          B              0                             
   148 s58          B              0                             
   149 s59          B              0                             
   150 s60          B              0                             
   151 s61          B       0.684282                             
   152 s62          B              0                             
   153 s63          B              0                             
   154 s64          B              0                             
   155 s65          B              0                             
   156 s66          B              0                             
   157 s67          B              0                             
   158 s68          B              0                             
   159 s69          B              0                             
   160 s70          B              0                             
   161 s71          B       0.766018                             
   162 s72          B              0                             
   163 s73          B              0                             
   164 s74          B              0                             
   165 s75          B              0                             
   166 s76          B              0                             
   167 s77          B              0                             
   168 s78          B              0                             
   169 s79          B        2.30433                             
   170 s80          B              0                             
   171 s81          B              0                             
   172 s82          B              0                             
   173 s83          B              0                             
   174 s84          B              0                             
   175 s85          B        1.79563                             
   176 s86          B         2.7686                             
   177 s87          B              0                             
   178 s88          B              0                             
   179 s89          B        1.68609                             
   180 s90          B       0.987736                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 2.79e-09 on row 10
        max.rel.err = 1.52e-13 on row 113
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 5.77e-15 on column 7
        max.rel.err = 1.81e-15 on column 97
        High quality

KKT.DB: max.abs.err = 1.94e-16 on row 104
        max.rel.err = 1.94e-16 on row 104
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_17.dat.sol <==
2.54109e-14
0
0
0
0
7.61285e-14
-0.000481145
44.5679
0
80.0872
0
2.80656e-14
0
0
0
0
0
0
0.0161186
-5.26827
0
-5.6589
6.26421e-16
-128.104
-6.19913e-17
-8.74307e-15
-1.1953e-14
0
0
0
0
0
-0.0963409
0
0
27.6893
0
0
0
0
0
0
0
0
0
0
0
-1.17763
-0.0621015
0
0
0
0
0
0
0
0
0
0
0
-0.684282
0
0
-1.76502e-16
0
0
0
0
0
0
-0.766018
-2.56211e-15
0
0
0
0
0
0
-2.30433
0
0
0
0
0
-1.79563
-2.7686
0
-6.03904e-15
-1.68609
-0.987736


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_18.dat <==
Problem:    L1 Minimisation
Rows:       219
Columns:    200
Non-zeros:  2174
Status:     OPTIMAL
Objective:  418.2800805 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       31.1769       31.1769             =     0.0572338 
     2 y2           NS           459           459             =     0.0103966 
     3 y3           NS       4240.06       4240.06             =   -0.00200144 
     4 y4           NS         27540         27540             =  -0.000334786 
     5 y5           NS        133562        133562             =  -0.000121818 
     6 y6           NS        501228        501228             =    4.1746e-05 
     7 y7           NS   1.48826e+06   1.48826e+06             =   4.90934e-05 
     8 y8           NS    3.5444e+06    3.5444e+06             =  -3.95415e-05 
     9 y9           NS    6.8212e+06    6.8212e+06             =  -3.88191e-06 
    10 y10          NS   1.06332e+07   1.06332e+07             =   9.98491e-07 
    11 y11          NS   1.33944e+07   1.33944e+07             =   1.41364e-05 
    12 y12          NS   1.35332e+07   1.35332e+07             =   2.10564e-05 
    13 y13          NS   1.08185e+07   1.08185e+07             =   5.42113e-06 
    14 y14          NS   6.69222e+06   6.69222e+06             =    3.7937e-06 
    15 y15          NS     3.091e+06     3.091e+06             =  -1.17202e-05 
    16 y16          NS   1.00383e+06   1.00383e+06             =  -1.03232e-05 
    17 y17          NS        204552        204552             =  -1.54969e-05 
    18 y18          NS         19683         19683             =  -1.00467e-05 
    19 r+1          NU             0                           0    -0.0906317 
    20 r+2          NU             0                           0     -0.304019 
    21 r+3          NU             0                           0   -0.00489748 
    22 r+4          NU             0                           0     -0.594681 
    23 r+5          B   -0.000423682                           0 
    24 r+6          NU             0                           0     -0.820582 
    25 r+7          NU             0                           0    -0.0402927 
    26 r+8          NU             0                           0     -0.958245 
    27 r+9          NU             0                           0     -0.106165 
    28 r+10         NU             0                           0            -1 
    29 r+11         NU             0                           0     -0.186651 
    30 r+12         NU             0                           0      -0.95207 
    31 r+13         NU             0                           0     -0.271448 
    32 r+14         NU             0                           0     -0.832059 
    33 r+15         NU             0                           0     -0.359579 
    34 r+16         NU             0                           0     -0.666897 
    35 r+17         NU             0                           0     -0.403687 
    36 r+18         NU             0                           0     -0.457712 
    37 r+19         NU             0                           0     -0.506897 
    38 r+20         NU             0                           0            -1 
    39 r+21         NU             0                           0    -0.0995143 
    40 r+22         NU             0                           0     -0.618827 
    41 r+23         NU             0                           0    -0.0441238 
    42 r+24         NU             0                           0     -0.350334 
    43 r+25         B       -349.419                           0 
    44 r+26         NU             0                           0     -0.169162 
    45 r+27         B       -25.7753                           0 
    46 r+28         NU             0                           0    -0.0604145 
    47 r+29         NU             0                           0    -0.0468003 
    48 r+30         NU             0                           0   -0.00918854 
    49 r+31         NU             0                           0       -0.1295 
    50 r+32         B     -0.0469489                           0 
    51 r+33         NU             0                           0     -0.236619 
    52 r+34         NU             0                           0    -0.0161328 
    53 r+35         NU             0                           0     -0.369059 
    54 r+36         NU             0                           0     -0.278305 
    55 r+37         NU             0                           0     -0.691944 
    56 r+38         NU             0                           0            -1 
    57 r+39         NU             0                           0     -0.556813 
    58 r+40         NU             0                           0      -0.95034 
    59 r+41         NU             0                           0     -0.450677 
    60 r+42         NU             0                           0     -0.778425 
    61 r+43         NU             0                           0     -0.374502 
    62 r+44         NU             0                           0     -0.559131 
    63 r+45         NU             0                           0     -0.334652 
    64 r+46         NU             0                           0     -0.338895 
    65 r+47         NU             0                           0     -0.318267 
    66 r+48         NU             0                           0     -0.144926 
    67 r+49         NU             0                           0     -0.350924 
    68 r+50         B       -3.85603                           0 
    69 r+51         NU             0                           0    -0.0211778 
    70 r+52         B     -0.0476726                           0 
    71 r+53         NU             0                           0     -0.458124 
    72 r+54         NU             0                           0  -0.000895726 
    73 r+55         NU             0                           0     -0.547807 
    74 r+56         NU             0                           0   -0.00564199 
    75 r+57         NU             0                           0     -0.596806 
    76 r+58         NU             0                           0    -0.0254334 
    77 r+59         NU             0                           0     -0.607828 
    78 r+60         NU             0                           0    -0.0753442 
    79 r+61         NU             0                           0      -0.58746 
    80 r+62         NU             0                           0     -0.101769 
    81 r+63         NU             0                           0     -0.543606 
    82 r+64         NU             0                           0     -0.484031 
    83 r+65         B         -0.711                           0 
    84 r+66         NU             0                           0     -0.545793 
    85 r+67         NU             0                           0   -0.00127668 
    86 r+68         NU             0                           0     -0.282131 
    87 r+69         NU             0                           0   -0.00884961 
    88 r+70         NU             0                           0     -0.128595 
    89 r+71         NU             0                           0    -0.0445666 
    90 r+72         NU             0                           0    -0.0466889 
    91 r+73         NU             0                           0      -0.12535 
    92 r+74         NU             0                           0   -0.00984941 
    93 r+75         B      -0.784521                           0 
    94 r+76         B       -2.57818                           0 
    95 r+77         NU             0                           0            -1 
    96 r+78         NU             0                           0   -0.00161764 
    97 r+79         NU             0                           0     -0.700496 
    98 r+80         NU             0                           0    -0.0134776 
    99 r+81         NU             0                           0     -0.480009 
   100 r+82         NU             0                           0     -0.084865 
   101 r+83         NU             0                           0      -0.31905 
   102 r+84         NU             0                           0     -0.202799 
   103 r+85         B       -3.46393                           0 
   104 r+86         NU             0                           0     -0.385712 
   105 r+87         NU             0                           0   -0.00148351 
   106 r+88         NU             0                           0     -0.310053 
   107 r+89         NU             0                           0    -0.0178021 
   108 r+90         NU             0                           0     -0.249229 
   109 r+91         NU             0                           0     -0.200274 
   110 r+92         B       -7.03672                           0 
   111 r+93         B       -9.94327                           0 
   112 r+94         NU             0                           0         < eps
   113 r+95         NU             0                           0         < eps
   114 r+96         NU             0                           0         < eps
   115 r+97         B       -5.24784                           0 
   116 r+98         B       -4.76213                           0 
   117 r+99         NU             0                           0         < eps
   118 r+100        B        -3.6068                           0 
   119 r-1          NL             0             0                    0.909368 
   120 r-2          NL             0             0                    0.695981 
   121 r-3          NL             0             0                    0.995103 
   122 r-4          NL             0             0                    0.405319 
   123 r-5          NL             0             0                           1 
   124 r-6          NL             0             0                    0.179418 
   125 r-7          NL             0             0                    0.959707 
   126 r-8          NL             0             0                    0.041755 
   127 r-9          NL             0             0                    0.893835 
   128 r-10         B        343.691             0               
   129 r-11         NL             0             0                    0.813349 
   130 r-12         NL             0             0                   0.0479304 
   131 r-13         NL             0             0                    0.728552 
   132 r-14         NL             0             0                    0.167941 
   133 r-15         NL             0             0                    0.640421 
   134 r-16         NL             0             0                    0.333103 
   135 r-17         NL             0             0                    0.596313 
   136 r-18         NL             0             0                    0.542288 
   137 r-19         NL             0             0                    0.493103 
   138 r-20         B     0.00700686             0               
   139 r-21         NL             0             0                    0.900486 
   140 r-22         NL             0             0                    0.381173 
   141 r-23         NL             0             0                    0.955876 
   142 r-24         NL             0             0                    0.649666 
   143 r-25         NL             0             0                           1 
   144 r-26         NL             0             0                    0.830838 
   145 r-27         NL             0             0                           1 
   146 r-28         NL             0             0                    0.939585 
   147 r-29         NL             0             0                      0.9532 
   148 r-30         NL             0             0                    0.990811 
   149 r-31         NL             0             0                      0.8705 
   150 r-32         NL             0             0                           1 
   151 r-33         NL             0             0                    0.763381 
   152 r-34         NL             0             0                    0.983867 
   153 r-35         NL             0             0                    0.630941 
   154 r-36         NL             0             0                    0.721695 
   155 r-37         NL             0             0                    0.308056 
   156 r-38         B         73.461             0               
   157 r-39         NL             0             0                    0.443187 
   158 r-40         NL             0             0                   0.0496598 
   159 r-41         NL             0             0                    0.549323 
   160 r-42         NL             0             0                    0.221575 
   161 r-43         NL             0             0                    0.625498 
   162 r-44         NL             0             0                    0.440869 
   163 r-45         NL             0             0                    0.665348 
   164 r-46         NL             0             0                    0.661105 
   165 r-47         NL             0             0                    0.681733 
   166 r-48         NL             0             0                    0.855074 
   167 r-49         NL             0             0                    0.649076 
   168 r-50         NL             0             0                           1 
   169 r-51         NL             0             0                    0.978822 
   170 r-52         NL             0             0                           1 
   171 r-53         NL             0             0                    0.541876 
   172 r-54         NL             0             0                    0.999104 
   173 r-55         NL             0             0                    0.452193 
   174 r-56         NL             0             0                    0.994358 
   175 r-57         NL             0             0                    0.403194 
   176 r-58         NL             0             0                    0.974567 
   177 r-59         NL             0             0                    0.392172 
   178 r-60         NL             0             0                    0.924656 
   179 r-61         NL             0             0                     0.41254 
   180 r-62         NL             0             0                    0.898231 
   181 r-63         NL             0             0                    0.456394 
   182 r-64         NL             0             0                    0.515969 
   183 r-65         NL             0             0                           1 
   184 r-66         NL             0             0                    0.454207 
   185 r-67         NL             0             0                    0.998723 
   186 r-68         NL             0             0                    0.717869 
   187 r-69         NL             0             0                     0.99115 
   188 r-70         NL             0             0                    0.871405 
   189 r-71         NL             0             0                    0.955433 
   190 r-72         NL             0             0                    0.953311 
   191 r-73         NL             0             0                     0.87465 
   192 r-74         NL             0             0                    0.990151 
   193 r-75         NL             0             0                           1 
   194 r-76         NL             0             0                           1 
   195 r-77         B        2.12085             0               
   196 r-78         NL             0             0                    0.998382 
   197 r-79         NL             0             0                    0.299504 
   198 r-80         NL             0             0                    0.986522 
   199 r-81         NL             0             0                    0.519991 
   200 r-82         NL             0             0                    0.915135 
   201 r-83         NL             0             0                     0.68095 
   202 r-84         NL             0             0                    0.797201 
   203 r-85         NL             0             0                           1 
   204 r-86         NL             0             0                    0.614288 
   205 r-87         NL             0             0                    0.998516 
   206 r-88         NL             0             0                    0.689947 
   207 r-89         NL             0             0                    0.982198 
   208 r-90         NL             0             0                    0.750771 
   209 r-91         NL             0             0                    0.799726 
   210 r-92         NL             0             0                           1 
   211 r-93         NL             0             0                           1 
   212 r-94         NL             0             0                           1 
   213 r-95         NL             0             0                           1 
   214 r-96         NL             0             0                           1 
   215 r-97         NL             0             0                           1 
   216 r-98         NL             0             0                           1 
   217 r-99         NL             0             0                           1 
   218 r-100        NL             0             0                           1 
   219 x norm.      NS             1             1             =     -0.660905 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B   -0.000211841                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B        171.846                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B     0.00350343                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B        -174.71                             
    26 x26          B              0                             
    27 x27          B       -12.8877                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B     -0.0234745                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B        36.7305                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B       -1.92801                             
    51 x51          B              0                             
    52 x52          B     -0.0238363                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B        -0.3555                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B      -0.392261                             
    76 x76          B       -1.28909                             
    77 x77          B        1.06042                             
    78 x78          B              0                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B       -1.73196                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B              0                             
    92 x92          B       -3.51836                             
    93 x93          B       -4.97163                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B       -2.62392                             
    98 x98          B       -2.38106                             
    99 x99          B              0                             
   100 x100         B        -1.8034                             
   101 s1           B              0                             
   102 s2           B              0                             
   103 s3           B              0                             
   104 s4           B              0                             
   105 s5           B    0.000211841                             
   106 s6           B              0                             
   107 s7           B              0                             
   108 s8           B              0                             
   109 s9           B              0                             
   110 s10          B        171.846                             
   111 s11          B              0                             
   112 s12          B              0                             
   113 s13          B              0                             
   114 s14          B              0                             
   115 s15          B              0                             
   116 s16          B              0                             
   117 s17          B              0                             
   118 s18          B              0                             
   119 s19          B              0                             
   120 s20          B     0.00350343                             
   121 s21          B              0                             
   122 s22          B              0                             
   123 s23          B              0                             
   124 s24          B              0                             
   125 s25          B         174.71                             
   126 s26          B              0                             
   127 s27          B        12.8877                             
   128 s28          B              0                             
   129 s29          B              0                             
   130 s30          B              0                             
   131 s31          B              0                             
   132 s32          B      0.0234745                             
   133 s33          B              0                             
   134 s34          B              0                             
   135 s35          B              0                             
   136 s36          B              0                             
   137 s37          B              0                             
   138 s38          B        36.7305                             
   139 s39          B              0                             
   140 s40          B              0                             
   141 s41          B              0                             
   142 s42          B              0                             
   143 s43          B              0                             
   144 s44          B              0                             
   145 s45          B              0                             
   146 s46          B              0                             
   147 s47          B              0                             
   148 s48          B              0                             
   149 s49          B              0                             
   150 s50          B        1.92801                             
   151 s51          B              0                             
   152 s52          B      0.0238363                             
   153 s53          B              0                             
   154 s54          B              0                             
   155 s55          B              0                             
   156 s56          B              0                             
   157 s57          B              0                             
   158 s58          B              0                             
   159 s59          B              0                             
   160 s60          B              0                             
   161 s61          B              0                             
   162 s62          B              0                             
   163 s63          B              0                             
   164 s64          B              0                             
   165 s65          B         0.3555                             
   166 s66          B              0                             
   167 s67          B              0                             
   168 s68          B              0                             
   169 s69          B              0                             
   170 s70          B              0                             
   171 s71          B              0                             
   172 s72          B              0                             
   173 s73          B              0                             
   174 s74          B              0                             
   175 s75          B       0.392261                             
   176 s76          B        1.28909                             
   177 s77          B        1.06042                             
   178 s78          B              0                             
   179 s79          B              0                             
   180 s80          B              0                             
   181 s81          B              0                             
   182 s82          B              0                             
   183 s83          B              0                             
   184 s84          B              0                             
   185 s85          B        1.73196                             
   186 s86          B              0                             
   187 s87          B              0                             
   188 s88          B              0                             
   189 s89          B              0                             
   190 s90          B              0                             
   191 s91          B              0                             
   192 s92          B        3.51836                             
   193 s93          B        4.97163                             
   194 s94          B              0                             
   195 s95          B              0                             
   196 s96          B              0                             
   197 s97          B        2.62392                             
   198 s98          B        2.38106                             
   199 s99          B              0                             
   200 s100         B         1.8034                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 3.73e-09 on row 11
        max.rel.err = 3.21e-13 on row 130
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 3.29e-14 on column 120
        max.rel.err = 1.10e-14 on column 120
        High quality

KKT.DB: max.abs.err = 1.11e-15 on row 112
        max.rel.err = 1.11e-15 on row 112
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_18.dat.sol <==
0
0
0
0
-0.000211841
0
0
1.70899e-14
0
171.846
0
1.60311e-13
-6.55524e-14
0
0
0
0
0
0
0.00350343
-2.43488e-14
0
0
0
-174.71
1.58221e-14
-12.8877
0
0
0
0
-0.0234745
0
2.82075e-16
0
0
0
36.7305
0
0
0
0
-8.62048e-14
0
0
0
0
0
0
-1.92801
8.19991e-16
-0.0238363
0
0
0
0
0
0
0
1.36386e-14
0
0
0
0
-0.3555
0
-7.29522e-14
0
0
0
0
0
0
0
-0.392261
-1.28909
1.06042
2.18142e-14
3.94323e-14
0
0
0
0
0
-1.73196
3.51217e-14
-4.5899e-14
5.39613e-15
0
0
0
-3.51836
-4.97163
0
0
0
-2.62392
-2.38106
0
-1.8034


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_19.dat <==
Problem:    L1 Minimisation
Rows:       240
Columns:    220
Non-zeros:  2584
Status:     OPTIMAL
Objective:  583.7217725 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS        32.909        32.909             =     0.0625169 
     2 y2           NS           513           513             =    0.00888774 
     3 y3           NS       5035.07       5035.07             =   -0.00140498 
     4 y4           NS         34884         34884             =  -0.000444139 
     5 y5           NS        181263        181263             =  -0.000149704 
     6 y6           NS        732564        732564             =   8.36583e-05 
     7 y7           NS   2.35641e+06   2.35641e+06             =   2.02261e-05 
     8 y8           NS   6.12214e+06   6.12214e+06             =  -1.69429e-05 
     9 y9           NS   1.29603e+07   1.29603e+07             =  -9.84935e-06 
    10 y10          NS   2.24479e+07   2.24479e+07             =  -4.44568e-06 
    11 y11          NS   3.18116e+07   3.18116e+07             =   1.05166e-05 
    12 y12          NS   3.67329e+07   3.67329e+07             =   8.73625e-06 
    13 y13          NS   3.42586e+07   3.42586e+07             =   6.35155e-06 
    14 y14          NS   2.54304e+07   2.54304e+07             =   6.06644e-07 
    15 y15          NS   1.46823e+07   1.46823e+07             =  -2.08671e-06 
    16 y16          NS   6.35761e+06   6.35761e+06             =  -1.85266e-06 
    17 y17          NS   1.94324e+06   1.94324e+06             =   7.42307e-07 
    18 y18          NS        373977        373977             =   5.03679e-06 
    19 y19          NS         34092         34092             =   9.17645e-06 
    20 r+1          NU             0                           0            -1 
    21 r+2          NU             0                           0     -0.154167 
    22 r+3          NU             0                           0     -0.594936 
    23 r+4          NU             0                           0     -0.486877 
    24 r+5          NU             0                           0      -0.32559 
    25 r+6          NU             0                           0     -0.752669 
    26 r+7          NU             0                           0     -0.153155 
    27 r+8          NU             0                           0     -0.923606 
    28 r+9          NU             0                           0    -0.0521103 
    29 r+10         NU             0                           0            -1 
    30 r+11         NU             0                           0   -0.00607502 
    31 r+12         NU             0                           0            -1 
    32 r+13         B     -0.0499838                           0 
    33 r+14         NU             0                           0     -0.950874 
    34 r+15         NU             0                           0    -0.0254061 
    35 r+16         NU             0                           0      -0.88377 
    36 r+17         NU             0                           0    -0.0491647 
    37 r+18         NU             0                           0     -0.831815 
    38 r+19         NU             0                           0    -0.0942237 
    39 r+20         NU             0                           0     -0.786756 
    40 r+21         NU             0                           0            -1 
    41 r+22         NU             0                           0    -0.0679294 
    42 r+23         NU             0                           0     -0.749422 
    43 r+24         NU             0                           0    -0.0274822 
    44 r+25         NU             0                           0     -0.559684 
    45 r+26         B       -320.718                           0 
    46 r+27         NU             0                           0     -0.419411 
    47 r+28         B       -234.022                           0 
    48 r+29         NU             0                           0     -0.323686 
    49 r+30         NU             0                           0    -0.0180094 
    50 r+31         NU             0                           0      -0.26894 
    51 r+32         NU             0                           0    -0.0368987 
    52 r+33         NU             0                           0     -0.243847 
    53 r+34         NU             0                           0    -0.0409857 
    54 r+35         NU             0                           0     -0.255225 
    55 r+36         NU             0                           0    -0.0234524 
    56 r+37         NU             0                           0     -0.278678 
    57 r+38         B      -0.812005                           0 
    58 r+39         NU             0                           0     -0.203987 
    59 r+40         NU             0                           0            -1 
    60 r+41         NU             0                           0     -0.164326 
    61 r+42         NU             0                           0     -0.972855 
    62 r+43         NU             0                           0     -0.133974 
    63 r+44         NU             0                           0     -0.827314 
    64 r+45         NU             0                           0     -0.115643 
    65 r+46         NU             0                           0     -0.653876 
    66 r+47         NU             0                           0     -0.117566 
    67 r+48         NU             0                           0     -0.502397 
    68 r+49         NU             0                           0     -0.139543 
    69 r+50         NU             0                           0     -0.396043 
    70 r+51         NU             0                           0     -0.174472 
    71 r+52         NU             0                           0     -0.341914 
    72 r+53         NU             0                           0     -0.170935 
    73 r+54         NU             0                           0     -0.345452 
    74 r+55         B      -0.198645                           0 
    75 r+56         NU             0                           0      -0.45675 
    76 r+57         NU             0                           0  -0.000513974 
    77 r+58         NU             0                           0     -0.570133 
    78 r+59         NU             0                           0   -0.00334125 
    79 r+60         NU             0                           0     -0.582593 
    80 r+61         NU             0                           0    -0.0160479 
    81 r+62         NU             0                           0     -0.523221 
    82 r+63         NU             0                           0    -0.0543708 
    83 r+64         NU             0                           0     -0.417481 
    84 r+65         NU             0                           0    -0.0974614 
    85 r+66         NU             0                           0     -0.286222 
    86 r+67         NU             0                           0     -0.238124 
    87 r+68         NU             0                           0     -0.145559 
    88 r+69         B       -0.41694                           0 
    89 r+70         NU             0                           0     -0.576729 
    90 r+71         NU             0                           0  -0.000706609 
    91 r+72         NU             0                           0     -0.402157 
    92 r+73         NU             0                           0   -0.00506055 
    93 r+74         NU             0                           0     -0.325241 
    94 r+75         NU             0                           0    -0.0273167 
    95 r+76         NU             0                           0     -0.304309 
    96 r+77         NU             0                           0    -0.0945812 
    97 r+78         NU             0                           0     -0.312256 
    98 r+79         NU             0                           0    -0.0747803 
    99 r+80         NU             0                           0     -0.332057 
   100 r+81         B       -1.86311                           0 
   101 r+82         NU             0                           0            -1 
   102 r+83         NU             0                           0  -0.000854691 
   103 r+84         NU             0                           0     -0.612169 
   104 r+85         NU             0                           0   -0.00730739 
   105 r+86         NU             0                           0      -0.33801 
   106 r+87         NU             0                           0    -0.0490331 
   107 r+88         NU             0                           0     -0.147847 
   108 r+89         NU             0                           0      -0.17761 
   109 r+90         NU             0                           0    -0.0192703 
   110 r+91         B       -2.70821                           0 
   111 r+92         NU             0                           0     -0.715353 
   112 r+93         NU             0                           0  -0.000737224 
   113 r+94         NU             0                           0     -0.575034 
   114 r+95         NU             0                           0   -0.00884668 
   115 r+96         NU             0                           0     -0.462239 
   116 r+97         NU             0                           0    -0.0995252 
   117 r+98         NU             0                           0     -0.371561 
   118 r+99         B       -4.82658                           0 
   119 r+100        B       -2.20998                           0 
   120 r+101        NU             0                           0         < eps
   121 r+102        NU             0                           0         < eps
   122 r+103        NU             0                           0         < eps
   123 r+104        NU             0                           0         < eps
   124 r+105        B       -4.67863                           0 
   125 r+106        B        -4.3612                           0 
   126 r+107        NU             0                           0         < eps
   127 r+108        NU             0                           0         < eps
   128 r+109        B       -3.19875                           0 
   129 r+110        B       -2.65806                           0 
   130 r-1          B      0.0133005             0               
   131 r-2          NL             0             0                    0.845833 
   132 r-3          NL             0             0                    0.405064 
   133 r-4          NL             0             0                    0.513123 
   134 r-5          NL             0             0                     0.67441 
   135 r-6          NL             0             0                    0.247331 
   136 r-7          NL             0             0                    0.846845 
   137 r-8          NL             0             0                   0.0763936 
   138 r-9          NL             0             0                     0.94789 
   139 r-10         B        402.383             0               
   140 r-11         NL             0             0                    0.993925 
   141 r-12         B        41.5507             0               
   142 r-13         NL             0             0                           1 
   143 r-14         NL             0             0                   0.0491257 
   144 r-15         NL             0             0                    0.974594 
   145 r-16         NL             0             0                     0.11623 
   146 r-17         NL             0             0                    0.950835 
   147 r-18         NL             0             0                    0.168185 
   148 r-19         NL             0             0                    0.905776 
   149 r-20         NL             0             0                    0.213244 
   150 r-21         B     0.00734891             0               
   151 r-22         NL             0             0                    0.932071 
   152 r-23         NL             0             0                    0.250578 
   153 r-24         NL             0             0                    0.972518 
   154 r-25         NL             0             0                    0.440316 
   155 r-26         NL             0             0                           1 
   156 r-27         NL             0             0                    0.580589 
   157 r-28         NL             0             0                           1 
   158 r-29         NL             0             0                    0.676314 
   159 r-30         NL             0             0                    0.981991 
   160 r-31         NL             0             0                     0.73106 
   161 r-32         NL             0             0                    0.963101 
   162 r-33         NL             0             0                    0.756153 
   163 r-34         NL             0             0                    0.959014 
   164 r-35         NL             0             0                    0.744775 
   165 r-36         NL             0             0                    0.976548 
   166 r-37         NL             0             0                    0.721322 
   167 r-38         NL             0             0                           1 
   168 r-39         NL             0             0                    0.796013 
   169 r-40         B        114.281             0               
   170 r-41         NL             0             0                    0.835674 
   171 r-42         NL             0             0                   0.0271448 
   172 r-43         NL             0             0                    0.866026 
   173 r-44         NL             0             0                    0.172686 
   174 r-45         NL             0             0                    0.884357 
   175 r-46         NL             0             0                    0.346124 
   176 r-47         NL             0             0                    0.882434 
   177 r-48         NL             0             0                    0.497603 
   178 r-49         NL             0             0                    0.860457 
   179 r-50         NL             0             0                    0.603957 
   180 r-51         NL             0             0                    0.825528 
   181 r-52         NL             0             0                    0.658086 
   182 r-53         NL             0             0                    0.829065 
   183 r-54         NL             0             0                    0.654548 
   184 r-55         NL             0             0                           1 
   185 r-56         NL             0             0                     0.54325 
   186 r-57         NL             0             0                    0.999486 
   187 r-58         NL             0             0                    0.429867 
   188 r-59         NL             0             0                    0.996659 
   189 r-60         NL             0             0                    0.417407 
   190 r-61         NL             0             0                    0.983952 
   191 r-62         NL             0             0                    0.476779 
   192 r-63         NL             0             0                    0.945629 
   193 r-64         NL             0             0                    0.582519 
   194 r-65         NL             0             0                    0.902539 
   195 r-66         NL             0             0                    0.713778 
   196 r-67         NL             0             0                    0.761876 
   197 r-68         NL             0             0                    0.854441 
   198 r-69         NL             0             0                           1 
   199 r-70         NL             0             0                    0.423271 
   200 r-71         NL             0             0                    0.999293 
   201 r-72         NL             0             0                    0.597843 
   202 r-73         NL             0             0                    0.994939 
   203 r-74         NL             0             0                    0.674759 
   204 r-75         NL             0             0                    0.972683 
   205 r-76         NL             0             0                    0.695691 
   206 r-77         NL             0             0                    0.905419 
   207 r-78         NL             0             0                    0.687744 
   208 r-79         NL             0             0                     0.92522 
   209 r-80         NL             0             0                    0.667943 
   210 r-81         NL             0             0                           1 
   211 r-82         B        26.4871             0               
   212 r-83         NL             0             0                    0.999145 
   213 r-84         NL             0             0                    0.387831 
   214 r-85         NL             0             0                    0.992693 
   215 r-86         NL             0             0                     0.66199 
   216 r-87         NL             0             0                    0.950967 
   217 r-88         NL             0             0                    0.852153 
   218 r-89         NL             0             0                     0.82239 
   219 r-90         NL             0             0                     0.98073 
   220 r-91         NL             0             0                           1 
   221 r-92         NL             0             0                    0.284647 
   222 r-93         NL             0             0                    0.999263 
   223 r-94         NL             0             0                    0.424966 
   224 r-95         NL             0             0                    0.991153 
   225 r-96         NL             0             0                    0.537761 
   226 r-97         NL             0             0                    0.900475 
   227 r-98         NL             0             0                    0.628439 
   228 r-99         NL             0             0                           1 
   229 r-100        NL             0             0                           1 
   230 r-101        NL             0             0                           1 
   231 r-102        NL             0             0                           1 
   232 r-103        NL             0             0                           1 
   233 r-104        NL             0             0                           1 
   234 r-105        NL             0             0                           1 
   235 r-106        NL             0             0                           1 
   236 r-107        NL             0             0                           1 
   237 r-108        NL             0             0                           1 
   238 r-109        NL             0             0                           1 
   239 r-110        NL             0             0                           1 
   240 x norm.      NS             1             1             =     -0.668265 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B     0.00665023                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B        201.191                             
    11 x11          B              0                             
    12 x12          B        20.7753                             
    13 x13          B     -0.0249919                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B     0.00367445                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B       -160.359                             
    27 x27          B              0                             
    28 x28          B       -117.011                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B      -0.406002                             
    39 x39          B              0                             
    40 x40          B        57.1403                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B     -0.0993227                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B              0                             
    69 x69          B       -0.20847                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B      -0.931557                             
    82 x82          B        13.2436                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B       -1.35411                             
    92 x92          B              0                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B              0                             
    98 x98          B              0                             
    99 x99          B       -2.41329                             
   100 x100         B       -1.10499                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B              0                             
   104 x104         B              0                             
   105 x105         B       -2.33932                             
   106 x106         B        -2.1806                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B       -1.59938                             
   110 x110         B       -1.32903                             
   111 s1           B     0.00665023                             
   112 s2           B              0                             
   113 s3           B              0                             
   114 s4           B              0                             
   115 s5           B              0                             
   116 s6           B              0                             
   117 s7           B              0                             
   118 s8           B              0                             
   119 s9           B              0                             
   120 s10          B        201.191                             
   121 s11          B              0                             
   122 s12          B        20.7753                             
   123 s13          B      0.0249919                             
   124 s14          B              0                             
   125 s15          B              0                             
   126 s16          B              0                             
   127 s17          B              0                             
   128 s18          B              0                             
   129 s19          B              0                             
   130 s20          B              0                             
   131 s21          B     0.00367445                             
   132 s22          B              0                             
   133 s23          B              0                             
   134 s24          B              0                             
   135 s25          B              0                             
   136 s26          B        160.359                             
   137 s27          B              0                             
   138 s28          B        117.011                             
   139 s29          B              0                             
   140 s30          B              0                             
   141 s31          B              0                             
   142 s32          B              0                             
   143 s33          B              0                             
   144 s34          B              0                             
   145 s35          B              0                             
   146 s36          B              0                             
   147 s37          B              0                             
   148 s38          B       0.406002                             
   149 s39          B              0                             
   150 s40          B        57.1403                             
   151 s41          B              0                             
   152 s42          B              0                             
   153 s43          B              0                             
   154 s44          B              0                             
   155 s45          B              0                             
   156 s46          B              0                             
   157 s47          B              0                             
   158 s48          B              0                             
   159 s49          B              0                             
   160 s50          B              0                             
   161 s51          B              0                             
   162 s52          B              0                             
   163 s53          B              0                             
   164 s54          B              0                             
   165 s55          B      0.0993227                             
   166 s56          B              0                             
   167 s57          B              0                             
   168 s58          B              0                             
   169 s59          B              0                             
   170 s60          B              0                             
   171 s61          B              0                             
   172 s62          B              0                             
   173 s63          B              0                             
   174 s64          B              0                             
   175 s65          B              0                             
   176 s66          B              0                             
   177 s67          B              0                             
   178 s68          B              0                             
   179 s69          B        0.20847                             
   180 s70          B              0                             
   181 s71          B              0                             
   182 s72          B              0                             
   183 s73          B              0                             
   184 s74          B              0                             
   185 s75          B              0                             
   186 s76          B              0                             
   187 s77          B              0                             
   188 s78          B              0                             
   189 s79          B              0                             
   190 s80          B              0                             
   191 s81          B       0.931557                             
   192 s82          B        13.2436                             
   193 s83          B              0                             
   194 s84          B              0                             
   195 s85          B              0                             
   196 s86          B              0                             
   197 s87          B              0                             
   198 s88          B              0                             
   199 s89          B              0                             
   200 s90          B              0                             
   201 s91          B        1.35411                             
   202 s92          B              0                             
   203 s93          B              0                             
   204 s94          B              0                             
   205 s95          B              0                             
   206 s96          B              0                             
   207 s97          B              0                             
   208 s98          B              0                             
   209 s99          B        2.41329                             
   210 s100         B        1.10499                             
   211 s101         B              0                             
   212 s102         B              0                             
   213 s103         B              0                             
   214 s104         B              0                             
   215 s105         B        2.33932                             
   216 s106         B         2.1806                             
   217 s107         B              0                             
   218 s108         B              0                             
   219 s109         B        1.59938                             
   220 s110         B        1.32903                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 7.45e-09 on row 10
        max.rel.err = 2.33e-13 on row 77
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 1.71e-13 on column 1
        max.rel.err = 5.68e-14 on column 111
        High quality

KKT.DB: max.abs.err = 4.43e-15 on row 127
        max.rel.err = 4.43e-15 on row 127
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_19.dat.sol <==
0.00665023
0
0
0
0
-1.07178e-13
0
0
0
201.191
0
20.7753
-0.0249919
-1.36516e-14
0
0
0
0
0
0
0.00367445
1.48814e-14
8.90492e-15
3.18496e-14
-3.27713e-14
-160.359
0
-117.011
0
0
0
0
0
0
0
0
0
-0.406002
0
57.1403
0
0
0
0
0
0
0
0
0
0
0
0
0
7.12428e-15
-0.0993227
4.79345e-14
0
-1.1636e-13
0
0
0
0
0
0
0
0
0
0
-0.20847
-2.31156e-14
0
0
0
0
0
0
0
0
0
0
-0.931557
13.2436
0
0
0
0
0
0
0
0
-1.35411
0
0
0
0
0
0
0
-2.41329
-1.10499
0
0
0
0
-2.33932
-2.1806
0
0
-1.59938
-1.32903


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_2.dat <==
Problem:    L1 Minimisation
Rows:       11
Columns:    8
Non-zeros:  26
Status:     OPTIMAL
Objective:  2.232050808 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS        3.4641        3.4641             =           0.5 
     2 y2           NS             3             3             =          0.25 
     3 r+1          B      -0.232051                           0 
     4 r+2          NU             0                           0            -1 
     5 r+3          NU             0                           0         -0.75 
     6 r+4          B             -1                           0 
     7 r-1          NL             0             0                           1 
     8 r-2          B        3.23205             0               
     9 r-3          NL             0             0                        0.25 
    10 r-4          NL             0             0                           1 
    11 x norm.      NS             1             1             =         -0.25 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B      -0.116025                             
     2 x2           B        1.61603                             
     3 x3           B              0                             
     4 x4           B           -0.5                             
     5 s1           B       0.116025                             
     6 s2           B        1.61603                             
     7 s3           B              0                             
     8 s4           B            0.5                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 0.00e+00 on column 0
        max.rel.err = 0.00e+00 on column 0
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_2.dat.sol <==
-0.116025
1.61603
0
-0.5


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_20.dat <==
Problem:    L1 Minimisation
Rows:       263
Columns:    242
Non-zeros:  2882
Status:     OPTIMAL
Objective:  814.5588633 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS        34.641        34.641             =     0.0654484 
     2 y2           NS           570           570             =     0.0039345 
     3 y3           NS       5923.61       5923.61             =   -0.00277947 
     4 y4           NS         43605         43605             =  -0.000252119 
     5 y5           NS        241683        241683             =   9.61254e-05 
     6 y6           NS   1.04652e+06   1.04652e+06             =   0.000116907 
     7 y7           NS   3.62525e+06   3.62525e+06             =   1.62746e-05 
     8 y8           NS   1.02036e+07   1.02036e+07             =  -3.41595e-05 
     9 y9           NS   2.35641e+07   2.35641e+07             =  -1.09124e-05 
    10 y10          NS   4.48957e+07   4.48957e+07             =  -4.15737e-06 
    11 y11          NS   7.06924e+07   7.06924e+07             =   5.84915e-06 
    12 y12          NS   9.18321e+07   9.18321e+07             =   6.80446e-06 
    13 y13          NS   9.78818e+07   9.78818e+07             =   3.01441e-06 
    14 y14          NS   8.47681e+07   8.47681e+07             =   2.88679e-06 
    15 y15          NS   5.87291e+07   5.87291e+07             =  -1.19324e-06 
    16 y16          NS    3.1788e+07    3.1788e+07             =  -7.99052e-07 
    17 y17          NS   1.29549e+07   1.29549e+07             =  -3.34715e-06 
    18 y18          NS   3.73977e+06   3.73977e+06             =  -2.87045e-06 
    19 y19          NS        681839        681839             =  -3.80238e-06 
    20 y20          NS         59049         59049             =   -2.7682e-06 
    21 r+1          NU             0                           0     -0.086673 
    22 r+2          NU             0                           0      -0.33985 
    23 r+3          NU             0                           0   -0.00288603 
    24 r+4          NU             0                           0     -0.498414 
    25 r+5          B   -0.000236297                           0 
    26 r+6          NU             0                           0     -0.724065 
    27 r+7          NU             0                           0    -0.0425778 
    28 r+8          NU             0                           0     -0.905684 
    29 r+9          NU             0                           0     -0.110527 
    30 r+10         NU             0                           0            -1 
    31 r+11         NU             0                           0     -0.192276 
    32 r+12         NU             0                           0            -1 
    33 r+13         NU             0                           0     -0.277663 
    34 r+14         NU             0                           0     -0.916821 
    35 r+15         NU             0                           0     -0.359831 
    36 r+16         NU             0                           0     -0.770648 
    37 r+17         NU             0                           0     -0.436661 
    38 r+18         NU             0                           0     -0.586401 
    39 r+19         NU             0                           0       -0.4772 
    40 r+20         NU             0                           0     -0.365863 
    41 r+21         NU             0                           0     -0.434853 
    42 r+22         NU             0                           0            -1 
    43 r+23         NU             0                           0     -0.368328 
    44 r+24         NU             0                           0     -0.618089 
    45 r+25         NU             0                           0     -0.102054 
    46 r+26         NU             0                           0     -0.349862 
    47 r+27         B       -244.603                           0 
    48 r+28         NU             0                           0     -0.169982 
    49 r+29         B        -540.16                           0 
    50 r+30         NU             0                           0    -0.0621272 
    51 r+31         NU             0                           0    -0.0601237 
    52 r+32         NU             0                           0    -0.0116437 
    53 r+33         NU             0                           0     -0.152538 
    54 r+34         B     -0.0269832                           0 
    55 r+35         NU             0                           0     -0.259154 
    56 r+36         NU             0                           0    -0.0177232 
    57 r+37         NU             0                           0     -0.370942 
    58 r+38         NU             0                           0    -0.0429086 
    59 r+39         NU             0                           0     -0.490192 
    60 r+40         NU             0                           0     -0.394889 
    61 r+41         NU             0                           0     -0.695554 
    62 r+42         NU             0                           0            -1 
    63 r+43         NU             0                           0     -0.560134 
    64 r+44         NU             0                           0     -0.977423 
    65 r+45         NU             0                           0     -0.454912 
    66 r+46         NU             0                           0     -0.837906 
    67 r+47         NU             0                           0     -0.380558 
    68 r+48         NU             0                           0     -0.652088 
    69 r+49         NU             0                           0     -0.340273 
    70 r+50         NU             0                           0     -0.458443 
    71 r+51         NU             0                           0     -0.327875 
    72 r+52         NU             0                           0     -0.277454 
    73 r+53         NU             0                           0     -0.327865 
    74 r+54         NU             0                           0     -0.120285 
    75 r+55         NU             0                           0     -0.364739 
    76 r+56         B       -2.76405                           0 
    77 r+57         NU             0                           0   -0.00987337 
    78 r+58         B     -0.0462347                           0 
    79 r+59         B       -1.38867                           0 
    80 r+60         NU             0                           0   -0.00167808 
    81 r+61         NU             0                           0     -0.398608 
    82 r+62         NU             0                           0   -0.00903584 
    83 r+63         NU             0                           0      -0.58974 
    84 r+64         NU             0                           0     -0.031575 
    85 r+65         NU             0                           0     -0.661926 
    86 r+66         NU             0                           0     -0.077679 
    87 r+67         NU             0                           0     -0.667757 
    88 r+68         NU             0                           0     -0.133319 
    89 r+69         NU             0                           0     -0.637411 
    90 r+70         NU             0                           0     -0.169501 
    91 r+71         NU             0                           0     -0.587609 
    92 r+72         NU             0                           0     -0.527361 
    93 r+73         B      -0.615561                           0 
    94 r+74         NU             0                           0    -0.0741844 
    95 r+75         NU             0                           0   -0.00277527 
    96 r+76         NU             0                           0     -0.159666 
    97 r+77         NU             0                           0    -0.0150336 
    98 r+78         NU             0                           0     -0.179049 
    99 r+79         NU             0                           0    -0.0522769 
   100 r+80         NU             0                           0     -0.163899 
   101 r+81         NU             0                           0     -0.119245 
   102 r+82         NU             0                           0     -0.135018 
   103 r+83         NU             0                           0     -0.185168 
   104 r+84         NU             0                           0     -0.105092 
   105 r+85         NU             0                           0    -0.0809419 
   106 r+86         B        -1.3651                           0 
   107 r+87         NU             0                           0            -1 
   108 r+88         NU             0                           0   -0.00456739 
   109 r+89         NU             0                           0      -0.76732 
   110 r+90         NU             0                           0    -0.0252482 
   111 r+91         NU             0                           0     -0.596598 
   112 r+92         NU             0                           0    -0.0878333 
   113 r+93         NU             0                           0     -0.465414 
   114 r+94         NU             0                           0     -0.176503 
   115 r+95         NU             0                           0     -0.360315 
   116 r+96         NU             0                           0     -0.273506 
   117 r+97         B       -2.94944                           0 
   118 r+98         NU             0                           0            -1 
   119 r+99         NU             0                           0   -0.00739013 
   120 r+100        NU             0                           0     -0.691306 
   121 r+101        NU             0                           0    -0.0432327 
   122 r+102        NU             0                           0     -0.484565 
   123 r+103        NU             0                           0     -0.149068 
   124 r+104        NU             0                           0     -0.347816 
   125 r+105        NU             0                           0     -0.258215 
   126 r+106        B       -4.70527                           0 
   127 r+107        NU             0                           0     -0.711504 
   128 r+108        NU             0                           0    -0.0113622 
   129 r+109        NU             0                           0     -0.499365 
   130 r+110        NU             0                           0    -0.0783465 
   131 r+111        NU             0                           0     -0.342848 
   132 r+112        NU             0                           0     -0.228896 
   133 r+113        B       -4.89873                           0 
   134 r+114        NU             0                           0     -0.270668 
   135 r+115        NU             0                           0       -0.0145 
   136 r+116        NU             0                           0     -0.217501 
   137 r+117        NU             0                           0     -0.174001 
   138 r+118        B      -0.594986                           0 
   139 r+119        NU             0                           0         < eps
   140 r+120        B       -5.23461                           0 
   141 r+121        B       -4.20551                           0 
   142 r-1          NL             0             0                    0.913327 
   143 r-2          NL             0             0                     0.66015 
   144 r-3          NL             0             0                    0.997114 
   145 r-4          NL             0             0                    0.501586 
   146 r-5          NL             0             0                           1 
   147 r-6          NL             0             0                    0.275935 
   148 r-7          NL             0             0                    0.957422 
   149 r-8          NL             0             0                   0.0943162 
   150 r-9          NL             0             0                    0.889473 
   151 r-10         B        388.779             0               
   152 r-11         NL             0             0                    0.807724 
   153 r-12         B        203.734             0               
   154 r-13         NL             0             0                    0.722337 
   155 r-14         NL             0             0                   0.0831791 
   156 r-15         NL             0             0                    0.640169 
   157 r-16         NL             0             0                    0.229352 
   158 r-17         NL             0             0                    0.563339 
   159 r-18         NL             0             0                    0.413599 
   160 r-19         NL             0             0                      0.5228 
   161 r-20         NL             0             0                    0.634137 
   162 r-21         NL             0             0                    0.565147 
   163 r-22         B     0.00407954             0               
   164 r-23         NL             0             0                    0.631672 
   165 r-24         NL             0             0                    0.381911 
   166 r-25         NL             0             0                    0.897946 
   167 r-26         NL             0             0                    0.650138 
   168 r-27         NL             0             0                           1 
   169 r-28         NL             0             0                    0.830018 
   170 r-29         NL             0             0                           1 
   171 r-30         NL             0             0                    0.937873 
   172 r-31         NL             0             0                    0.939876 
   173 r-32         NL             0             0                    0.988356 
   174 r-33         NL             0             0                    0.847462 
   175 r-34         NL             0             0                           1 
   176 r-35         NL             0             0                    0.740846 
   177 r-36         NL             0             0                    0.982277 
   178 r-37         NL             0             0                    0.629058 
   179 r-38         NL             0             0                    0.957091 
   180 r-39         NL             0             0                    0.509808 
   181 r-40         NL             0             0                    0.605111 
   182 r-41         NL             0             0                    0.304446 
   183 r-42         B         163.96             0               
   184 r-43         NL             0             0                    0.439866 
   185 r-44         NL             0             0                   0.0225771 
   186 r-45         NL             0             0                    0.545088 
   187 r-46         NL             0             0                    0.162094 
   188 r-47         NL             0             0                    0.619442 
   189 r-48         NL             0             0                    0.347912 
   190 r-49         NL             0             0                    0.659727 
   191 r-50         NL             0             0                    0.541557 
   192 r-51         NL             0             0                    0.672125 
   193 r-52         NL             0             0                    0.722546 
   194 r-53         NL             0             0                    0.672135 
   195 r-54         NL             0             0                    0.879715 
   196 r-55         NL             0             0                    0.635261 
   197 r-56         NL             0             0                           1 
   198 r-57         NL             0             0                    0.990127 
   199 r-58         NL             0             0                           1 
   200 r-59         NL             0             0                           1 
   201 r-60         NL             0             0                    0.998322 
   202 r-61         NL             0             0                    0.601392 
   203 r-62         NL             0             0                    0.990964 
   204 r-63         NL             0             0                     0.41026 
   205 r-64         NL             0             0                    0.968425 
   206 r-65         NL             0             0                    0.338074 
   207 r-66         NL             0             0                    0.922321 
   208 r-67         NL             0             0                    0.332243 
   209 r-68         NL             0             0                    0.866681 
   210 r-69         NL             0             0                    0.362589 
   211 r-70         NL             0             0                    0.830499 
   212 r-71         NL             0             0                    0.412391 
   213 r-72         NL             0             0                    0.472639 
   214 r-73         NL             0             0                           1 
   215 r-74         NL             0             0                    0.925816 
   216 r-75         NL             0             0                    0.997225 
   217 r-76         NL             0             0                    0.840334 
   218 r-77         NL             0             0                    0.984966 
   219 r-78         NL             0             0                    0.820951 
   220 r-79         NL             0             0                    0.947723 
   221 r-80         NL             0             0                    0.836101 
   222 r-81         NL             0             0                    0.880755 
   223 r-82         NL             0             0                    0.864982 
   224 r-83         NL             0             0                    0.814832 
   225 r-84         NL             0             0                    0.894908 
   226 r-85         NL             0             0                    0.919058 
   227 r-86         NL             0             0                           1 
   228 r-87         B        53.7617             0               
   229 r-88         NL             0             0                    0.995433 
   230 r-89         NL             0             0                     0.23268 
   231 r-90         NL             0             0                    0.974752 
   232 r-91         NL             0             0                    0.403402 
   233 r-92         NL             0             0                    0.912167 
   234 r-93         NL             0             0                    0.534586 
   235 r-94         NL             0             0                    0.823497 
   236 r-95         NL             0             0                    0.639685 
   237 r-96         NL             0             0                    0.726494 
   238 r-97         NL             0             0                           1 
   239 r-98         B        5.31904             0               
   240 r-99         NL             0             0                     0.99261 
   241 r-100        NL             0             0                    0.308694 
   242 r-101        NL             0             0                    0.956767 
   243 r-102        NL             0             0                    0.515435 
   244 r-103        NL             0             0                    0.850932 
   245 r-104        NL             0             0                    0.652184 
   246 r-105        NL             0             0                    0.741785 
   247 r-106        NL             0             0                           1 
   248 r-107        NL             0             0                    0.288496 
   249 r-108        NL             0             0                    0.988638 
   250 r-109        NL             0             0                    0.500635 
   251 r-110        NL             0             0                    0.921654 
   252 r-111        NL             0             0                    0.657152 
   253 r-112        NL             0             0                    0.771104 
   254 r-113        NL             0             0                           1 
   255 r-114        NL             0             0                    0.729332 
   256 r-115        NL             0             0                      0.9855 
   257 r-116        NL             0             0                    0.782499 
   258 r-117        NL             0             0                    0.825999 
   259 r-118        NL             0             0                           1 
   260 r-119        NL             0             0                           1 
   261 r-120        NL             0             0                           1 
   262 r-121        NL             0             0                           1 
   263 x norm.      NS             1             1             =     -0.524306 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B   -0.000118149                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B         194.39                             
    11 x11          B              0                             
    12 x12          B        101.867                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B     0.00203977                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B       -122.302                             
    28 x28          B              0                             
    29 x29          B        -270.08                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B     -0.0134916                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B        81.9801                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B       -1.38202                             
    57 x57          B              0                             
    58 x58          B     -0.0231174                             
    59 x59          B      -0.694333                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B      -0.307781                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B      -0.682552                             
    87 x87          B        26.8808                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B              0                             
    92 x92          B              0                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B       -1.47472                             
    98 x98          B        2.65952                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B              0                             
   104 x104         B              0                             
   105 x105         B              0                             
   106 x106         B       -2.35264                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B              0                             
   110 x110         B              0                             
   111 x111         B              0                             
   112 x112         B              0                             
   113 x113         B       -2.44937                             
   114 x114         B              0                             
   115 x115         B              0                             
   116 x116         B              0                             
   117 x117         B              0                             
   118 x118         B      -0.297493                             
   119 x119         B              0                             
   120 x120         B        -2.6173                             
   121 x121         B       -2.10275                             
   122 s1           B              0                             
   123 s2           B              0                             
   124 s3           B              0                             
   125 s4           B              0                             
   126 s5           B    0.000118149                             
   127 s6           B              0                             
   128 s7           B              0                             
   129 s8           B              0                             
   130 s9           B              0                             
   131 s10          B         194.39                             
   132 s11          B              0                             
   133 s12          B        101.867                             
   134 s13          B              0                             
   135 s14          B              0                             
   136 s15          B              0                             
   137 s16          B              0                             
   138 s17          B              0                             
   139 s18          B              0                             
   140 s19          B              0                             
   141 s20          B              0                             
   142 s21          B              0                             
   143 s22          B     0.00203977                             
   144 s23          B              0                             
   145 s24          B              0                             
   146 s25          B              0                             
   147 s26          B              0                             
   148 s27          B        122.302                             
   149 s28          B              0                             
   150 s29          B         270.08                             
   151 s30          B              0                             
   152 s31          B              0                             
   153 s32          B              0                             
   154 s33          B              0                             
   155 s34          B      0.0134916                             
   156 s35          B              0                             
   157 s36          B              0                             
   158 s37          B              0                             
   159 s38          B              0                             
   160 s39          B              0                             
   161 s40          B              0                             
   162 s41          B              0                             
   163 s42          B        81.9801                             
   164 s43          B              0                             
   165 s44          B              0                             
   166 s45          B              0                             
   167 s46          B              0                             
   168 s47          B              0                             
   169 s48          B              0                             
   170 s49          B              0                             
   171 s50          B              0                             
   172 s51          B              0                             
   173 s52          B              0                             
   174 s53          B              0                             
   175 s54          B              0                             
   176 s55          B              0                             
   177 s56          B        1.38202                             
   178 s57          B              0                             
   179 s58          B      0.0231174                             
   180 s59          B       0.694333                             
   181 s60          B              0                             
   182 s61          B              0                             
   183 s62          B              0                             
   184 s63          B              0                             
   185 s64          B              0                             
   186 s65          B              0                             
   187 s66          B              0                             
   188 s67          B              0                             
   189 s68          B              0                             
   190 s69          B              0                             
   191 s70          B              0                             
   192 s71          B              0                             
   193 s72          B              0                             
   194 s73          B       0.307781                             
   195 s74          B              0                             
   196 s75          B              0                             
   197 s76          B              0                             
   198 s77          B              0                             
   199 s78          B              0                             
   200 s79          B              0                             
   201 s80          B              0                             
   202 s81          B              0                             
   203 s82          B              0                             
   204 s83          B              0                             
   205 s84          B              0                             
   206 s85          B              0                             
   207 s86          B       0.682552                             
   208 s87          B        26.8808                             
   209 s88          B              0                             
   210 s89          B              0                             
   211 s90          B              0                             
   212 s91          B              0                             
   213 s92          B              0                             
   214 s93          B              0                             
   215 s94          B              0                             
   216 s95          B              0                             
   217 s96          B              0                             
   218 s97          B        1.47472                             
   219 s98          B        2.65952                             
   220 s99          B              0                             
   221 s100         B              0                             
   222 s101         B              0                             
   223 s102         B              0                             
   224 s103         B              0                             
   225 s104         B              0                             
   226 s105         B              0                             
   227 s106         B        2.35264                             
   228 s107         B              0                             
   229 s108         B              0                             
   230 s109         B              0                             
   231 s110         B              0                             
   232 s111         B              0                             
   233 s112         B              0                             
   234 s113         B        2.44937                             
   235 s114         B              0                             
   236 s115         B              0                             
   237 s116         B              0                             
   238 s117         B              0                             
   239 s118         B       0.297493                             
   240 s119         B              0                             
   241 s120         B         2.6173                             
   242 s121         B        2.10275                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 1.49e-08 on row 10
        max.rel.err = 6.11e-13 on row 155
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 7.90e-13 on column 22
        max.rel.err = 6.57e-14 on column 22
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_20.dat.sol <==
0
0
0
0
-0.000118149
-3.55384e-14
0
0
4.45497e-16
194.39
0
101.867
0
-3.05263e-13
0
0
0
0
0
0
0
0.00203977
2.43545e-14
0
0
0
-122.302
0
-270.08
0
8.33551e-14
4.14599e-14
0
-0.0134916
0
0
0
0
0
0
0
81.9801
0
0
0
0
0
0
0
0
0
0
0
1.36703e-14
0
-1.38202
1.20417e-14
-0.0231174
-0.694333
0
0
0
0
0
0
5.83185e-15
0
0
0
0
0
0
-0.307781
-1.13804e-14
0
0
0
0
0
0
0
0
0
0
0
-0.682552
26.8808
3.35189e-15
0
0
0
0
0
0
0
-1.61842e-14
-1.47472
2.65952
-5.84942e-15
0
0
0
0
0
0
-2.35264
0
0
0
0
0
0
-2.44937
-1.27511e-13
0
0
0
-0.297493
0
-2.6173
-2.10275


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_21.dat <==
Problem:    L1 Minimisation
Rows:       286
Columns:    264
Non-zeros:  3370
Status:     OPTIMAL
Objective:  1130.798211 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       36.3731       36.3731             =     0.0660301 
     2 y2           NS           630           630             =     0.0029698 
     3 y3           NS       6910.88       6910.88             =   -0.00203925 
     4 y4           NS         53865         53865             =  -0.000353007 
     5 y5           NS        317210        317210             =   8.60404e-05 
     6 y6           NS   1.46513e+06   1.46513e+06             =   8.31801e-05 
     7 y7           NS   5.43788e+06   5.43788e+06             =    1.0938e-05 
     8 y8           NS   1.64827e+07   1.64827e+07             =  -1.50242e-05 
     9 y9           NS   4.12372e+07   4.12372e+07             =  -7.73974e-06 
    10 y10          NS     8.571e+07     8.571e+07             =  -3.12691e-06 
    11 y11          NS   1.48454e+08   1.48454e+08             =   1.07988e-06 
    12 y12          NS   2.14275e+08   2.14275e+08             =   2.40729e-06 
    13 y13          NS    2.5694e+08    2.5694e+08             =   2.34844e-06 
    14 y14          NS   2.54304e+08   2.54304e+08             =   2.51769e-06 
    15 y15          NS   2.05552e+08   2.05552e+08             =   7.82586e-07 
    16 y16          NS    1.3351e+08    1.3351e+08             =  -4.26118e-07 
    17 y17          NS   6.80135e+07   6.80135e+07             =  -2.28565e-06 
    18 y18          NS   2.61784e+07   2.61784e+07             =   -2.5859e-06 
    19 y19          NS   7.15931e+06   7.15931e+06             =  -2.06611e-06 
    20 y20          NS   1.24003e+06   1.24003e+06             =   1.49089e-07 
    21 y21          NS        102276        102276             =   3.13605e-06 
    22 r+1          NU             0                           0   -0.00460093 
    23 r+2          NU             0                           0     -0.313927 
    24 r+3          B   -0.000127311                           0 
    25 r+4          NU             0                           0     -0.476472 
    26 r+5          NU             0                           0    -0.0187624 
    27 r+6          NU             0                           0     -0.705437 
    28 r+7          NU             0                           0    -0.0500561 
    29 r+8          NU             0                           0     -0.896662 
    30 r+9          NU             0                           0    -0.0893814 
    31 r+10         NU             0                           0            -1 
    32 r+11         NU             0                           0     -0.135419 
    33 r+12         NU             0                           0            -1 
    34 r+13         NU             0                           0     -0.186101 
    35 r+14         NU             0                           0     -0.904547 
    36 r+15         NU             0                           0     -0.237963 
    37 r+16         NU             0                           0     -0.737415 
    38 r+17         NU             0                           0     -0.291501 
    39 r+18         NU             0                           0     -0.532914 
    40 r+19         NU             0                           0     -0.309156 
    41 r+20         NU             0                           0     -0.328602 
    42 r+21         NU             0                           0     -0.479781 
    43 r+22         NU             0                           0     -0.157978 
    44 r+23         NU             0                           0     -0.324848 
    45 r+24         NU             0                           0     -0.374688 
    46 r+25         NU             0                           0     -0.184488 
    47 r+26         NU             0                           0     -0.108755 
    48 r+27         NU             0                           0    -0.0884495 
    49 r+28         B        -156.03                           0 
    50 r+29         NU             0                           0    -0.0282587 
    51 r+30         B       -902.229                           0 
    52 r+31         B   -0.000911886                           0 
    53 r+32         NU             0                           0    -0.0743759 
    54 r+33         B     -0.0056844                           0 
    55 r+34         NU             0                           0     -0.192713 
    56 r+35         NU             0                           0    -0.0214591 
    57 r+36         NU             0                           0     -0.325196 
    58 r+37         NU             0                           0    -0.0539426 
    59 r+38         NU             0                           0     -0.443118 
    60 r+39         NU             0                           0     -0.121845 
    61 r+40         NU             0                           0     -0.522085 
    62 r+41         NU             0                           0     -0.113546 
    63 r+42         NU             0                           0     -0.530384 
    64 r+43         NU             0                           0     -0.287741 
    65 r+44         NU             0                           0            -1 
    66 r+45         NU             0                           0     -0.232056 
    67 r+46         NU             0                           0     -0.983215 
    68 r+47         NU             0                           0     -0.190023 
    69 r+48         NU             0                           0     -0.852751 
    70 r+49         NU             0                           0     -0.164051 
    71 r+50         NU             0                           0     -0.658136 
    72 r+51         NU             0                           0     -0.158623 
    73 r+52         NU             0                           0     -0.442714 
    74 r+53         NU             0                           0      -0.17266 
    75 r+54         NU             0                           0      -0.24316 
    76 r+55         NU             0                           0     -0.200534 
    77 r+56         NU             0                           0    -0.0884622 
    78 r+57         NU             0                           0     -0.220867 
    79 r+58         B       -5.81748                           0 
    80 r+59         NU             0                           0     -0.220867 
    81 r+60         B     -0.0448335                           0 
    82 r+61         B     -0.0331535                           0 
    83 r+62         B       -19.3937                           0 
    84 r+63         NU             0                           0     -0.001246 
    85 r+64         NU             0                           0     -0.377374 
    86 r+65         NU             0                           0   -0.00674833 
    87 r+66         NU             0                           0     -0.602398 
    88 r+67         NU             0                           0     -0.023872 
    89 r+68         NU             0                           0     -0.719439 
    90 r+69         NU             0                           0    -0.0599096 
    91 r+70         NU             0                           0     -0.750405 
    92 r+71         NU             0                           0     -0.109347 
    93 r+72         NU             0                           0     -0.707482 
    94 r+73         NU             0                           0     -0.163019 
    95 r+74         NU             0                           0     -0.599835 
    96 r+75         NU             0                           0      -0.32621 
    97 r+76         NU             0                           0     -0.436644 
    98 r+77         B      -0.461347                           0 
    99 r+78         NU             0                           0     -0.109085 
   100 r+79         NU             0                           0   -0.00205091 
   101 r+80         NU             0                           0     -0.145148 
   102 r+81         NU             0                           0    -0.0111962 
   103 r+82         NU             0                           0     -0.129195 
   104 r+83         NU             0                           0    -0.0394866 
   105 r+84         NU             0                           0       -0.1153 
   106 r+85         NU             0                           0    -0.0914621 
   107 r+86         NU             0                           0     -0.129384 
   108 r+87         NU             0                           0     -0.158903 
   109 r+88         NU             0                           0     -0.179664 
   110 r+89         NU             0                           0    -0.0744986 
   111 r+90         NU             0                           0     -0.264069 
   112 r+91         B       -1.55138                           0 
   113 r+92         NU             0                           0            -1 
   114 r+93         NU             0                           0   -0.00335369 
   115 r+94         NU             0                           0      -0.86677 
   116 r+95         NU             0                           0    -0.0187624 
   117 r+96         NU             0                           0     -0.693813 
   118 r+97         NU             0                           0     -0.066448 
   119 r+98         NU             0                           0     -0.499175 
   120 r+99         NU             0                           0     -0.130779 
   121 r+100        NU             0                           0     -0.298487 
   122 r+101        NU             0                           0      -0.32533 
   123 r+102        NU             0                           0     -0.103937 
   124 r+103        B       -3.42354                           0 
   125 r+104        NU             0                           0     -0.790935 
   126 r+105        NU             0                           0   -0.00537046 
   127 r+106        NU             0                           0     -0.638519 
   128 r+107        NU             0                           0    -0.0320985 
   129 r+108        NU             0                           0      -0.56441 
   130 r+109        NU             0                           0     -0.114709 
   131 r+110        NU             0                           0     -0.534084 
   132 r+111        NU             0                           0     -0.123135 
   133 r+112        NU             0                           0     -0.525657 
   134 r+113        B       -6.10598                           0 
   135 r+114        NU             0                           0     -0.724741 
   136 r+115        NU             0                           0   -0.00808676 
   137 r+116        NU             0                           0      -0.39978 
   138 r+117        NU             0                           0    -0.0578727 
   139 r+118        NU             0                           0     -0.174355 
   140 r+119        NU             0                           0     -0.210425 
   141 r+120        NU             0                           0    -0.0218031 
   142 r+121        B        -8.2432                           0 
   143 r+122        NU             0                           0     -0.682182 
   144 r+123        NU             0                           0   -0.00979208 
   145 r+124        NU             0                           0     -0.548357 
   146 r+125        NU             0                           0     -0.117505 
   147 r+126        NU             0                           0     -0.440644 
   148 r+127        B       -8.33986                           0 
   149 r+128        B       -8.37048                           0 
   150 r+129        NU             0                           0         < eps
   151 r+130        NU             0                           0         < eps
   152 r+131        B       -5.38663                           0 
   153 r+132        B       -4.36161                           0 
   154 r-1          NL             0             0                    0.995399 
   155 r-2          NL             0             0                    0.686073 
   156 r-3          NL             0             0                           1 
   157 r-4          NL             0             0                    0.523528 
   158 r-5          NL             0             0                    0.981238 
   159 r-6          NL             0             0                    0.294563 
   160 r-7          NL             0             0                    0.949944 
   161 r-8          NL             0             0                    0.103338 
   162 r-9          NL             0             0                    0.910619 
   163 r-10         B        238.233             0               
   164 r-11         NL             0             0                    0.864581 
   165 r-12         B        575.201             0               
   166 r-13         NL             0             0                    0.813899 
   167 r-14         NL             0             0                   0.0954532 
   168 r-15         NL             0             0                    0.762037 
   169 r-16         NL             0             0                    0.262585 
   170 r-17         NL             0             0                    0.708499 
   171 r-18         NL             0             0                    0.467086 
   172 r-19         NL             0             0                    0.690844 
   173 r-20         NL             0             0                    0.671398 
   174 r-21         NL             0             0                    0.520219 
   175 r-22         NL             0             0                    0.842022 
   176 r-23         NL             0             0                    0.675152 
   177 r-24         NL             0             0                    0.625312 
   178 r-25         NL             0             0                    0.815512 
   179 r-26         NL             0             0                    0.891245 
   180 r-27         NL             0             0                    0.911551 
   181 r-28         NL             0             0                           1 
   182 r-29         NL             0             0                    0.971741 
   183 r-30         NL             0             0                           1 
   184 r-31         NL             0             0                           1 
   185 r-32         NL             0             0                    0.925624 
   186 r-33         NL             0             0                           1 
   187 r-34         NL             0             0                    0.807287 
   188 r-35         NL             0             0                    0.978541 
   189 r-36         NL             0             0                    0.674804 
   190 r-37         NL             0             0                    0.946057 
   191 r-38         NL             0             0                    0.556882 
   192 r-39         NL             0             0                    0.878155 
   193 r-40         NL             0             0                    0.477915 
   194 r-41         NL             0             0                    0.886454 
   195 r-42         NL             0             0                    0.469616 
   196 r-43         NL             0             0                    0.712259 
   197 r-44         B        230.832             0               
   198 r-45         NL             0             0                    0.767944 
   199 r-46         NL             0             0                   0.0167846 
   200 r-47         NL             0             0                    0.809977 
   201 r-48         NL             0             0                    0.147249 
   202 r-49         NL             0             0                    0.835949 
   203 r-50         NL             0             0                    0.341864 
   204 r-51         NL             0             0                    0.841377 
   205 r-52         NL             0             0                    0.557286 
   206 r-53         NL             0             0                     0.82734 
   207 r-54         NL             0             0                     0.75684 
   208 r-55         NL             0             0                    0.799466 
   209 r-56         NL             0             0                    0.911538 
   210 r-57         NL             0             0                    0.779133 
   211 r-58         NL             0             0                           1 
   212 r-59         NL             0             0                    0.779133 
   213 r-60         NL             0             0                           1 
   214 r-61         NL             0             0                           1 
   215 r-62         NL             0             0                           1 
   216 r-63         NL             0             0                    0.998754 
   217 r-64         NL             0             0                    0.622626 
   218 r-65         NL             0             0                    0.993252 
   219 r-66         NL             0             0                    0.397602 
   220 r-67         NL             0             0                    0.976128 
   221 r-68         NL             0             0                    0.280561 
   222 r-69         NL             0             0                     0.94009 
   223 r-70         NL             0             0                    0.249595 
   224 r-71         NL             0             0                    0.890653 
   225 r-72         NL             0             0                    0.292518 
   226 r-73         NL             0             0                    0.836981 
   227 r-74         NL             0             0                    0.400165 
   228 r-75         NL             0             0                     0.67379 
   229 r-76         NL             0             0                    0.563356 
   230 r-77         NL             0             0                           1 
   231 r-78         NL             0             0                    0.890915 
   232 r-79         NL             0             0                    0.997949 
   233 r-80         NL             0             0                    0.854852 
   234 r-81         NL             0             0                    0.988804 
   235 r-82         NL             0             0                    0.870805 
   236 r-83         NL             0             0                    0.960513 
   237 r-84         NL             0             0                      0.8847 
   238 r-85         NL             0             0                    0.908538 
   239 r-86         NL             0             0                    0.870616 
   240 r-87         NL             0             0                    0.841097 
   241 r-88         NL             0             0                    0.820336 
   242 r-89         NL             0             0                    0.925501 
   243 r-90         NL             0             0                    0.735931 
   244 r-91         NL             0             0                           1 
   245 r-92         B        87.5326             0               
   246 r-93         NL             0             0                    0.996646 
   247 r-94         NL             0             0                     0.13323 
   248 r-95         NL             0             0                    0.981238 
   249 r-96         NL             0             0                    0.306187 
   250 r-97         NL             0             0                    0.933552 
   251 r-98         NL             0             0                    0.500825 
   252 r-99         NL             0             0                    0.869221 
   253 r-100        NL             0             0                    0.701513 
   254 r-101        NL             0             0                     0.67467 
   255 r-102        NL             0             0                    0.896063 
   256 r-103        NL             0             0                           1 
   257 r-104        NL             0             0                    0.209065 
   258 r-105        NL             0             0                     0.99463 
   259 r-106        NL             0             0                    0.361481 
   260 r-107        NL             0             0                    0.967902 
   261 r-108        NL             0             0                     0.43559 
   262 r-109        NL             0             0                    0.885291 
   263 r-110        NL             0             0                    0.465916 
   264 r-111        NL             0             0                    0.876865 
   265 r-112        NL             0             0                    0.474343 
   266 r-113        NL             0             0                           1 
   267 r-114        NL             0             0                    0.275259 
   268 r-115        NL             0             0                    0.991913 
   269 r-116        NL             0             0                     0.60022 
   270 r-117        NL             0             0                    0.942127 
   271 r-118        NL             0             0                    0.825645 
   272 r-119        NL             0             0                    0.789575 
   273 r-120        NL             0             0                    0.978197 
   274 r-121        NL             0             0                           1 
   275 r-122        NL             0             0                    0.317818 
   276 r-123        NL             0             0                    0.990208 
   277 r-124        NL             0             0                    0.451643 
   278 r-125        NL             0             0                    0.882495 
   279 r-126        NL             0             0                    0.559356 
   280 r-127        NL             0             0                           1 
   281 r-128        NL             0             0                           1 
   282 r-129        NL             0             0                           1 
   283 r-130        NL             0             0                           1 
   284 r-131        NL             0             0                           1 
   285 r-132        NL             0             0                           1 
   286 x norm.      NS             1             1             =     -0.534118 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B              0                             
     3 x3           B   -6.36556e-05                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B        119.116                             
    11 x11          B              0                             
    12 x12          B          287.6                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B       -78.0148                             
    29 x29          B              0                             
    30 x30          B       -451.114                             
    31 x31          B   -0.000455943                             
    32 x32          B              0                             
    33 x33          B     -0.0028422                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B        115.416                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B       -2.90874                             
    59 x59          B              0                             
    60 x60          B     -0.0224167                             
    61 x61          B     -0.0165768                             
    62 x62          B       -9.69684                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B      -0.230674                             
    78 x78          B              0                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B       -0.77569                             
    92 x92          B        43.7663                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B              0                             
    98 x98          B              0                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B       -1.71177                             
   104 x104         B              0                             
   105 x105         B              0                             
   106 x106         B              0                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B              0                             
   110 x110         B              0                             
   111 x111         B              0                             
   112 x112         B              0                             
   113 x113         B       -3.05299                             
   114 x114         B              0                             
   115 x115         B              0                             
   116 x116         B              0                             
   117 x117         B              0                             
   118 x118         B              0                             
   119 x119         B              0                             
   120 x120         B              0                             
   121 x121         B        -4.1216                             
   122 x122         B              0                             
   123 x123         B              0                             
   124 x124         B              0                             
   125 x125         B              0                             
   126 x126         B              0                             
   127 x127         B       -4.16993                             
   128 x128         B       -4.18524                             
   129 x129         B              0                             
   130 x130         B              0                             
   131 x131         B       -2.69331                             
   132 x132         B        -2.1808                             
   133 s1           B              0                             
   134 s2           B              0                             
   135 s3           B    6.36556e-05                             
   136 s4           B              0                             
   137 s5           B              0                             
   138 s6           B              0                             
   139 s7           B              0                             
   140 s8           B              0                             
   141 s9           B              0                             
   142 s10          B        119.116                             
   143 s11          B              0                             
   144 s12          B          287.6                             
   145 s13          B              0                             
   146 s14          B              0                             
   147 s15          B              0                             
   148 s16          B              0                             
   149 s17          B              0                             
   150 s18          B              0                             
   151 s19          B              0                             
   152 s20          B              0                             
   153 s21          B              0                             
   154 s22          B              0                             
   155 s23          B              0                             
   156 s24          B              0                             
   157 s25          B              0                             
   158 s26          B              0                             
   159 s27          B              0                             
   160 s28          B        78.0148                             
   161 s29          B              0                             
   162 s30          B        451.114                             
   163 s31          B    0.000455943                             
   164 s32          B              0                             
   165 s33          B      0.0028422                             
   166 s34          B              0                             
   167 s35          B              0                             
   168 s36          B              0                             
   169 s37          B              0                             
   170 s38          B              0                             
   171 s39          B              0                             
   172 s40          B              0                             
   173 s41          B              0                             
   174 s42          B              0                             
   175 s43          B              0                             
   176 s44          B        115.416                             
   177 s45          B              0                             
   178 s46          B              0                             
   179 s47          B              0                             
   180 s48          B              0                             
   181 s49          B              0                             
   182 s50          B              0                             
   183 s51          B              0                             
   184 s52          B              0                             
   185 s53          B              0                             
   186 s54          B              0                             
   187 s55          B              0                             
   188 s56          B              0                             
   189 s57          B              0                             
   190 s58          B        2.90874                             
   191 s59          B              0                             
   192 s60          B      0.0224167                             
   193 s61          B      0.0165768                             
   194 s62          B        9.69684                             
   195 s63          B              0                             
   196 s64          B              0                             
   197 s65          B              0                             
   198 s66          B              0                             
   199 s67          B              0                             
   200 s68          B              0                             
   201 s69          B              0                             
   202 s70          B              0                             
   203 s71          B              0                             
   204 s72          B              0                             
   205 s73          B              0                             
   206 s74          B              0                             
   207 s75          B              0                             
   208 s76          B              0                             
   209 s77          B       0.230674                             
   210 s78          B              0                             
   211 s79          B              0                             
   212 s80          B              0                             
   213 s81          B              0                             
   214 s82          B              0                             
   215 s83          B              0                             
   216 s84          B              0                             
   217 s85          B              0                             
   218 s86          B              0                             
   219 s87          B              0                             
   220 s88          B              0                             
   221 s89          B              0                             
   222 s90          B              0                             
   223 s91          B        0.77569                             
   224 s92          B        43.7663                             
   225 s93          B              0                             
   226 s94          B              0                             
   227 s95          B              0                             
   228 s96          B              0                             
   229 s97          B              0                             
   230 s98          B              0                             
   231 s99          B              0                             
   232 s100         B              0                             
   233 s101         B              0                             
   234 s102         B              0                             
   235 s103         B        1.71177                             
   236 s104         B              0                             
   237 s105         B              0                             
   238 s106         B              0                             
   239 s107         B              0                             
   240 s108         B              0                             
   241 s109         B              0                             
   242 s110         B              0                             
   243 s111         B              0                             
   244 s112         B              0                             
   245 s113         B        3.05299                             
   246 s114         B              0                             
   247 s115         B              0                             
   248 s116         B              0                             
   249 s117         B              0                             
   250 s118         B              0                             
   251 s119         B              0                             
   252 s120         B              0                             
   253 s121         B         4.1216                             
   254 s122         B              0                             
   255 s123         B              0                             
   256 s124         B              0                             
   257 s125         B              0                             
   258 s126         B              0                             
   259 s127         B        4.16993                             
   260 s128         B        4.18524                             
   261 s129         B              0                             
   262 s130         B              0                             
   263 s131         B        2.69331                             
   264 s132         B         2.1808                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 1.19e-07 on row 15
        max.rel.err = 9.33e-13 on row 53
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 9.95e-14 on column 33
        max.rel.err = 3.30e-14 on column 165
        High quality

KKT.DB: max.abs.err = 2.29e-14 on row 150
        max.rel.err = 2.29e-14 on row 150
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_21.dat.sol <==
0
0
-6.36556e-05
0
1.3084e-13
0
0
0
-2.15615e-15
119.116
0
287.6
0
2.12492e-13
0
-8.72105e-14
0
0
0
0
0
0
5.25286e-14
0
0
0
0
-78.0148
0
-451.114
-0.000455943
4.66589e-13
-0.0028422
0
0
0
0
0
0
4.62261e-14
1.80684e-14
0
0
115.416
0
0
0
0
6.18627e-14
0
0
0
0
0
0
0
0
-2.90874
0
-0.0224167
-0.0165768
-9.69684
7.13978e-14
0
0
0
0
0
0
0
0
-7.68694e-14
0
0
0
0
-0.230674
2.31412e-13
0
0
-1.52966e-14
0
0
0
0
0
0
0
0
0
-0.77569
43.7663
0
-3.64425e-13
0
0
0
0
0
0
0
0
-1.71177
0
0
0
-3.64341e-15
0
0
0
0
0
-3.05299
0
0
1.09277e-14
0
0
0
0
-4.1216
0
0
0
0
0
-4.16993
-4.18524
1.07752e-14
1.07971e-13
-2.69331
-2.1808


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_22.dat <==
Problem:    L1 Minimisation
Rows:       311
Columns:    288
Non-zeros:  3734
Status:     OPTIMAL
Objective:  1558.943841 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       38.1051       38.1051             =     0.0417676 
     2 y2           NS           693           693             =    0.00666173 
     3 y3           NS       8002.07       8002.07             =  -0.000549305 
     4 y4           NS         65835         65835             =  -0.000265068 
     5 y5           NS        410506        410506             =  -9.94119e-05 
     6 y6           NS   2.01455e+06   2.01455e+06             =   4.57997e-05 
     7 y7           NS   7.97555e+06   7.97555e+06             =   2.64171e-05 
     8 y8           NS   2.59014e+07   2.59014e+07             =   -2.3108e-08 
     9 y9           NS   6.97861e+07   6.97861e+07             =  -4.25257e-06 
    10 y10          NS   1.57135e+08   1.57135e+08             =  -5.90774e-06 
    11 y11          NS   2.96908e+08   2.96908e+08             =  -5.02842e-07 
    12 y12          NS   4.71405e+08   4.71405e+08             =   1.30732e-06 
    13 y13          NS   6.28075e+08   6.28075e+08             =   1.74211e-06 
    14 y14          NS   6.99337e+08   6.99337e+08             =   1.45242e-06 
    15 y15          NS    6.4602e+08    6.4602e+08             =   2.77453e-07 
    16 y16          NS   4.89536e+08   4.89536e+08             =   3.72298e-08 
    17 y17          NS   2.99259e+08   2.99259e+08             =  -5.17123e-07 
    18 y18          NS   1.43981e+08   1.43981e+08             =  -3.51831e-07 
    19 y19          NS   5.25016e+07   5.25016e+07             =  -4.68943e-07 
    20 y20          NS   1.36403e+07   1.36403e+07             =  -3.24029e-07 
    21 y21          NS   2.25007e+06   2.25007e+06             =   -4.1252e-07 
    22 y22          NS        177147        177147             =  -4.26333e-07 
    23 r+1          NU             0                           0     -0.161906 
    24 r+2          NU             0                           0     -0.551721 
    25 r+3          NU             0                           0     -0.041762 
    26 r+4          NU             0                           0     -0.627583 
    27 r+5          B    -7.1626e-05                           0 
    28 r+6          NU             0                           0      -0.78689 
    29 r+7          NU             0                           0   -0.00267064 
    30 r+8          NU             0                           0     -0.925815 
    31 r+9          NU             0                           0    -0.0285399 
    32 r+10         NU             0                           0            -1 
    33 r+11         NU             0                           0    -0.0657943 
    34 r+12         NU             0                           0            -1 
    35 r+13         NU             0                           0     -0.108892 
    36 r+14         NU             0                           0      -0.93463 
    37 r+15         NU             0                           0     -0.154125 
    38 r+16         NU             0                           0     -0.820492 
    39 r+17         NU             0                           0      -0.20011 
    40 r+18         NU             0                           0      -0.67643 
    41 r+19         NU             0                           0     -0.244817 
    42 r+20         NU             0                           0     -0.520643 
    43 r+21         NU             0                           0     -0.278754 
    44 r+22         NU             0                           0     -0.354085 
    45 r+23         NU             0                           0      -0.35246 
    46 r+24         NU             0                           0            -1 
    47 r+25         NU             0                           0     -0.525673 
    48 r+26         NU             0                           0     -0.652612 
    49 r+27         NU             0                           0     -0.233163 
    50 r+28         NU             0                           0     -0.406096 
    51 r+29         NU             0                           0    -0.0668997 
    52 r+30         NU             0                           0     -0.234142 
    53 r+31         B       -1450.99                           0 
    54 r+32         NU             0                           0     -0.118095 
    55 r+33         NU             0                           0  -0.000820102 
    56 r+34         NU             0                           0    -0.0460536 
    57 r+35         NU             0                           0    -0.0414135 
    58 r+36         NU             0                           0   -0.00993435 
    59 r+37         NU             0                           0     -0.100672 
    60 r+38         B      -0.145322                           0 
    61 r+39         NU             0                           0     -0.164929 
    62 r+40         NU             0                           0    -0.0146571 
    63 r+41         NU             0                           0     -0.228659 
    64 r+42         NU             0                           0    -0.0313543 
    65 r+43         NU             0                           0      -0.29443 
    66 r+44         NU             0                           0     -0.244338 
    67 r+45         NU             0                           0     -0.608387 
    68 r+46         NU             0                           0            -1 
    69 r+47         NU             0                           0      -0.47819 
    70 r+48         NU             0                           0            -1 
    71 r+49         NU             0                           0     -0.375878 
    72 r+50         NU             0                           0     -0.857291 
    73 r+51         NU             0                           0      -0.29628 
    74 r+52         NU             0                           0     -0.666097 
    75 r+53         NU             0                           0     -0.237035 
    76 r+54         NU             0                           0     -0.476159 
    77 r+55         NU             0                           0     -0.199255 
    78 r+56         NU             0                           0     -0.310215 
    79 r+57         NU             0                           0     -0.182242 
    80 r+58         NU             0                           0      -0.17553 
    81 r+59         NU             0                           0     -0.177686 
    82 r+60         NU             0                           0    -0.0717563 
    83 r+61         NU             0                           0     -0.205148 
    84 r+62         B       -3.24174                           0 
    85 r+63         B      -0.323049                           0 
    86 r+64         NU             0                           0    -0.0407015 
    87 r+65         B       -34.6209                           0 
    88 r+66         NU             0                           0    -0.0327816 
    89 r+67         NU             0                           0     -0.318792 
    90 r+68         NU             0                           0    -0.0267248 
    91 r+69         NU             0                           0      -0.46911 
    92 r+70         NU             0                           0    -0.0233384 
    93 r+71         NU             0                           0     -0.515093 
    94 r+72         NU             0                           0    -0.0262598 
    95 r+73         NU             0                           0      -0.50125 
    96 r+74         NU             0                           0    -0.0428227 
    97 r+75         NU             0                           0     -0.457397 
    98 r+76         NU             0                           0    -0.0696602 
    99 r+77         NU             0                           0     -0.402648 
   100 r+78         NU             0                           0    -0.0975136 
   101 r+79         NU             0                           0     -0.348915 
   102 r+80         NU             0                           0     -0.307722 
   103 r+81         B      -0.238284                           0 
   104 r+82         NU             0                           0     -0.216886 
   105 r+83         NU             0                           0  -8.51956e-05 
   106 r+84         NU             0                           0     -0.164426 
   107 r+85         NU             0                           0   -0.00060468 
   108 r+86         NU             0                           0     -0.138918 
   109 r+87         NU             0                           0   -0.00340809 
   110 r+88         NU             0                           0     -0.123595 
   111 r+89         NU             0                           0    -0.0154423 
   112 r+90         NU             0                           0     -0.109884 
   113 r+91         NU             0                           0    -0.0485549 
   114 r+92         NU             0                           0    -0.0941153 
   115 r+93         NU             0                           0    -0.0787035 
   116 r+94         NU             0                           0    -0.0753826 
   117 r+95         NU             0                           0     -0.054199 
   118 r+96         B       -1.36903                           0 
   119 r+97         NU             0                           0            -1 
   120 r+98         NU             0                           0  -0.000104417 
   121 r+99         NU             0                           0     -0.668997 
   122 r+100        NU             0                           0  -0.000818267 
   123 r+101        NU             0                           0     -0.449251 
   124 r+102        NU             0                           0   -0.00523219 
   125 r+103        NU             0                           0     -0.305951 
   126 r+104        NU             0                           0     -0.026577 
   127 r+105        NU             0                           0     -0.214428 
   128 r+106        NU             0                           0    -0.0823799 
   129 r+107        NU             0                           0     -0.157362 
   130 r+108        NU             0                           0     -0.122731 
   131 r+109        B       -2.61417                           0 
   132 r+110        NU             0                           0     -0.801558 
   133 r+111        NU             0                           0  -0.000108684 
   134 r+112        NU             0                           0     -0.570143 
   135 r+113        NU             0                           0  -0.000998385 
   136 r+114        NU             0                           0     -0.398672 
   137 r+115        NU             0                           0   -0.00779132 
   138 r+116        NU             0                           0     -0.272534 
   139 r+117        NU             0                           0    -0.0487291 
   140 r+118        NU             0                           0      -0.18054 
   141 r+119        NU             0                           0     -0.114151 
   142 r+120        B        -6.8333                           0 
   143 r+121        NU             0                           0     -0.276872 
   144 r+122        NU             0                           0  -7.64558e-05 
   145 r+123        NU             0                           0     -0.222563 
   146 r+124        NU             0                           0   -0.00091747 
   147 r+125        NU             0                           0     -0.178907 
   148 r+126        NU             0                           0    -0.0103215 
   149 r+127        NU             0                           0     -0.143813 
   150 r+128        NU             0                           0     -0.115601 
   151 r+129        B       -8.66944                           0 
   152 r+130        NU             0                           0         < eps
   153 r+131        NU             0                           0         < eps
   154 r+132        NU             0                           0         < eps
   155 r+133        B     -0.0171571                           0 
   156 r+134        NU             0                           0         < eps
   157 r+135        NU             0                           0         < eps
   158 r+136        B       -12.3206                           0 
   159 r+137        B        -11.986                           0 
   160 r+138        NU             0                           0         < eps
   161 r+139        NU             0                           0         < eps
   162 r+140        NU             0                           0         < eps
   163 r+141        B      -0.858476                           0 
   164 r+142        NU             0                           0         < eps
   165 r+143        B       -12.2479                           0 
   166 r+144        B       -11.4661                           0 
   167 r-1          NL             0             0                    0.838094 
   168 r-2          NL             0             0                    0.448279 
   169 r-3          NL             0             0                    0.958238 
   170 r-4          NL             0             0                    0.372417 
   171 r-5          NL             0             0                           1 
   172 r-6          NL             0             0                     0.21311 
   173 r-7          NL             0             0                    0.997329 
   174 r-8          NL             0             0                   0.0741852 
   175 r-9          NL             0             0                     0.97146 
   176 r-10         B        85.1775             0               
   177 r-11         NL             0             0                    0.934206 
   178 r-12         B        999.139             0               
   179 r-13         NL             0             0                    0.891108 
   180 r-14         NL             0             0                   0.0653698 
   181 r-15         NL             0             0                    0.845875 
   182 r-16         NL             0             0                    0.179508 
   183 r-17         NL             0             0                     0.79989 
   184 r-18         NL             0             0                     0.32357 
   185 r-19         NL             0             0                    0.755183 
   186 r-20         NL             0             0                    0.479357 
   187 r-21         NL             0             0                    0.721246 
   188 r-22         NL             0             0                    0.645915 
   189 r-23         NL             0             0                     0.64754 
   190 r-24         B      0.0303725             0               
   191 r-25         NL             0             0                    0.474327 
   192 r-26         NL             0             0                    0.347388 
   193 r-27         NL             0             0                    0.766837 
   194 r-28         NL             0             0                    0.593904 
   195 r-29         NL             0             0                      0.9331 
   196 r-30         NL             0             0                    0.765858 
   197 r-31         NL             0             0                           1 
   198 r-32         NL             0             0                    0.881905 
   199 r-33         NL             0             0                     0.99918 
   200 r-34         NL             0             0                    0.953946 
   201 r-35         NL             0             0                    0.958586 
   202 r-36         NL             0             0                    0.990066 
   203 r-37         NL             0             0                    0.899328 
   204 r-38         NL             0             0                           1 
   205 r-39         NL             0             0                    0.835071 
   206 r-40         NL             0             0                    0.985343 
   207 r-41         NL             0             0                    0.771341 
   208 r-42         NL             0             0                    0.968646 
   209 r-43         NL             0             0                     0.70557 
   210 r-44         NL             0             0                    0.755662 
   211 r-45         NL             0             0                    0.391613 
   212 r-46         B        156.252             0               
   213 r-47         NL             0             0                     0.52181 
   214 r-48         B        241.936             0               
   215 r-49         NL             0             0                    0.624122 
   216 r-50         NL             0             0                    0.142709 
   217 r-51         NL             0             0                     0.70372 
   218 r-52         NL             0             0                    0.333903 
   219 r-53         NL             0             0                    0.762965 
   220 r-54         NL             0             0                    0.523841 
   221 r-55         NL             0             0                    0.800745 
   222 r-56         NL             0             0                    0.689785 
   223 r-57         NL             0             0                    0.817758 
   224 r-58         NL             0             0                     0.82447 
   225 r-59         NL             0             0                    0.822314 
   226 r-60         NL             0             0                    0.928244 
   227 r-61         NL             0             0                    0.794852 
   228 r-62         NL             0             0                           1 
   229 r-63         NL             0             0                           1 
   230 r-64         NL             0             0                    0.959299 
   231 r-65         NL             0             0                           1 
   232 r-66         NL             0             0                    0.967218 
   233 r-67         NL             0             0                    0.681208 
   234 r-68         NL             0             0                    0.973275 
   235 r-69         NL             0             0                     0.53089 
   236 r-70         NL             0             0                    0.976662 
   237 r-71         NL             0             0                    0.484907 
   238 r-72         NL             0             0                     0.97374 
   239 r-73         NL             0             0                     0.49875 
   240 r-74         NL             0             0                    0.957177 
   241 r-75         NL             0             0                    0.542603 
   242 r-76         NL             0             0                     0.93034 
   243 r-77         NL             0             0                    0.597352 
   244 r-78         NL             0             0                    0.902486 
   245 r-79         NL             0             0                    0.651085 
   246 r-80         NL             0             0                    0.692278 
   247 r-81         NL             0             0                           1 
   248 r-82         NL             0             0                    0.783114 
   249 r-83         NL             0             0                    0.999915 
   250 r-84         NL             0             0                    0.835574 
   251 r-85         NL             0             0                    0.999395 
   252 r-86         NL             0             0                    0.861082 
   253 r-87         NL             0             0                    0.996592 
   254 r-88         NL             0             0                    0.876405 
   255 r-89         NL             0             0                    0.984558 
   256 r-90         NL             0             0                    0.890116 
   257 r-91         NL             0             0                    0.951445 
   258 r-92         NL             0             0                    0.905885 
   259 r-93         NL             0             0                    0.921296 
   260 r-94         NL             0             0                    0.924617 
   261 r-95         NL             0             0                    0.945801 
   262 r-96         NL             0             0                           1 
   263 r-97         B        77.4081             0               
   264 r-98         NL             0             0                    0.999896 
   265 r-99         NL             0             0                    0.331003 
   266 r-100        NL             0             0                    0.999182 
   267 r-101        NL             0             0                    0.550749 
   268 r-102        NL             0             0                    0.994768 
   269 r-103        NL             0             0                    0.694049 
   270 r-104        NL             0             0                    0.973423 
   271 r-105        NL             0             0                    0.785572 
   272 r-106        NL             0             0                     0.91762 
   273 r-107        NL             0             0                    0.842638 
   274 r-108        NL             0             0                    0.877269 
   275 r-109        NL             0             0                           1 
   276 r-110        NL             0             0                    0.198442 
   277 r-111        NL             0             0                    0.999891 
   278 r-112        NL             0             0                    0.429857 
   279 r-113        NL             0             0                    0.999002 
   280 r-114        NL             0             0                    0.601328 
   281 r-115        NL             0             0                    0.992209 
   282 r-116        NL             0             0                    0.727466 
   283 r-117        NL             0             0                    0.951271 
   284 r-118        NL             0             0                     0.81946 
   285 r-119        NL             0             0                    0.885849 
   286 r-120        NL             0             0                           1 
   287 r-121        NL             0             0                    0.723128 
   288 r-122        NL             0             0                    0.999924 
   289 r-123        NL             0             0                    0.777437 
   290 r-124        NL             0             0                    0.999083 
   291 r-125        NL             0             0                    0.821093 
   292 r-126        NL             0             0                    0.989678 
   293 r-127        NL             0             0                    0.856187 
   294 r-128        NL             0             0                    0.884399 
   295 r-129        NL             0             0                           1 
   296 r-130        NL             0             0                           1 
   297 r-131        NL             0             0                           1 
   298 r-132        NL             0             0                           1 
   299 r-133        NL             0             0                           1 
   300 r-134        NL             0             0                           1 
   301 r-135        NL             0             0                           1 
   302 r-136        NL             0             0                           1 
   303 r-137        NL             0             0                           1 
   304 r-138        NL             0             0                           1 
   305 r-139        NL             0             0                           1 
   306 r-140        NL             0             0                           1 
   307 r-141        NL             0             0                           1 
   308 r-142        NL             0             0                           1 
   309 r-143        NL             0             0                           1 
   310 r-144        NL             0             0                           1 
   311 x norm.      NS             1             1             =     -0.785852 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B    -3.5813e-05                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B        42.5887                             
    11 x11          B              0                             
    12 x12          B         499.57                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B      0.0151862                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B       -725.496                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B     -0.0726609                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B        78.1261                             
    47 x47          B              0                             
    48 x48          B        120.968                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B       -1.62087                             
    63 x63          B      -0.161525                             
    64 x64          B              0                             
    65 x65          B       -17.3105                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B      -0.119142                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B              0                             
    92 x92          B              0                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B      -0.684515                             
    97 x97          B         38.704                             
    98 x98          B              0                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B              0                             
   104 x104         B              0                             
   105 x105         B              0                             
   106 x106         B              0                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B       -1.30709                             
   110 x110         B              0                             
   111 x111         B              0                             
   112 x112         B              0                             
   113 x113         B              0                             
   114 x114         B              0                             
   115 x115         B              0                             
   116 x116         B              0                             
   117 x117         B              0                             
   118 x118         B              0                             
   119 x119         B              0                             
   120 x120         B       -3.41665                             
   121 x121         B              0                             
   122 x122         B              0                             
   123 x123         B              0                             
   124 x124         B              0                             
   125 x125         B              0                             
   126 x126         B              0                             
   127 x127         B              0                             
   128 x128         B              0                             
   129 x129         B       -4.33472                             
   130 x130         B              0                             
   131 x131         B              0                             
   132 x132         B              0                             
   133 x133         B    -0.00857856                             
   134 x134         B              0                             
   135 x135         B              0                             
   136 x136         B       -6.16031                             
   137 x137         B       -5.99302                             
   138 x138         B              0                             
   139 x139         B              0                             
   140 x140         B              0                             
   141 x141         B      -0.429238                             
   142 x142         B              0                             
   143 x143         B       -6.12394                             
   144 x144         B       -5.73305                             
   145 s1           B              0                             
   146 s2           B              0                             
   147 s3           B              0                             
   148 s4           B              0                             
   149 s5           B     3.5813e-05                             
   150 s6           B              0                             
   151 s7           B              0                             
   152 s8           B              0                             
   153 s9           B              0                             
   154 s10          B        42.5887                             
   155 s11          B              0                             
   156 s12          B         499.57                             
   157 s13          B              0                             
   158 s14          B              0                             
   159 s15          B              0                             
   160 s16          B              0                             
   161 s17          B              0                             
   162 s18          B              0                             
   163 s19          B              0                             
   164 s20          B              0                             
   165 s21          B              0                             
   166 s22          B              0                             
   167 s23          B              0                             
   168 s24          B      0.0151862                             
   169 s25          B              0                             
   170 s26          B              0                             
   171 s27          B              0                             
   172 s28          B              0                             
   173 s29          B              0                             
   174 s30          B              0                             
   175 s31          B        725.496                             
   176 s32          B              0                             
   177 s33          B              0                             
   178 s34          B              0                             
   179 s35          B              0                             
   180 s36          B              0                             
   181 s37          B              0                             
   182 s38          B      0.0726609                             
   183 s39          B              0                             
   184 s40          B              0                             
   185 s41          B              0                             
   186 s42          B              0                             
   187 s43          B              0                             
   188 s44          B              0                             
   189 s45          B              0                             
   190 s46          B        78.1261                             
   191 s47          B              0                             
   192 s48          B        120.968                             
   193 s49          B              0                             
   194 s50          B              0                             
   195 s51          B              0                             
   196 s52          B              0                             
   197 s53          B              0                             
   198 s54          B              0                             
   199 s55          B              0                             
   200 s56          B              0                             
   201 s57          B              0                             
   202 s58          B              0                             
   203 s59          B              0                             
   204 s60          B              0                             
   205 s61          B              0                             
   206 s62          B        1.62087                             
   207 s63          B       0.161525                             
   208 s64          B              0                             
   209 s65          B        17.3105                             
   210 s66          B              0                             
   211 s67          B              0                             
   212 s68          B              0                             
   213 s69          B              0                             
   214 s70          B              0                             
   215 s71          B              0                             
   216 s72          B              0                             
   217 s73          B              0                             
   218 s74          B              0                             
   219 s75          B              0                             
   220 s76          B              0                             
   221 s77          B              0                             
   222 s78          B              0                             
   223 s79          B              0                             
   224 s80          B              0                             
   225 s81          B       0.119142                             
   226 s82          B              0                             
   227 s83          B              0                             
   228 s84          B              0                             
   229 s85          B              0                             
   230 s86          B              0                             
   231 s87          B              0                             
   232 s88          B              0                             
   233 s89          B              0                             
   234 s90          B              0                             
   235 s91          B              0                             
   236 s92          B              0                             
   237 s93          B              0                             
   238 s94          B              0                             
   239 s95          B              0                             
   240 s96          B       0.684515                             
   241 s97          B         38.704                             
   242 s98          B              0                             
   243 s99          B              0                             
   244 s100         B              0                             
   245 s101         B              0                             
   246 s102         B              0                             
   247 s103         B              0                             
   248 s104         B              0                             
   249 s105         B              0                             
   250 s106         B              0                             
   251 s107         B              0                             
   252 s108         B              0                             
   253 s109         B        1.30709                             
   254 s110         B              0                             
   255 s111         B              0                             
   256 s112         B              0                             
   257 s113         B              0                             
   258 s114         B              0                             
   259 s115         B              0                             
   260 s116         B              0                             
   261 s117         B              0                             
   262 s118         B              0                             
   263 s119         B              0                             
   264 s120         B        3.41665                             
   265 s121         B              0                             
   266 s122         B              0                             
   267 s123         B              0                             
   268 s124         B              0                             
   269 s125         B              0                             
   270 s126         B              0                             
   271 s127         B              0                             
   272 s128         B              0                             
   273 s129         B        4.33472                             
   274 s130         B              0                             
   275 s131         B              0                             
   276 s132         B              0                             
   277 s133         B     0.00857856                             
   278 s134         B              0                             
   279 s135         B              0                             
   280 s136         B        6.16031                             
   281 s137         B        5.99302                             
   282 s138         B              0                             
   283 s139         B              0                             
   284 s140         B              0                             
   285 s141         B       0.429238                             
   286 s142         B              0                             
   287 s143         B        6.12394                             
   288 s144         B        5.73305                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 4.77e-07 on row 15
        max.rel.err = 2.92e-11 on row 51
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 2.43e-11 on column 168
        max.rel.err = 8.09e-12 on column 168
        High quality

KKT.DB: max.abs.err = 2.58e-13 on row 164
        max.rel.err = 2.58e-13 on row 164
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_22.dat.sol <==
0
0
0
0
-3.5813e-05
-9.87144e-13
0
5.01879e-13
0
42.5887
0
499.57
0
0
0
0
0
0
0
0
5.67793e-13
0
0
0.0151862
6.87331e-12
0
0
0
-1.45982e-11
0
-725.496
0
3.92539e-12
0
0
0
0
-0.0726609
0
0
0
0
0
0
-4.89433e-16
78.1261
0
120.968
0
0
0
0
0
0
0
0
0
0
0
2.39815e-13
0
-1.62087
-0.161525
-5.25744e-14
-17.3105
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.119142
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.684515
38.704
0
0
0
-6.51711e-13
0
0
-1.32837e-15
2.98703e-14
0
0
0
-1.30709
0
0
5.92258e-13
0
0
0
0
4.02473e-14
-7.49166e-14
0
-3.41665
5.24386e-13
0
0
0
0
0
0
4.99602e-14
-4.33472
-1.64538e-13
0
0
-0.00857856
0
0
-6.16031
-5.99302
0
0
0
-0.429238
0
-6.12394
-5.73305


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_23.dat <==
Problem:    L1 Minimisation
Rows:       336
Columns:    312
Non-zeros:  4368
Status:     OPTIMAL
Objective:  2170.597881 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       39.8372       39.8372             =      0.060812 
     2 y2           NS           759           759             =    0.00503669 
     3 y3           NS       9202.39       9202.39             =   -0.00154764 
     4 y4           NS         79695         79695             =  -0.000220093 
     5 y5           NS        524536        524536             =  -1.38496e-05 
     6 y6           NS   2.72557e+06   2.72557e+06             =   4.13408e-05 
     7 y7           NS   1.14649e+07   1.14649e+07             =   7.73433e-06 
     8 y8           NS   3.97154e+07   3.97154e+07             =  -6.16353e-06 
     9 y9           NS   1.14649e+08   1.14649e+08             =   5.04497e-07 
    10 y10          NS   2.78008e+08   2.78008e+08             =  -9.01114e-07 
    11 y11          NS   5.69074e+08   5.69074e+08             =  -3.44522e-07 
    12 y12          NS   9.85665e+08   9.85665e+08             =  -5.20159e-07 
    13 y13          NS   1.44457e+09   1.44457e+09             =    -3.717e-07 
    14 y14          NS   1.78719e+09   1.78719e+09             =   8.00341e-07 
    15 y15          NS   1.85731e+09   1.85731e+09             =   8.06524e-07 
    16 y16          NS   1.60848e+09   1.60848e+09             =    8.1163e-07 
    17 y17          NS   1.14716e+09   1.14716e+09             =   7.49004e-08 
    18 y18          NS   6.62313e+08   6.62313e+08             =  -4.63177e-07 
    19 y19          NS   3.01884e+08   3.01884e+08             =  -8.05154e-07 
    20 y20          NS   1.04576e+08   1.04576e+08             =  -7.41342e-07 
    21 y21          NS   2.58758e+07   2.58758e+07             =  -3.09506e-07 
    22 y22          NS   4.07438e+06   4.07438e+06             =   2.78333e-07 
    23 y23          NS        306828        306828             =    9.4357e-07 
    24 r+1          B   -4.35786e-05                           0 
    25 r+2          NU             0                           0   -0.00490889 
    26 r+3          NU             0                           0    -0.0735951 
    27 r+4          NU             0                           0     -0.193162 
    28 r+5          NU             0                           0     -0.153443 
    29 r+6          NU             0                           0     -0.450341 
    30 r+7          NU             0                           0     -0.223855 
    31 r+8          NU             0                           0     -0.703314 
    32 r+9          NU             0                           0     -0.279534 
    33 r+10         NU             0                           0     -0.897499 
    34 r+11         NU             0                           0     -0.321558 
    35 r+12         NU             0                           0            -1 
    36 r+13         NU             0                           0     -0.353347 
    37 r+14         NU             0                           0            -1 
    38 r+15         NU             0                           0     -0.378354 
    39 r+16         NU             0                           0     -0.906281 
    40 r+17         NU             0                           0     -0.398254 
    41 r+18         NU             0                           0     -0.743055 
    42 r+19         NU             0                           0     -0.418081 
    43 r+20         NU             0                           0      -0.54483 
    44 r+21         NU             0                           0     -0.405371 
    45 r+22         NU             0                           0     -0.344072 
    46 r+23         NU             0                           0     -0.552419 
    47 r+24         NU             0                           0     -0.197023 
    48 r+25         NU             0                           0     -0.889284 
    49 r+26         NU             0                           0     -0.432493 
    50 r+27         NU             0                           0      -0.51635 
    51 r+28         NU             0                           0     -0.223434 
    52 r+29         NU             0                           0     -0.273453 
    53 r+30         NU             0                           0    -0.0757313 
    54 r+31         NU             0                           0     -0.122169 
    55 r+32         B       -1655.69                           0 
    56 r+33         NU             0                           0    -0.0367874 
    57 r+34         B       -336.458                           0 
    58 r+35         NU             0                           0   -0.00040616 
    59 r+36         NU             0                           0    -0.0659377 
    60 r+37         B    -0.00373978                           0 
    61 r+38         NU             0                           0      -0.17646 
    62 r+39         NU             0                           0    -0.0256856 
    63 r+40         NU             0                           0     -0.304136 
    64 r+41         NU             0                           0    -0.0639932 
    65 r+42         NU             0                           0     -0.422179 
    66 r+43         NU             0                           0     -0.135647 
    67 r+44         NU             0                           0     -0.509866 
    68 r+45         NU             0                           0     -0.123621 
    69 r+46         NU             0                           0     -0.521892 
    70 r+47         NU             0                           0            -1 
    71 r+48         NU             0                           0      -0.88116 
    72 r+49         NU             0                           0     -0.739848 
    73 r+50         NU             0                           0            -1 
    74 r+51         NU             0                           0     -0.544445 
    75 r+52         NU             0                           0     -0.985897 
    76 r+53         NU             0                           0     -0.401005 
    77 r+54         NU             0                           0     -0.860042 
    78 r+55         NU             0                           0      -0.30216 
    79 r+56         NU             0                           0     -0.664689 
    80 r+57         NU             0                           0     -0.242558 
    81 r+58         NU             0                           0     -0.445876 
    82 r+59         NU             0                           0     -0.214782 
    83 r+60         NU             0                           0     -0.243634 
    84 r+61         NU             0                           0     -0.213479 
    85 r+62         NU             0                           0      -0.08785 
    86 r+63         NU             0                           0     -0.217174 
    87 r+64         B       -14.1665                           0 
    88 r+65         NU             0                           0     -0.217174 
    89 r+66         B       -3.55061                           0 
    90 r+67         NU             0                           0      -0.23995 
    91 r+68         B       -74.0675                           0 
    92 r+69         NU             0                           0     -0.193358 
    93 r+70         NU             0                           0     -0.238571 
    94 r+71         NU             0                           0     -0.157701 
    95 r+72         NU             0                           0     -0.448407 
    96 r+73         NU             0                           0     -0.134729 
    97 r+74         NU             0                           0      -0.60889 
    98 r+75         NU             0                           0     -0.129128 
    99 r+76         NU             0                           0     -0.704855 
   100 r+77         NU             0                           0      -0.14172 
   101 r+78         NU             0                           0     -0.730167 
   102 r+79         NU             0                           0     -0.169752 
   103 r+80         NU             0                           0     -0.687427 
   104 r+81         NU             0                           0      -0.20332 
   105 r+82         NU             0                           0      -0.58654 
   106 r+83         NU             0                           0     -0.340637 
   107 r+84         NU             0                           0     -0.449224 
   108 r+85         B    -0.00255062                           0 
   109 r+86         NU             0                           0     -0.532345 
   110 r+87         NU             0                           0   -0.00076085 
   111 r+88         NU             0                           0     -0.402129 
   112 r+89         NU             0                           0   -0.00429866 
   113 r+90         NU             0                           0     -0.259408 
   114 r+91         NU             0                           0    -0.0165429 
   115 r+92         NU             0                           0     -0.155982 
   116 r+93         NU             0                           0    -0.0460917 
   117 r+94         NU             0                           0     -0.108285 
   118 r+95         NU             0                           0    -0.0880479 
   119 r+96         NU             0                           0     -0.113543 
   120 r+97         NU             0                           0     -0.154193 
   121 r+98         NU             0                           0     -0.159974 
   122 r+99         NU             0                           0    -0.0812427 
   123 r+100        NU             0                           0     -0.232924 
   124 r+101        B      -0.292742                           0 
   125 r+102        NU             0                           0            -1 
   126 r+103        NU             0                           0   -0.00120789 
   127 r+104        NU             0                           0            -1 
   128 r+105        NU             0                           0     -0.006982 
   129 r+106        NU             0                           0      -0.87467 
   130 r+107        NU             0                           0    -0.0275381 
   131 r+108        NU             0                           0     -0.687709 
   132 r+109        NU             0                           0    -0.0732725 
   133 r+110        NU             0                           0     -0.481606 
   134 r+111        NU             0                           0     -0.117435 
   135 r+112        NU             0                           0     -0.283111 
   136 r+113        NU             0                           0     -0.292906 
   137 r+114        NU             0                           0      -0.10764 
   138 r+115        B       -3.02749                           0 
   139 r+116        NU             0                           0     -0.443758 
   140 r+117        NU             0                           0   -0.00187816 
   141 r+118        NU             0                           0     -0.459768 
   142 r+119        NU             0                           0    -0.0113686 
   143 r+120        NU             0                           0     -0.481505 
   144 r+121        NU             0                           0    -0.0470764 
   145 r+122        NU             0                           0     -0.495466 
   146 r+123        NU             0                           0     -0.114363 
   147 r+124        NU             0                           0     -0.496291 
   148 r+125        NU             0                           0     -0.127407 
   149 r+126        NU             0                           0     -0.483246 
   150 r+127        B      -0.717308                           0 
   151 r+128        NU             0                           0     -0.737202 
   152 r+129        NU             0                           0   -0.00279232 
   153 r+130        NU             0                           0     -0.410229 
   154 r+131        NU             0                           0    -0.0185633 
   155 r+132        NU             0                           0     -0.201509 
   156 r+133        NU             0                           0      -0.08475 
   157 r+134        NU             0                           0    -0.0736031 
   158 r+135        NU             0                           0     -0.158353 
   159 r+136        B        -24.728                           0 
   160 r+137        B       -8.24396                           0 
   161 r+138        NU             0                           0     -0.956046 
   162 r+139        NU             0                           0   -0.00373614 
   163 r+140        NU             0                           0     -0.700004 
   164 r+141        NU             0                           0     -0.030154 
   165 r+142        NU             0                           0     -0.507599 
   166 r+143        NU             0                           0     -0.174086 
   167 r+144        NU             0                           0     -0.363667 
   168 r+145        B        -11.099                           0 
   169 r+146        NU             0                           0     -0.255671 
   170 r+147        NU             0                           0   -0.00366992 
   171 r+148        NU             0                           0     -0.205516 
   172 r+149        NU             0                           0    -0.0440391 
   173 r+150        NU             0                           0     -0.165147 
   174 r+151        NU             0                           0         < eps
   175 r+152        B       -13.3482                           0 
   176 r+153        B       -6.40787                           0 
   177 r+154        B       -6.18009                           0 
   178 r+155        B       -11.6109                           0 
   179 r+156        NU             0                           0         < eps
   180 r-1          NL             0             0                           1 
   181 r-2          NL             0             0                    0.995091 
   182 r-3          NL             0             0                    0.926405 
   183 r-4          NL             0             0                    0.806838 
   184 r-5          NL             0             0                    0.846557 
   185 r-6          NL             0             0                    0.549659 
   186 r-7          NL             0             0                    0.776145 
   187 r-8          NL             0             0                    0.296686 
   188 r-9          NL             0             0                    0.720466 
   189 r-10         NL             0             0                    0.102501 
   190 r-11         NL             0             0                    0.678442 
   191 r-12         B        1235.95             0               
   192 r-13         NL             0             0                    0.646653 
   193 r-14         B        205.585             0               
   194 r-15         NL             0             0                    0.621646 
   195 r-16         NL             0             0                    0.093719 
   196 r-17         NL             0             0                    0.601746 
   197 r-18         NL             0             0                    0.256945 
   198 r-19         NL             0             0                    0.581919 
   199 r-20         NL             0             0                     0.45517 
   200 r-21         NL             0             0                    0.594629 
   201 r-22         NL             0             0                    0.655928 
   202 r-23         NL             0             0                    0.447581 
   203 r-24         NL             0             0                    0.802977 
   204 r-25         NL             0             0                    0.110716 
   205 r-26         NL             0             0                    0.567507 
   206 r-27         NL             0             0                     0.48365 
   207 r-28         NL             0             0                    0.776566 
   208 r-29         NL             0             0                    0.726547 
   209 r-30         NL             0             0                    0.924269 
   210 r-31         NL             0             0                    0.877831 
   211 r-32         NL             0             0                           1 
   212 r-33         NL             0             0                    0.963213 
   213 r-34         NL             0             0                           1 
   214 r-35         NL             0             0                    0.999594 
   215 r-36         NL             0             0                    0.934062 
   216 r-37         NL             0             0                           1 
   217 r-38         NL             0             0                     0.82354 
   218 r-39         NL             0             0                    0.974314 
   219 r-40         NL             0             0                    0.695864 
   220 r-41         NL             0             0                    0.936007 
   221 r-42         NL             0             0                    0.577821 
   222 r-43         NL             0             0                    0.864353 
   223 r-44         NL             0             0                    0.490134 
   224 r-45         NL             0             0                    0.876379 
   225 r-46         NL             0             0                    0.478108 
   226 r-47         B       0.167996             0               
   227 r-48         NL             0             0                     0.11884 
   228 r-49         NL             0             0                    0.260152 
   229 r-50         B        674.983             0               
   230 r-51         NL             0             0                    0.455555 
   231 r-52         NL             0             0                   0.0141033 
   232 r-53         NL             0             0                    0.598995 
   233 r-54         NL             0             0                    0.139958 
   234 r-55         NL             0             0                     0.69784 
   235 r-56         NL             0             0                    0.335311 
   236 r-57         NL             0             0                    0.757442 
   237 r-58         NL             0             0                    0.554124 
   238 r-59         NL             0             0                    0.785218 
   239 r-60         NL             0             0                    0.756366 
   240 r-61         NL             0             0                    0.786521 
   241 r-62         NL             0             0                     0.91215 
   242 r-63         NL             0             0                    0.782826 
   243 r-64         NL             0             0                           1 
   244 r-65         NL             0             0                    0.782826 
   245 r-66         NL             0             0                           1 
   246 r-67         NL             0             0                     0.76005 
   247 r-68         NL             0             0                           1 
   248 r-69         NL             0             0                    0.806642 
   249 r-70         NL             0             0                    0.761429 
   250 r-71         NL             0             0                    0.842299 
   251 r-72         NL             0             0                    0.551593 
   252 r-73         NL             0             0                    0.865271 
   253 r-74         NL             0             0                     0.39111 
   254 r-75         NL             0             0                    0.870872 
   255 r-76         NL             0             0                    0.295145 
   256 r-77         NL             0             0                     0.85828 
   257 r-78         NL             0             0                    0.269833 
   258 r-79         NL             0             0                    0.830248 
   259 r-80         NL             0             0                    0.312573 
   260 r-81         NL             0             0                     0.79668 
   261 r-82         NL             0             0                     0.41346 
   262 r-83         NL             0             0                    0.659363 
   263 r-84         NL             0             0                    0.550776 
   264 r-85         NL             0             0                           1 
   265 r-86         NL             0             0                    0.467655 
   266 r-87         NL             0             0                    0.999239 
   267 r-88         NL             0             0                    0.597871 
   268 r-89         NL             0             0                    0.995701 
   269 r-90         NL             0             0                    0.740592 
   270 r-91         NL             0             0                    0.983457 
   271 r-92         NL             0             0                    0.844018 
   272 r-93         NL             0             0                    0.953908 
   273 r-94         NL             0             0                    0.891715 
   274 r-95         NL             0             0                    0.911952 
   275 r-96         NL             0             0                    0.886457 
   276 r-97         NL             0             0                    0.845807 
   277 r-98         NL             0             0                    0.840026 
   278 r-99         NL             0             0                    0.918757 
   279 r-100        NL             0             0                    0.767076 
   280 r-101        NL             0             0                           1 
   281 r-102        B        42.9894             0               
   282 r-103        NL             0             0                    0.998792 
   283 r-104        B        11.9187             0               
   284 r-105        NL             0             0                    0.993018 
   285 r-106        NL             0             0                     0.12533 
   286 r-107        NL             0             0                    0.972462 
   287 r-108        NL             0             0                    0.312291 
   288 r-109        NL             0             0                    0.926727 
   289 r-110        NL             0             0                    0.518394 
   290 r-111        NL             0             0                    0.882565 
   291 r-112        NL             0             0                    0.716889 
   292 r-113        NL             0             0                    0.707094 
   293 r-114        NL             0             0                     0.89236 
   294 r-115        NL             0             0                           1 
   295 r-116        NL             0             0                    0.556242 
   296 r-117        NL             0             0                    0.998122 
   297 r-118        NL             0             0                    0.540232 
   298 r-119        NL             0             0                    0.988631 
   299 r-120        NL             0             0                    0.518495 
   300 r-121        NL             0             0                    0.952924 
   301 r-122        NL             0             0                    0.504534 
   302 r-123        NL             0             0                    0.885637 
   303 r-124        NL             0             0                    0.503709 
   304 r-125        NL             0             0                    0.872593 
   305 r-126        NL             0             0                    0.516754 
   306 r-127        NL             0             0                           1 
   307 r-128        NL             0             0                    0.262798 
   308 r-129        NL             0             0                    0.997208 
   309 r-130        NL             0             0                    0.589771 
   310 r-131        NL             0             0                    0.981437 
   311 r-132        NL             0             0                    0.798491 
   312 r-133        NL             0             0                     0.91525 
   313 r-134        NL             0             0                    0.926397 
   314 r-135        NL             0             0                    0.841647 
   315 r-136        NL             0             0                           1 
   316 r-137        NL             0             0                           1 
   317 r-138        NL             0             0                   0.0439542 
   318 r-139        NL             0             0                    0.996264 
   319 r-140        NL             0             0                    0.299996 
   320 r-141        NL             0             0                    0.969846 
   321 r-142        NL             0             0                    0.492401 
   322 r-143        NL             0             0                    0.825914 
   323 r-144        NL             0             0                    0.636333 
   324 r-145        NL             0             0                           1 
   325 r-146        NL             0             0                    0.744329 
   326 r-147        NL             0             0                     0.99633 
   327 r-148        NL             0             0                    0.794484 
   328 r-149        NL             0             0                    0.955961 
   329 r-150        NL             0             0                    0.834853 
   330 r-151        NL             0             0                           1 
   331 r-152        NL             0             0                           1 
   332 r-153        NL             0             0                           1 
   333 r-154        NL             0             0                           1 
   334 r-155        NL             0             0                           1 
   335 r-156        NL             0             0                           1 
   336 x norm.      NS             1             1             =     -0.573505 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -2.17893e-05                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B        617.977                             
    13 x13          B              0                             
    14 x14          B        102.792                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B       -827.847                             
    33 x33          B              0                             
    34 x34          B       -168.229                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B    -0.00186989                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B       0.083998                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B        337.492                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B       -7.08324                             
    65 x65          B              0                             
    66 x66          B       -1.77531                             
    67 x67          B              0                             
    68 x68          B       -37.0338                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B    -0.00127531                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B              0                             
    92 x92          B              0                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B              0                             
    98 x98          B              0                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 x101         B      -0.146371                             
   102 x102         B        21.4947                             
   103 x103         B              0                             
   104 x104         B        5.95935                             
   105 x105         B              0                             
   106 x106         B              0                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B              0                             
   110 x110         B              0                             
   111 x111         B              0                             
   112 x112         B              0                             
   113 x113         B              0                             
   114 x114         B              0                             
   115 x115         B       -1.51375                             
   116 x116         B              0                             
   117 x117         B              0                             
   118 x118         B              0                             
   119 x119         B              0                             
   120 x120         B              0                             
   121 x121         B              0                             
   122 x122         B              0                             
   123 x123         B              0                             
   124 x124         B              0                             
   125 x125         B              0                             
   126 x126         B              0                             
   127 x127         B      -0.358654                             
   128 x128         B              0                             
   129 x129         B              0                             
   130 x130         B              0                             
   131 x131         B              0                             
   132 x132         B              0                             
   133 x133         B              0                             
   134 x134         B              0                             
   135 x135         B              0                             
   136 x136         B        -12.364                             
   137 x137         B       -4.12198                             
   138 x138         B              0                             
   139 x139         B              0                             
   140 x140         B              0                             
   141 x141         B              0                             
   142 x142         B              0                             
   143 x143         B              0                             
   144 x144         B              0                             
   145 x145         B       -5.54951                             
   146 x146         B              0                             
   147 x147         B              0                             
   148 x148         B              0                             
   149 x149         B              0                             
   150 x150         B              0                             
   151 x151         B              0                             
   152 x152         B       -6.67412                             
   153 x153         B       -3.20394                             
   154 x154         B       -3.09004                             
   155 x155         B       -5.80545                             
   156 x156         B              0                             
   157 s1           B    2.17893e-05                             
   158 s2           B              0                             
   159 s3           B              0                             
   160 s4           B              0                             
   161 s5           B              0                             
   162 s6           B              0                             
   163 s7           B              0                             
   164 s8           B              0                             
   165 s9           B              0                             
   166 s10          B              0                             
   167 s11          B              0                             
   168 s12          B        617.977                             
   169 s13          B              0                             
   170 s14          B        102.792                             
   171 s15          B              0                             
   172 s16          B              0                             
   173 s17          B              0                             
   174 s18          B              0                             
   175 s19          B              0                             
   176 s20          B              0                             
   177 s21          B              0                             
   178 s22          B              0                             
   179 s23          B              0                             
   180 s24          B              0                             
   181 s25          B              0                             
   182 s26          B              0                             
   183 s27          B              0                             
   184 s28          B              0                             
   185 s29          B              0                             
   186 s30          B              0                             
   187 s31          B              0                             
   188 s32          B        827.847                             
   189 s33          B              0                             
   190 s34          B        168.229                             
   191 s35          B              0                             
   192 s36          B              0                             
   193 s37          B     0.00186989                             
   194 s38          B              0                             
   195 s39          B              0                             
   196 s40          B              0                             
   197 s41          B              0                             
   198 s42          B              0                             
   199 s43          B              0                             
   200 s44          B              0                             
   201 s45          B              0                             
   202 s46          B              0                             
   203 s47          B       0.083998                             
   204 s48          B              0                             
   205 s49          B              0                             
   206 s50          B        337.492                             
   207 s51          B              0                             
   208 s52          B              0                             
   209 s53          B              0                             
   210 s54          B              0                             
   211 s55          B              0                             
   212 s56          B              0                             
   213 s57          B              0                             
   214 s58          B              0                             
   215 s59          B              0                             
   216 s60          B              0                             
   217 s61          B              0                             
   218 s62          B              0                             
   219 s63          B              0                             
   220 s64          B        7.08324                             
   221 s65          B              0                             
   222 s66          B        1.77531                             
   223 s67          B              0                             
   224 s68          B        37.0338                             
   225 s69          B              0                             
   226 s70          B              0                             
   227 s71          B              0                             
   228 s72          B              0                             
   229 s73          B              0                             
   230 s74          B              0                             
   231 s75          B              0                             
   232 s76          B              0                             
   233 s77          B              0                             
   234 s78          B              0                             
   235 s79          B              0                             
   236 s80          B              0                             
   237 s81          B              0                             
   238 s82          B              0                             
   239 s83          B              0                             
   240 s84          B              0                             
   241 s85          B     0.00127531                             
   242 s86          B              0                             
   243 s87          B              0                             
   244 s88          B              0                             
   245 s89          B              0                             
   246 s90          B              0                             
   247 s91          B              0                             
   248 s92          B              0                             
   249 s93          B              0                             
   250 s94          B              0                             
   251 s95          B              0                             
   252 s96          B              0                             
   253 s97          B              0                             
   254 s98          B              0                             
   255 s99          B              0                             
   256 s100         B              0                             
   257 s101         B       0.146371                             
   258 s102         B        21.4947                             
   259 s103         B              0                             
   260 s104         B        5.95935                             
   261 s105         B              0                             
   262 s106         B              0                             
   263 s107         B              0                             
   264 s108         B              0                             
   265 s109         B              0                             
   266 s110         B              0                             
   267 s111         B              0                             
   268 s112         B              0                             
   269 s113         B              0                             
   270 s114         B              0                             
   271 s115         B        1.51375                             
   272 s116         B              0                             
   273 s117         B              0                             
   274 s118         B              0                             
   275 s119         B              0                             
   276 s120         B              0                             
   277 s121         B              0                             
   278 s122         B              0                             
   279 s123         B              0                             
   280 s124         B              0                             
   281 s125         B              0                             
   282 s126         B              0                             
   283 s127         B       0.358654                             
   284 s128         B              0                             
   285 s129         B              0                             
   286 s130         B              0                             
   287 s131         B              0                             
   288 s132         B              0                             
   289 s133         B              0                             
   290 s134         B              0                             
   291 s135         B              0                             
   292 s136         B         12.364                             
   293 s137         B        4.12198                             
   294 s138         B              0                             
   295 s139         B              0                             
   296 s140         B              0                             
   297 s141         B              0                             
   298 s142         B              0                             
   299 s143         B              0                             
   300 s144         B              0                             
   301 s145         B        5.54951                             
   302 s146         B              0                             
   303 s147         B              0                             
   304 s148         B              0                             
   305 s149         B              0                             
   306 s150         B              0                             
   307 s151         B              0                             
   308 s152         B        6.67412                             
   309 s153         B        3.20394                             
   310 s154         B        3.09004                             
   311 s155         B        5.80545                             
   312 s156         B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 7.15e-07 on row 15
        max.rel.err = 1.73e-12 on row 195
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 3.13e-13 on column 37
        max.rel.err = 1.04e-13 on column 193
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_23.dat.sol <==
-2.17893e-05
0
0
0
0
0
0
0
0
1.5685e-13
0
617.977
0
102.792
0
8.63774e-13
0
0
0
0
0
0
4.40456e-14
0
0
-9.78284e-14
0
0
0
0
4.95386e-16
-827.847
0
-168.229
0
1.50147e-14
-0.00186989
0
0
0
0
0
0
0
0
0
0.083998
-4.81537e-13
0
337.492
0
0
0
0
0
0
0
0
0
0
0
0
-2.5193e-15
-7.08324
0
-1.77531
-1.23809e-15
-37.0338
1.02972e-15
0
2.21541e-14
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.00127531
0
-1.44936e-16
0
0
0
0
7.5211e-14
0
0
0
0
0
0
0
0
-0.146371
21.4947
0
5.95935
0
0
0
0
2.94412e-14
0
0
0
0
0
-1.51375
0
0
0
0
0
0
0
0
0
-3.87845e-14
4.12266e-14
-0.358654
0
0
0
0
0
0
0
0
-12.364
-4.12198
7.81045e-14
0
0
0
-1.78906e-15
0
0
-5.54951
5.07776e-14
0
0
0
0
3.54198e-14
-6.67412
-3.20394
-3.09004
-5.80545
0


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_24.dat <==
Problem:    L1 Minimisation
Rows:       361
Columns:    336
Non-zeros:  4692
Status:     OPTIMAL
Objective:  3049.093324 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       41.5692       41.5692             =     0.0559293 
     2 y2           NS           828           828             =    0.00536411 
     3 y3           NS         10517         10517             =   -0.00111952 
     4 y4           NS         95634         95634             =  -0.000233371 
     5 y5           NS        662572        662572             =  -2.96552e-05 
     6 y6           NS   3.63409e+06   3.63409e+06             =   3.49819e-05 
     7 y7           NS   1.61857e+07   1.61857e+07             =   6.36693e-06 
     8 y8           NS   5.95732e+07   5.95732e+07             =  -4.00192e-06 
     9 y9           NS   1.83438e+08   1.83438e+08             =   2.86978e-07 
    10 y10          NS   4.76585e+08   4.76585e+08             =  -4.79826e-07 
    11 y11          NS    1.0506e+09    1.0506e+09             =   4.41623e-08 
    12 y12          NS   1.97133e+09   1.97133e+09             =  -3.97912e-07 
    13 y13          NS   3.15179e+09   3.15179e+09             =  -4.32878e-07 
    14 y14          NS   4.28927e+09   4.28927e+09             =   2.58952e-07 
    15 y15          NS   4.95282e+09   4.95282e+09             =   4.15738e-07 
    16 y16          NS   4.82543e+09   4.82543e+09             =   5.47921e-07 
    17 y17          NS   3.93312e+09   3.93312e+09             =   1.88986e-07 
    18 y18          NS   2.64925e+09   2.64925e+09             =   -1.1511e-07 
    19 y19          NS   1.44904e+09   1.44904e+09             =  -3.79651e-07 
    20 y20          NS   6.27455e+08   6.27455e+08             =  -4.30309e-07 
    21 y21          NS   2.07006e+08   2.07006e+08             =  -2.40503e-07 
    22 y22          NS   4.88926e+07   4.88926e+07             =  -3.83185e-08 
    23 y23          NS   7.36386e+06   7.36386e+06             =   3.73016e-07 
    24 y24          NS        531441        531441             =   4.97696e-07 
    25 r+1          B   -2.92108e-05                           0 
    26 r+2          NU             0                           0    -0.0168511 
    27 r+3          NU             0                           0    -0.0808959 
    28 r+4          NU             0                           0      -0.20078 
    29 r+5          NU             0                           0     -0.162764 
    30 r+6          NU             0                           0      -0.45417 
    31 r+7          NU             0                           0     -0.231321 
    32 r+8          NU             0                           0     -0.705065 
    33 r+9          NU             0                           0     -0.282028 
    34 r+10         NU             0                           0     -0.898145 
    35 r+11         NU             0                           0      -0.31618 
    36 r+12         NU             0                           0            -1 
    37 r+13         NU             0                           0     -0.337631 
    38 r+14         NU             0                           0            -1 
    39 r+15         NU             0                           0     -0.350198 
    40 r+16         NU             0                           0     -0.907415 
    41 r+17         NU             0                           0     -0.356777 
    42 r+18         NU             0                           0     -0.746429 
    43 r+19         NU             0                           0     -0.358004 
    44 r+20         NU             0                           0     -0.550695 
    45 r+21         NU             0                           0     -0.356699 
    46 r+22         NU             0                           0     -0.356048 
    47 r+23         NU             0                           0     -0.379041 
    48 r+24         NU             0                           0     -0.185049 
    49 r+25         NU             0                           0     -0.177177 
    50 r+26         NU             0                           0     -0.868856 
    51 r+27         NU             0                           0     -0.439269 
    52 r+28         NU             0                           0      -0.50528 
    53 r+29         NU             0                           0     -0.228707 
    54 r+30         NU             0                           0     -0.270592 
    55 r+31         NU             0                           0    -0.0775474 
    56 r+32         NU             0                           0     -0.124698 
    57 r+33         B       -1478.51                           0 
    58 r+34         NU             0                           0    -0.0410897 
    59 r+35         B        -1346.5                           0 
    60 r+36         NU             0                           0   -0.00320674 
    61 r+37         NU             0                           0    -0.0664228 
    62 r+38         B    -0.00263023                           0 
    63 r+39         NU             0                           0      -0.17642 
    64 r+40         NU             0                           0    -0.0232375 
    65 r+41         NU             0                           0     -0.301488 
    66 r+42         NU             0                           0    -0.0651722 
    67 r+43         NU             0                           0     -0.413898 
    68 r+44         NU             0                           0     -0.124491 
    69 r+45         NU             0                           0     -0.492358 
    70 r+46         NU             0                           0      -0.13435 
    71 r+47         NU             0                           0     -0.521357 
    72 r+48         NU             0                           0     -0.491781 
    73 r+49         NU             0                           0            -1 
    74 r+50         NU             0                           0      -0.88108 
    75 r+51         NU             0                           0     -0.735775 
    76 r+52         NU             0                           0            -1 
    77 r+53         NU             0                           0     -0.538427 
    78 r+54         NU             0                           0     -0.985099 
    79 r+55         NU             0                           0     -0.392524 
    80 r+56         NU             0                           0     -0.858039 
    81 r+57         NU             0                           0     -0.287997 
    82 r+58         NU             0                           0      -0.66275 
    83 r+59         NU             0                           0      -0.21875 
    84 r+60         NU             0                           0     -0.446361 
    85 r+61         NU             0                           0     -0.178491 
    86 r+62         NU             0                           0     -0.248779 
    87 r+63         NU             0                           0     -0.162569 
    88 r+64         NU             0                           0    -0.0982636 
    89 r+65         NU             0                           0     -0.155356 
    90 r+66         NU             0                           0    -0.0120962 
    91 r+67         NU             0                           0     -0.222214 
    92 r+68         B       -11.5171                           0 
    93 r+69         B      -0.264574                           0 
    94 r+70         NU             0                           0     -0.257492 
    95 r+71         B       -125.678                           0 
    96 r+72         NU             0                           0     -0.208956 
    97 r+73         NU             0                           0     -0.232952 
    98 r+74         NU             0                           0     -0.170107 
    99 r+75         NU             0                           0     -0.445127 
   100 r+76         NU             0                           0     -0.142685 
   101 r+77         NU             0                           0     -0.607703 
   102 r+78         NU             0                           0     -0.130414 
   103 r+79         NU             0                           0     -0.702928 
   104 r+80         NU             0                           0     -0.136609 
   105 r+81         NU             0                           0     -0.158586 
   106 r+82         NU             0                           0     -0.678949 
   107 r+83         NU             0                           0     -0.200607 
   108 r+84         NU             0                           0     -0.575558 
   109 r+85         NU             0                           0      -0.20407 
   110 r+86         NU             0                           0     -0.433608 
   111 r+87         NU             0                           0     -0.333321 
   112 r+88         B     -0.0476075                           0 
   113 r+89         NU             0                           0     -0.538343 
   114 r+90         NU             0                           0   -0.00498429 
   115 r+91         NU             0                           0     -0.395087 
   116 r+92         NU             0                           0   -0.00658684 
   117 r+93         NU             0                           0     -0.251946 
   118 r+94         NU             0                           0   -0.00973851 
   119 r+95         NU             0                           0     -0.154698 
   120 r+96         NU             0                           0    -0.0226453 
   121 r+97         NU             0                           0     -0.114893 
   122 r+98         NU             0                           0    -0.0489709 
   123 r+99         NU             0                           0     -0.126308 
   124 r+100        NU             0                           0    -0.0845368 
   125 r+101        NU             0                           0      -0.17488 
   126 r+102        NU             0                           0     -0.141575 
   127 r+103        NU             0                           0     -0.244924 
   128 r+104        NU             0                           0     -0.289874 
   129 r+105        B      -0.168274                           0 
   130 r+106        NU             0                           0            -1 
   131 r+107        NU             0                           0   -0.00538834 
   132 r+108        NU             0                           0            -1 
   133 r+109        NU             0                           0    -0.0128516 
   134 r+110        NU             0                           0     -0.869062 
   135 r+111        NU             0                           0    -0.0280112 
   136 r+112        NU             0                           0     -0.677306 
   137 r+113        NU             0                           0    -0.0617473 
   138 r+114        NU             0                           0     -0.470303 
   139 r+115        NU             0                           0     -0.107156 
   140 r+116        NU             0                           0     -0.275842 
   141 r+117        NU             0                           0     -0.179216 
   142 r+118        NU             0                           0     -0.108032 
   143 r+119        B       -2.03785                           0 
   144 r+120        NU             0                           0   -0.00791781 
   145 r+121        NU             0                           0     -0.411004 
   146 r+122        NU             0                           0   -0.00134218 
   147 r+123        NU             0                           0     -0.459155 
   148 r+124        B       -4.09171                           0 
   149 r+125        NU             0                           0     -0.494782 
   150 r+126        NU             0                           0    -0.0140511 
   151 r+127        NU             0                           0     -0.510686 
   152 r+128        NU             0                           0    -0.0602916 
   153 r+129        NU             0                           0     -0.506307 
   154 r+130        NU             0                           0    -0.0895499 
   155 r+131        NU             0                           0     -0.484946 
   156 r+132        NU             0                           0     -0.430872 
   157 r+133        NU             0                           0    -0.0234867 
   158 r+134        NU             0                           0     -0.690086 
   159 r+135        NU             0                           0    -0.0214415 
   160 r+136        NU             0                           0     -0.381811 
   161 r+137        NU             0                           0    -0.0256295 
   162 r+138        NU             0                           0     -0.190437 
   163 r+139        NU             0                           0    -0.0562128 
   164 r+140        NU             0                           0    -0.0777323 
   165 r+141        NU             0                           0     -0.138619 
   166 r+142        NU             0                           0    -0.0168504 
   167 r+143        B       -15.5583                           0 
   168 r+144        B       -1.21936                           0 
   169 r+145        NU             0                           0     -0.982328 
   170 r+146        B       -17.2504                           0 
   171 r+147        NU             0                           0     -0.705853 
   172 r+148        NU             0                           0   -0.00931191 
   173 r+149        NU             0                           0     -0.500147 
   174 r+150        NU             0                           0    -0.0725722 
   175 r+151        NU             0                           0     -0.348389 
   176 r+152        NU             0                           0     -0.233205 
   177 r+153        NU             0                           0   -0.00507206 
   178 r+154        NU             0                           0     -0.312769 
   179 r+155        NU             0                           0   -0.00528012 
   180 r+156        NU             0                           0     -0.251438 
   181 r+157        NU             0                           0    -0.0177128 
   182 r+158        NU             0                           0     -0.202331 
   183 r+159        NU             0                           0     -0.165033 
   184 r+160        B       -8.22445                           0 
   185 r+161        B       -6.31762                           0 
   186 r+162        NU             0                           0         < eps
   187 r+163        NU             0                           0         < eps
   188 r+164        B       -16.1501                           0 
   189 r+165        B       -6.45849                           0 
   190 r+166        B       -8.09434                           0 
   191 r+167        NU             0                           0         < eps
   192 r+168        NU             0                           0         < eps
   193 r-1          NL             0             0                           1 
   194 r-2          NL             0             0                    0.983149 
   195 r-3          NL             0             0                    0.919104 
   196 r-4          NL             0             0                     0.79922 
   197 r-5          NL             0             0                    0.837236 
   198 r-6          NL             0             0                     0.54583 
   199 r-7          NL             0             0                    0.768679 
   200 r-8          NL             0             0                    0.294935 
   201 r-9          NL             0             0                    0.717972 
   202 r-10         NL             0             0                    0.101855 
   203 r-11         NL             0             0                     0.68382 
   204 r-12         B        1229.55             0               
   205 r-13         NL             0             0                    0.662369 
   206 r-14         B        680.628             0               
   207 r-15         NL             0             0                    0.649802 
   208 r-16         NL             0             0                   0.0925853 
   209 r-17         NL             0             0                    0.643223 
   210 r-18         NL             0             0                    0.253571 
   211 r-19         NL             0             0                    0.641996 
   212 r-20         NL             0             0                    0.449305 
   213 r-21         NL             0             0                    0.643301 
   214 r-22         NL             0             0                    0.643952 
   215 r-23         NL             0             0                    0.620959 
   216 r-24         NL             0             0                    0.814951 
   217 r-25         NL             0             0                    0.822823 
   218 r-26         NL             0             0                    0.131144 
   219 r-27         NL             0             0                    0.560731 
   220 r-28         NL             0             0                     0.49472 
   221 r-29         NL             0             0                    0.771293 
   222 r-30         NL             0             0                    0.729408 
   223 r-31         NL             0             0                    0.922453 
   224 r-32         NL             0             0                    0.875302 
   225 r-33         NL             0             0                           1 
   226 r-34         NL             0             0                     0.95891 
   227 r-35         NL             0             0                           1 
   228 r-36         NL             0             0                    0.996793 
   229 r-37         NL             0             0                    0.933577 
   230 r-38         NL             0             0                           1 
   231 r-39         NL             0             0                     0.82358 
   232 r-40         NL             0             0                    0.976763 
   233 r-41         NL             0             0                    0.698512 
   234 r-42         NL             0             0                    0.934828 
   235 r-43         NL             0             0                    0.586102 
   236 r-44         NL             0             0                    0.875509 
   237 r-45         NL             0             0                    0.507642 
   238 r-46         NL             0             0                     0.86565 
   239 r-47         NL             0             0                    0.478643 
   240 r-48         NL             0             0                    0.508219 
   241 r-49         B        0.13629             0               
   242 r-50         NL             0             0                     0.11892 
   243 r-51         NL             0             0                    0.264225 
   244 r-52         B        941.696             0               
   245 r-53         NL             0             0                    0.461573 
   246 r-54         NL             0             0                    0.014901 
   247 r-55         NL             0             0                    0.607476 
   248 r-56         NL             0             0                    0.141961 
   249 r-57         NL             0             0                    0.712003 
   250 r-58         NL             0             0                     0.33725 
   251 r-59         NL             0             0                     0.78125 
   252 r-60         NL             0             0                    0.553639 
   253 r-61         NL             0             0                    0.821509 
   254 r-62         NL             0             0                    0.751221 
   255 r-63         NL             0             0                    0.837431 
   256 r-64         NL             0             0                    0.901736 
   257 r-65         NL             0             0                    0.844644 
   258 r-66         NL             0             0                    0.987904 
   259 r-67         NL             0             0                    0.777786 
   260 r-68         NL             0             0                           1 
   261 r-69         NL             0             0                           1 
   262 r-70         NL             0             0                    0.742508 
   263 r-71         NL             0             0                           1 
   264 r-72         NL             0             0                    0.791044 
   265 r-73         NL             0             0                    0.767048 
   266 r-74         NL             0             0                    0.829893 
   267 r-75         NL             0             0                    0.554873 
   268 r-76         NL             0             0                    0.857315 
   269 r-77         NL             0             0                    0.392297 
   270 r-78         NL             0             0                    0.869586 
   271 r-79         NL             0             0                    0.297072 
   272 r-80         NL             0             0                    0.863391 
   273 r-81         NL             0             0                    0.841414 
   274 r-82         NL             0             0                    0.321051 
   275 r-83         NL             0             0                    0.799393 
   276 r-84         NL             0             0                    0.424442 
   277 r-85         NL             0             0                     0.79593 
   278 r-86         NL             0             0                    0.566392 
   279 r-87         NL             0             0                    0.666679 
   280 r-88         NL             0             0                           1 
   281 r-89         NL             0             0                    0.461657 
   282 r-90         NL             0             0                    0.995016 
   283 r-91         NL             0             0                    0.604913 
   284 r-92         NL             0             0                    0.993413 
   285 r-93         NL             0             0                    0.748054 
   286 r-94         NL             0             0                    0.990261 
   287 r-95         NL             0             0                    0.845302 
   288 r-96         NL             0             0                    0.977355 
   289 r-97         NL             0             0                    0.885107 
   290 r-98         NL             0             0                    0.951029 
   291 r-99         NL             0             0                    0.873692 
   292 r-100        NL             0             0                    0.915463 
   293 r-101        NL             0             0                     0.82512 
   294 r-102        NL             0             0                    0.858425 
   295 r-103        NL             0             0                    0.755076 
   296 r-104        NL             0             0                    0.710126 
   297 r-105        NL             0             0                           1 
   298 r-106        B        8.02825             0               
   299 r-107        NL             0             0                    0.994612 
   300 r-108        B        190.059             0               
   301 r-109        NL             0             0                    0.987148 
   302 r-110        NL             0             0                    0.130938 
   303 r-111        NL             0             0                    0.971989 
   304 r-112        NL             0             0                    0.322694 
   305 r-113        NL             0             0                    0.938253 
   306 r-114        NL             0             0                    0.529697 
   307 r-115        NL             0             0                    0.892844 
   308 r-116        NL             0             0                    0.724158 
   309 r-117        NL             0             0                    0.820784 
   310 r-118        NL             0             0                    0.891968 
   311 r-119        NL             0             0                           1 
   312 r-120        NL             0             0                    0.992082 
   313 r-121        NL             0             0                    0.588996 
   314 r-122        NL             0             0                    0.998658 
   315 r-123        NL             0             0                    0.540845 
   316 r-124        NL             0             0                           1 
   317 r-125        NL             0             0                    0.505218 
   318 r-126        NL             0             0                    0.985949 
   319 r-127        NL             0             0                    0.489314 
   320 r-128        NL             0             0                    0.939708 
   321 r-129        NL             0             0                    0.493693 
   322 r-130        NL             0             0                     0.91045 
   323 r-131        NL             0             0                    0.515054 
   324 r-132        NL             0             0                    0.569128 
   325 r-133        NL             0             0                    0.976513 
   326 r-134        NL             0             0                    0.309914 
   327 r-135        NL             0             0                    0.978559 
   328 r-136        NL             0             0                    0.618189 
   329 r-137        NL             0             0                     0.97437 
   330 r-138        NL             0             0                    0.809563 
   331 r-139        NL             0             0                    0.943787 
   332 r-140        NL             0             0                    0.922268 
   333 r-141        NL             0             0                    0.861381 
   334 r-142        NL             0             0                     0.98315 
   335 r-143        NL             0             0                           1 
   336 r-144        NL             0             0                           1 
   337 r-145        NL             0             0                   0.0176719 
   338 r-146        NL             0             0                           1 
   339 r-147        NL             0             0                    0.294147 
   340 r-148        NL             0             0                    0.990688 
   341 r-149        NL             0             0                    0.499853 
   342 r-150        NL             0             0                    0.927428 
   343 r-151        NL             0             0                    0.651611 
   344 r-152        NL             0             0                    0.766795 
   345 r-153        NL             0             0                    0.994928 
   346 r-154        NL             0             0                    0.687231 
   347 r-155        NL             0             0                     0.99472 
   348 r-156        NL             0             0                    0.748562 
   349 r-157        NL             0             0                    0.982287 
   350 r-158        NL             0             0                    0.797669 
   351 r-159        NL             0             0                    0.834967 
   352 r-160        NL             0             0                           1 
   353 r-161        NL             0             0                           1 
   354 r-162        NL             0             0                           1 
   355 r-163        NL             0             0                           1 
   356 r-164        NL             0             0                           1 
   357 r-165        NL             0             0                           1 
   358 r-166        NL             0             0                           1 
   359 r-167        NL             0             0                           1 
   360 r-168        NL             0             0                           1 
   361 x norm.      NS             1             1             =     -0.622673 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -1.46054e-05                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B        614.773                             
    13 x13          B              0                             
    14 x14          B        340.314                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B       -739.255                             
    34 x34          B              0                             
    35 x35          B       -673.251                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B    -0.00131511                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B      0.0681448                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B        470.848                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B       -5.75854                             
    69 x69          B      -0.132287                             
    70 x70          B              0                             
    71 x71          B       -62.8392                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B     -0.0238038                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B              0                             
    92 x92          B              0                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B              0                             
    98 x98          B              0                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B              0                             
   104 x104         B              0                             
   105 x105         B     -0.0841371                             
   106 x106         B        4.01412                             
   107 x107         B              0                             
   108 x108         B        95.0297                             
   109 x109         B              0                             
   110 x110         B              0                             
   111 x111         B              0                             
   112 x112         B              0                             
   113 x113         B              0                             
   114 x114         B              0                             
   115 x115         B              0                             
   116 x116         B              0                             
   117 x117         B              0                             
   118 x118         B              0                             
   119 x119         B       -1.01892                             
   120 x120         B              0                             
   121 x121         B              0                             
   122 x122         B              0                             
   123 x123         B              0                             
   124 x124         B       -2.04585                             
   125 x125         B              0                             
   126 x126         B              0                             
   127 x127         B              0                             
   128 x128         B              0                             
   129 x129         B              0                             
   130 x130         B              0                             
   131 x131         B              0                             
   132 x132         B              0                             
   133 x133         B              0                             
   134 x134         B              0                             
   135 x135         B              0                             
   136 x136         B              0                             
   137 x137         B              0                             
   138 x138         B              0                             
   139 x139         B              0                             
   140 x140         B              0                             
   141 x141         B              0                             
   142 x142         B              0                             
   143 x143         B       -7.77916                             
   144 x144         B      -0.609679                             
   145 x145         B              0                             
   146 x146         B       -8.62519                             
   147 x147         B              0                             
   148 x148         B              0                             
   149 x149         B              0                             
   150 x150         B              0                             
   151 x151         B              0                             
   152 x152         B              0                             
   153 x153         B              0                             
   154 x154         B              0                             
   155 x155         B              0                             
   156 x156         B              0                             
   157 x157         B              0                             
   158 x158         B              0                             
   159 x159         B              0                             
   160 x160         B       -4.11223                             
   161 x161         B       -3.15881                             
   162 x162         B              0                             
   163 x163         B              0                             
   164 x164         B       -8.07503                             
   165 x165         B       -3.22924                             
   166 x166         B       -4.04717                             
   167 x167         B              0                             
   168 x168         B              0                             
   169 s1           B    1.46054e-05                             
   170 s2           B              0                             
   171 s3           B              0                             
   172 s4           B              0                             
   173 s5           B              0                             
   174 s6           B              0                             
   175 s7           B              0                             
   176 s8           B              0                             
   177 s9           B              0                             
   178 s10          B              0                             
   179 s11          B              0                             
   180 s12          B        614.773                             
   181 s13          B              0                             
   182 s14          B        340.314                             
   183 s15          B              0                             
   184 s16          B              0                             
   185 s17          B              0                             
   186 s18          B              0                             
   187 s19          B              0                             
   188 s20          B              0                             
   189 s21          B              0                             
   190 s22          B              0                             
   191 s23          B              0                             
   192 s24          B              0                             
   193 s25          B              0                             
   194 s26          B              0                             
   195 s27          B              0                             
   196 s28          B              0                             
   197 s29          B              0                             
   198 s30          B              0                             
   199 s31          B              0                             
   200 s32          B              0                             
   201 s33          B        739.255                             
   202 s34          B              0                             
   203 s35          B        673.251                             
   204 s36          B              0                             
   205 s37          B              0                             
   206 s38          B     0.00131511                             
   207 s39          B              0                             
   208 s40          B              0                             
   209 s41          B              0                             
   210 s42          B              0                             
   211 s43          B              0                             
   212 s44          B              0                             
   213 s45          B              0                             
   214 s46          B              0                             
   215 s47          B              0                             
   216 s48          B              0                             
   217 s49          B      0.0681448                             
   218 s50          B              0                             
   219 s51          B              0                             
   220 s52          B        470.848                             
   221 s53          B              0                             
   222 s54          B              0                             
   223 s55          B              0                             
   224 s56          B              0                             
   225 s57          B              0                             
   226 s58          B              0                             
   227 s59          B              0                             
   228 s60          B              0                             
   229 s61          B              0                             
   230 s62          B              0                             
   231 s63          B              0                             
   232 s64          B              0                             
   233 s65          B              0                             
   234 s66          B              0                             
   235 s67          B              0                             
   236 s68          B        5.75854                             
   237 s69          B       0.132287                             
   238 s70          B              0                             
   239 s71          B        62.8392                             
   240 s72          B              0                             
   241 s73          B              0                             
   242 s74          B              0                             
   243 s75          B              0                             
   244 s76          B              0                             
   245 s77          B              0                             
   246 s78          B              0                             
   247 s79          B              0                             
   248 s80          B              0                             
   249 s81          B              0                             
   250 s82          B              0                             
   251 s83          B              0                             
   252 s84          B              0                             
   253 s85          B              0                             
   254 s86          B              0                             
   255 s87          B              0                             
   256 s88          B      0.0238038                             
   257 s89          B              0                             
   258 s90          B              0                             
   259 s91          B              0                             
   260 s92          B              0                             
   261 s93          B              0                             
   262 s94          B              0                             
   263 s95          B              0                             
   264 s96          B              0                             
   265 s97          B              0                             
   266 s98          B              0                             
   267 s99          B              0                             
   268 s100         B              0                             
   269 s101         B              0                             
   270 s102         B              0                             
   271 s103         B              0                             
   272 s104         B              0                             
   273 s105         B      0.0841371                             
   274 s106         B        4.01412                             
   275 s107         B              0                             
   276 s108         B        95.0297                             
   277 s109         B              0                             
   278 s110         B              0                             
   279 s111         B              0                             
   280 s112         B              0                             
   281 s113         B              0                             
   282 s114         B              0                             
   283 s115         B              0                             
   284 s116         B              0                             
   285 s117         B              0                             
   286 s118         B              0                             
   287 s119         B        1.01892                             
   288 s120         B              0                             
   289 s121         B              0                             
   290 s122         B              0                             
   291 s123         B              0                             
   292 s124         B        2.04585                             
   293 s125         B              0                             
   294 s126         B              0                             
   295 s127         B              0                             
   296 s128         B              0                             
   297 s129         B              0                             
   298 s130         B              0                             
   299 s131         B              0                             
   300 s132         B              0                             
   301 s133         B              0                             
   302 s134         B              0                             
   303 s135         B              0                             
   304 s136         B              0                             
   305 s137         B              0                             
   306 s138         B              0                             
   307 s139         B              0                             
   308 s140         B              0                             
   309 s141         B              0                             
   310 s142         B              0                             
   311 s143         B        7.77916                             
   312 s144         B       0.609679                             
   313 s145         B              0                             
   314 s146         B        8.62519                             
   315 s147         B              0                             
   316 s148         B              0                             
   317 s149         B              0                             
   318 s150         B              0                             
   319 s151         B              0                             
   320 s152         B              0                             
   321 s153         B              0                             
   322 s154         B              0                             
   323 s155         B              0                             
   324 s156         B              0                             
   325 s157         B              0                             
   326 s158         B              0                             
   327 s159         B              0                             
   328 s160         B        4.11223                             
   329 s161         B        3.15881                             
   330 s162         B              0                             
   331 s163         B              0                             
   332 s164         B        8.07503                             
   333 s165         B        3.22924                             
   334 s166         B        4.04717                             
   335 s167         B              0                             
   336 s168         B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 9.54e-07 on row 14
        max.rel.err = 7.60e-13 on row 157
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 5.01e-13 on column 28
        max.rel.err = 4.39e-14 on column 51
        High quality

KKT.DB: max.abs.err = 2.36e-16 on row 191
        max.rel.err = 2.36e-16 on row 191
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_24.dat.sol <==
-1.46054e-05
0
0
0
-5.20477e-14
0
0
0
0
0
0
614.773
0
340.314
0
0
1.87861e-13
0
0
0
0
0
0
0
9.65146e-14
0
0
0
0
0
0
0
-739.255
0
-673.251
0
0
-0.00131511
2.39188e-13
0
0
0
0
0
0
0
0
0
0.0681448
0
0
470.848
0
0
0
0
0
0
0
0
0
0
0
-8.84978e-14
0
0
0
-5.75854
-0.132287
0
-62.8392
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.0238038
0
0
0
0
0
0
0
0
2.35971e-13
0
5.52898e-14
0
0
0
0
0
-0.0841371
4.01412
0
95.0297
0
0
0
0
0
0
0
0
0
3.83893e-14
-1.01892
0
0
0
0
-2.04585
0
0
0
0
0
0
0
0
3.80172e-13
0
0
-1.26577e-14
0
0
0
-4.011e-14
0
0
-7.77916
-0.609679
0
-8.62519
0
0
0
0
0
0
-5.17575e-15
0
0
0
0
0
0
-4.11223
-3.15881
0
0
-8.07503
-3.22924
-4.04717
0
0


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_3.dat <==
Problem:    L1 Minimisation
Rows:       16
Columns:    12
Non-zeros:  48
Status:     OPTIMAL
Objective:  3.098076211 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       5.19615       5.19615             =          0.25 
     2 y2           NS             9             9             =     0.0833333 
     3 y3           NS       5.19615       5.19615             =          0.25 
     4 r+1          NU             0                           0         < eps
     5 r+2          NU             0                           0            -1 
     6 r+3          B     -0.0980762                           0 
     7 r+4          NU             0                           0            -1 
     8 r+5          NU             0                           0          -0.5 
     9 r+6          B             -2                           0 
    10 r-1          NL             0             0                           1 
    11 r-2          B        4.09808             0               
    12 r-3          NL             0             0                           1 
    13 r-4          B              0             0               
    14 r-5          NL             0             0                         0.5 
    15 r-6          NL             0             0                           1 
    16 x norm.      NS             1             1             =         -0.25 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B        2.04904                             
     3 x3           B     -0.0490381                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B             -1                             
     7 s1           B              0                             
     8 s2           B        2.04904                             
     9 s3           B      0.0490381                             
    10 s4           B              0                             
    11 s5           B              0                             
    12 s6           B              1                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 1.78e-15 on row 1
        max.rel.err = 1.33e-16 on row 1
        High quality

KKT.PB: max.abs.err = 2.22e-16 on row 13
        max.rel.err = 2.22e-16 on row 13
        High quality

KKT.DE: max.abs.err = 2.22e-16 on column 5
        max.rel.err = 7.40e-17 on column 9
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_3.dat.sol <==
-3.70074e-17
2.04904
-0.0490381
-1.11022e-16
0
-1


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_4.dat <==
Problem:    L1 Minimisation
Rows:       23
Columns:    18
Non-zeros:  74
Status:     OPTIMAL
Objective:  4.333161507 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS        6.9282        6.9282             =      0.141667 
     2 y2           NS            18            18             =     0.0416667 
     3 y3           NS       20.7846       20.7846             =      0.108333 
     4 y4           NS             9             9             =         0.075 
     5 r+1          B     -0.0712813                           0 
     6 r+2          NU             0                           0            -1 
     7 r+3          NU             0                           0    -0.0666667 
     8 r+4          NU             0                           0            -1 
     9 r+5          NU             0                           0          -0.8 
    10 r+6          NU             0                           0     -0.366667 
    11 r+7          B       -3.04752                           0 
    12 r+8          B      -0.214359                           0 
    13 r+9          NU             0                           0         -0.55 
    14 r-1          NL             0             0                           1 
    15 r-2          B            4.5             0               
    16 r-3          NL             0             0                    0.933333 
    17 r-4          B       0.833162             0               
    18 r-5          NL             0             0                         0.2 
    19 r-6          NL             0             0                    0.633333 
    20 r-7          NL             0             0                           1 
    21 r-8          NL             0             0                           1 
    22 r-9          NL             0             0                        0.45 
    23 x norm.      NS             1             1             =        -0.325 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B     -0.0356406                             
     2 x2           B           2.25                             
     3 x3           B              0                             
     4 x4           B       0.416581                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B       -1.52376                             
     8 x8           B       -0.10718                             
     9 x9           B              0                             
    10 s1           B      0.0356406                             
    11 s2           B           2.25                             
    12 s3           B              0                             
    13 s4           B       0.416581                             
    14 s5           B              0                             
    15 s6           B              0                             
    16 s7           B        1.52376                             
    17 s8           B        0.10718                             
    18 s9           B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 7.11e-15 on row 2
        max.rel.err = 1.90e-16 on row 2
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 1.78e-15 on column 1
        max.rel.err = 4.87e-16 on column 1
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_4.dat.sol <==
-0.0356406
2.25
-1.57532e-17
0.416581
0
0
-1.52376
-0.10718
5.55112e-17


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_5.dat <==
Problem:    L1 Minimisation
Rows:       30
Columns:    24
Non-zeros:  114
Status:     OPTIMAL
Objective:  6.044938372 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       8.66025       8.66025             =      0.118421 
     2 y2           NS            30            30             =     0.0109649 
     3 y3           NS       51.9615       51.9615             =     0.0394737 
     4 y4           NS            45            45             =     0.0635965 
     5 y5           NS       15.5885       15.5885             =     0.0131579 
     6 r+1          B     -0.0449384                           0 
     7 r+2          NU             0                           0            -1 
     8 r+3          NU             0                           0     -0.210526 
     9 r+4          NU             0                           0            -1 
    10 r+5          NU             0                           0     -0.368421 
    11 r+6          NU             0                           0     -0.842105 
    12 r+7          B     -0.0635973                           0 
    13 r+8          B       -4.19163                           0 
    14 r+9          NU             0                           0         < eps
    15 r+10         B       -0.74477                           0 
    16 r+11         NU             0                           0     -0.539474 
    17 r+12         NU             0                           0     -0.539474 
    18 r-1          NL             0             0                           1 
    19 r-2          B        4.54494             0               
    20 r-3          NL             0             0                    0.789474 
    21 r-4          B            2.5             0               
    22 r-5          NL             0             0                    0.631579 
    23 r-6          NL             0             0                    0.157895 
    24 r-7          NL             0             0                           1 
    25 r-8          NL             0             0                           1 
    26 r-9          NL             0             0                           1 
    27 r-10         NL             0             0                           1 
    28 r-11         NL             0             0                    0.460526 
    29 r-12         NL             0             0                    0.460526 
    30 x norm.      NS             1             1             =     -0.427632 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B     -0.0224692                             
     2 x2           B        2.27247                             
     3 x3           B              0                             
     4 x4           B           1.25                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B     -0.0317987                             
     8 x8           B       -2.09582                             
     9 x9           B              0                             
    10 x10          B      -0.372385                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 s1           B      0.0224692                             
    14 s2           B        2.27247                             
    15 s3           B              0                             
    16 s4           B           1.25                             
    17 s5           B              0                             
    18 s6           B              0                             
    19 s7           B      0.0317987                             
    20 s8           B        2.09582                             
    21 s9           B              0                             
    22 s10          B       0.372385                             
    23 s11          B              0                             
    24 s12          B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 7.11e-15 on row 2
        max.rel.err = 1.94e-16 on row 23
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 4.44e-16 on column 7
        max.rel.err = 1.48e-16 on column 22
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_5.dat.sol <==
-0.0224692
2.27247
0
1.25
0
9.71445e-17
-0.0317987
-2.09582
0
-0.372385
0
0


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_6.dat <==
Problem:    L1 Minimisation
Rows:       39
Columns:    32
Non-zeros:  162
Status:     OPTIMAL
Objective:  8.3600548 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       10.3923       10.3923             =      0.101563 
     2 y2           NS            45            45             =    0.00325521 
     3 y3           NS       103.923       103.923             =     0.0117188 
     4 y4           NS           135           135             =      0.030599 
     5 y5           NS       93.5307       93.5307             =     0.0260417 
     6 y6           NS            27            27             =   -0.00455729 
     7 r+1          B       -0.02365                           0 
     8 r+2          NU             0                           0            -1 
     9 r+3          NU             0                           0      -0.09375 
    10 r+4          NU             0                           0            -1 
    11 r+5          NU             0                           0       -0.0625 
    12 r+6          NU             0                           0        -0.875 
    13 r+7          NU             0                           0     -0.614583 
    14 r+8          B     -0.0599904                           0 
    15 r+9          B       -5.26536                           0 
    16 r+10         NU             0                           0     -0.265625 
    17 r+11         B       -2.00491                           0 
    18 r+12         NU             0                           0     -0.177083 
    19 r+13         B    -0.00614287                           0 
    20 r+14         NU             0                           0      -0.53125 
    21 r+15         NU             0                           0    -0.0442708 
    22 r+16         NU             0                           0     -0.708333 
    23 r-1          NL             0             0                           1 
    24 r-2          B        4.01075             0               
    25 r-3          NL             0             0                     0.90625 
    26 r-4          B         5.3493             0               
    27 r-5          NL             0             0                      0.9375 
    28 r-6          NL             0             0                       0.125 
    29 r-7          NL             0             0                    0.385417 
    30 r-8          NL             0             0                           1 
    31 r-9          NL             0             0                           1 
    32 r-10         NL             0             0                    0.734375 
    33 r-11         NL             0             0                           1 
    34 r-12         NL             0             0                    0.822917 
    35 r-13         NL             0             0                           1 
    36 r-14         NL             0             0                     0.46875 
    37 r-15         NL             0             0                    0.955729 
    38 r-16         NL             0             0                    0.291667 
    39 x norm.      NS             1             1             =     -0.503255 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B      -0.011825                             
     2 x2           B        2.00538                             
     3 x3           B              0                             
     4 x4           B        2.67465                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B     -0.0299952                             
     9 x9           B       -2.63268                             
    10 x10          B              0                             
    11 x11          B       -1.00246                             
    12 x12          B              0                             
    13 x13          B    -0.00307143                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 s1           B       0.011825                             
    18 s2           B        2.00538                             
    19 s3           B              0                             
    20 s4           B        2.67465                             
    21 s5           B              0                             
    22 s6           B              0                             
    23 s7           B              0                             
    24 s8           B      0.0299952                             
    25 s9           B        2.63268                             
    26 s10          B              0                             
    27 s11          B        1.00246                             
    28 s12          B              0                             
    29 s13          B     0.00307143                             
    30 s14          B              0                             
    31 s15          B              0                             
    32 s16          B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 3.55e-15 on row 1
        max.rel.err = 4.86e-16 on row 28
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 1.11e-15 on column 17
        max.rel.err = 3.70e-16 on column 17
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_6.dat.sol <==
-0.011825
2.00538
0
2.67465
0
2.42861e-16
0
-0.0299952
-2.63268
0
-1.00246
9.34627e-18
-0.00307143
0
0
-2.17738e-17


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_7.dat <==
Problem:    L1 Minimisation
Rows:       48
Columns:    40
Non-zeros:  240
Status:     OPTIMAL
Objective:  11.5117173 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       12.1244       12.1244             =     0.0410156 
     2 y2           NS            63            63             =   -0.00716146 
     3 y3           NS       181.865       181.865             =     0.0175781 
     4 y4           NS           315           315             =     0.0110677 
     5 y5           NS       327.358       327.358             =    0.00455729 
     6 y6           NS           189           189             =     0.0188802 
     7 y7           NS       46.7654       46.7654             =    0.00195313 
     8 r+1          B     -0.0117173                           0 
     9 r+2          NU             0                           0            -1 
    10 r+3          NU             0                           0     -0.208333 
    11 r+4          NU             0                           0            -1 
    12 r+5          NU             0                           0        -0.375 
    13 r+6          NU             0                           0            -1 
    14 r+7          NU             0                           0          -0.5 
    15 r+8          NU             0                           0        -0.875 
    16 r+9          NU             0                           0    -0.0208333 
    17 r+10         B        -6.1393                           0 
    18 r+11         B     -0.0199138                           0 
    19 r+12         B       -4.14924                           0 
    20 r+13         NU             0                           0         < eps
    21 r+14         B      -0.191547                           0 
    22 r+15         NU             0                           0       -0.5625 
    23 r+16         NU             0                           0          -0.5 
    24 r+17         NU             0                           0      -0.53125 
    25 r+18         NU             0                           0      -0.53125 
    26 r+19         NU             0                           0     -0.265625 
    27 r+20         NU             0                           0      -0.21875 
    28 r-1          NL             0             0                           1 
    29 r-2          B        2.47067             0               
    30 r-3          NL             0             0                    0.791667 
    31 r-4          B        10.0124             0               
    32 r-5          NL             0             0                       0.625 
    33 r-6          B      0.0286056             0               
    34 r-7          NL             0             0                         0.5 
    35 r-8          NL             0             0                       0.125 
    36 r-9          NL             0             0                    0.979167 
    37 r-10         NL             0             0                           1 
    38 r-11         NL             0             0                           1 
    39 r-12         NL             0             0                           1 
    40 r-13         NL             0             0                           1 
    41 r-14         NL             0             0                           1 
    42 r-15         NL             0             0                      0.4375 
    43 r-16         NL             0             0                         0.5 
    44 r-17         NL             0             0                     0.46875 
    45 r-18         NL             0             0                     0.46875 
    46 r-19         NL             0             0                    0.734375 
    47 r-20         NL             0             0                     0.78125 
    48 x norm.      NS             1             1             =     -0.369141 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B    -0.00585865                             
     2 x2           B        1.23534                             
     3 x3           B              0                             
     4 x4           B        5.00622                             
     5 x5           B              0                             
     6 x6           B      0.0143028                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B       -3.06965                             
    11 x11          B    -0.00995692                             
    12 x12          B       -2.07462                             
    13 x13          B              0                             
    14 x14          B     -0.0957736                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 s1           B     0.00585865                             
    22 s2           B        1.23534                             
    23 s3           B              0                             
    24 s4           B        5.00622                             
    25 s5           B              0                             
    26 s6           B      0.0143028                             
    27 s7           B              0                             
    28 s8           B              0                             
    29 s9           B              0                             
    30 s10          B        3.06965                             
    31 s11          B     0.00995692                             
    32 s12          B        2.07462                             
    33 s13          B              0                             
    34 s14          B      0.0957736                             
    35 s15          B              0                             
    36 s16          B              0                             
    37 s17          B              0                             
    38 s18          B              0                             
    39 s19          B              0                             
    40 s20          B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 5.68e-14 on row 3
        max.rel.err = 1.55e-15 on row 21
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 2.22e-15 on column 3
        max.rel.err = 5.66e-16 on column 3
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_7.dat.sol <==
-0.00585865
1.23534
0
5.00622
-2.8818e-17
0.0143028
3.47589e-16
0
-1.04414e-16
-3.06965
-0.00995692
-2.07462
0
-0.0957736
0
0
0
0
6.37602e-18
3.47576e-16


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_8.dat <==
Problem:    L1 Minimisation
Rows:       59
Columns:    50
Non-zeros:  297
Status:     OPTIMAL
Objective:  15.84923664 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       13.8564       13.8564             =     0.0685079 
     2 y2           NS            84            84             =    -0.0119738 
     3 y3           NS       290.985       290.985             =    0.00109649 
     4 y4           NS           630           630             =     0.0076031 
     5 y5           NS       872.954       872.954             =    0.00471339 
     6 y6           NS           756           756             =    0.00543296 
     7 y7           NS       374.123       374.123             =    0.00881762 
     8 y8           NS            81            81             =    -0.0039862 
     9 r+1          B    -0.00853393                           0 
    10 r+2          NU             0                           0     -0.943957 
    11 r+3          NU             0                           0    -0.0774854 
    12 r+4          NU             0                           0            -1 
    13 r+5          NU             0                           0    -0.0950292 
    14 r+6          NU             0                           0            -1 
    15 r+7          NU             0                           0    -0.0255848 
    16 r+8          NU             0                           0     -0.913012 
    17 r+9          NU             0                           0     -0.564815 
    18 r+10         B     -0.0257259                           0 
    19 r+11         B       -6.71858                           0 
    20 r+12         NU             0                           0     -0.208699 
    21 r+13         B        -7.4229                           0 
    22 r+14         NU             0                           0     -0.417398 
    23 r+15         B      -0.658757                           0 
    24 r+16         NU             0                           0     -0.278265 
    25 r+17         B    -0.00379286                           0 
    26 r+18         NU             0                           0     -0.626096 
    27 r+19         B     -0.0109459                           0 
    28 r+20         NU             0                           0     -0.521747 
    29 r+21         NU             0                           0    -0.0695663 
    30 r+22         NU             0                           0     -0.521747 
    31 r+23         NU             0                           0     -0.417398 
    32 r+24         NU             0                           0     -0.643488 
    33 r+25         NU             0                           0     -0.121741 
    34 r-1          NL             0             0                           1 
    35 r-2          NL             0             0                   0.0560429 
    36 r-3          NL             0             0                    0.922515 
    37 r-4          B        15.6884             0               
    38 r-5          NL             0             0                    0.904971 
    39 r-6          B        1.16084             0               
    40 r-7          NL             0             0                    0.974415 
    41 r-8          NL             0             0                   0.0869883 
    42 r-9          NL             0             0                    0.435185 
    43 r-10         NL             0             0                           1 
    44 r-11         NL             0             0                           1 
    45 r-12         NL             0             0                    0.791301 
    46 r-13         NL             0             0                           1 
    47 r-14         NL             0             0                    0.582602 
    48 r-15         NL             0             0                           1 
    49 r-16         NL             0             0                    0.721735 
    50 r-17         NL             0             0                           1 
    51 r-18         NL             0             0                    0.373904 
    52 r-19         NL             0             0                           1 
    53 r-20         NL             0             0                    0.478253 
    54 r-21         NL             0             0                    0.930434 
    55 r-22         NL             0             0                    0.478253 
    56 r-23         NL             0             0                    0.582602 
    57 r-24         NL             0             0                    0.356512 
    58 r-25         NL             0             0                    0.878259 
    59 x norm.      NS             1             1             =     -0.401129 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B    -0.00426697                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B         7.8442                             
     5 x5           B              0                             
     6 x6           B       0.580422                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B      -0.012863                             
    11 x11          B       -3.35929                             
    12 x12          B              0                             
    13 x13          B       -3.71145                             
    14 x14          B              0                             
    15 x15          B      -0.329378                             
    16 x16          B              0                             
    17 x17          B    -0.00189643                             
    18 x18          B              0                             
    19 x19          B    -0.00547295                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 s1           B     0.00426697                             
    27 s2           B              0                             
    28 s3           B              0                             
    29 s4           B         7.8442                             
    30 s5           B              0                             
    31 s6           B       0.580422                             
    32 s7           B              0                             
    33 s8           B              0                             
    34 s9           B              0                             
    35 s10          B       0.012863                             
    36 s11          B        3.35929                             
    37 s12          B              0                             
    38 s13          B        3.71145                             
    39 s14          B              0                             
    40 s15          B       0.329378                             
    41 s16          B              0                             
    42 s17          B     0.00189643                             
    43 s18          B              0                             
    44 s19          B     0.00547295                             
    45 s20          B              0                             
    46 s21          B              0                             
    47 s22          B              0                             
    48 s23          B              0                             
    49 s24          B              0                             
    50 s25          B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 1.14e-13 on row 7
        max.rel.err = 6.71e-16 on row 15
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 1.11e-15 on column 26
        max.rel.err = 3.70e-16 on column 26
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_8.dat.sol <==
-0.00426697
1.71629e-17
0
7.8442
0
0.580422
-3.35369e-16
0
1.05694e-16
-0.012863
-3.35929
0
-3.71145
0
-0.329378
9.38594e-17
-0.00189643
0
-0.00547295
0
-2.571e-17
5.97968e-18
0
0
1.02305e-16


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_9.dat <==
Problem:    L1 Minimisation
Rows:       70
Columns:    60
Non-zeros:  396
Status:     OPTIMAL
Objective:  22.24988254 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       15.5885       15.5885             =      0.101597 
     2 y2           NS           108           108             =    -0.0018727 
     3 y3           NS       436.477       436.477             =   -0.00932834 
     4 y4           NS          1134          1134             =   -0.00036187 
     5 y5           NS       1964.15       1964.15             =    0.00484408 
     6 y6           NS          2268          2268             =    0.00508656 
     7 y7           NS       1683.55       1683.55             =    0.00289816 
     8 y8           NS           729           729             =   0.000238804 
     9 y9           NS       140.296       140.296             =   -0.00200144 
    10 r+1          B     -0.0108642                           0 
    11 r+2          NU             0                           0     -0.843481 
    12 r+3          NU             0                           0    -0.0213747 
    13 r+4          NU             0                           0            -1 
    14 r+5          NU             0                           0    -0.0914649 
    15 r+6          NU             0                           0            -1 
    16 r+7          NU             0                           0     -0.157612 
    17 r+8          NU             0                           0     -0.896139 
    18 r+9          NU             0                           0     -0.325815 
    19 r+10         NU             0                           0     -0.727937 
    20 r+11         B      -0.100066                           0 
    21 r+12         B       -7.61449                           0 
    22 r+13         NU             0                           0    -0.0412578 
    23 r+14         B       -12.1447                           0 
    24 r+15         NU             0                           0     -0.166683 
    25 r+16         NU             0                           0    -0.0551376 
    26 r+17         NU             0                           0    -0.0852885 
    27 r+18         NU             0                           0     -0.136532 
    28 r+19         B      -0.354568                           0 
    29 r+20         NU             0                           0     -0.852168 
    30 r+21         NU             0                           0    -0.0821028 
    31 r+22         NU             0                           0     -0.470828 
    32 r+23         NU             0                           0     -0.350321 
    33 r+24         NU             0                           0     -0.202609 
    34 r+25         B      -0.581868                           0 
    35 r+26         NU             0                           0     -0.793641 
    36 r+27         NU             0                           0     -0.158728 
    37 r+28         NU             0                           0     -0.634912 
    38 r+29         B      -0.375934                           0 
    39 r+30         B     -0.0674451                           0 
    40 r-1          NL             0             0                           1 
    41 r-2          NL             0             0                    0.156519 
    42 r-3          NL             0             0                    0.978625 
    43 r-4          B        12.1635             0               
    44 r-5          NL             0             0                    0.908535 
    45 r-6          B        11.0864             0               
    46 r-7          NL             0             0                    0.842388 
    47 r-8          NL             0             0                    0.103861 
    48 r-9          NL             0             0                    0.674185 
    49 r-10         NL             0             0                    0.272063 
    50 r-11         NL             0             0                           1 
    51 r-12         NL             0             0                           1 
    52 r-13         NL             0             0                    0.958742 
    53 r-14         NL             0             0                           1 
    54 r-15         NL             0             0                    0.833317 
    55 r-16         NL             0             0                    0.944862 
    56 r-17         NL             0             0                    0.914712 
    57 r-18         NL             0             0                    0.863468 
    58 r-19         NL             0             0                           1 
    59 r-20         NL             0             0                    0.147832 
    60 r-21         NL             0             0                    0.917897 
    61 r-22         NL             0             0                    0.529172 
    62 r-23         NL             0             0                    0.649679 
    63 r-24         NL             0             0                    0.797391 
    64 r-25         NL             0             0                           1 
    65 r-26         NL             0             0                    0.206359 
    66 r-27         NL             0             0                    0.841272 
    67 r-28         NL             0             0                    0.365088 
    68 r-29         NL             0             0                           1 
    69 r-30         NL             0             0                           1 
    70 x norm.      NS             1             1             =     -0.472926 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B    -0.00543212                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B        6.08175                             
     5 x5           B              0                             
     6 x6           B        5.54319                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B     -0.0500328                             
    12 x12          B       -3.80724                             
    13 x13          B              0                             
    14 x14          B       -6.07233                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B      -0.177284                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B      -0.290934                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B      -0.187967                             
    30 x30          B     -0.0337226                             
    31 s1           B     0.00543212                             
    32 s2           B              0                             
    33 s3           B              0                             
    34 s4           B        6.08175                             
    35 s5           B              0                             
    36 s6           B        5.54319                             
    37 s7           B              0                             
    38 s8           B              0                             
    39 s9           B              0                             
    40 s10          B              0                             
    41 s11          B      0.0500328                             
    42 s12          B        3.80724                             
    43 s13          B              0                             
    44 s14          B        6.07233                             
    45 s15          B              0                             
    46 s16          B              0                             
    47 s17          B              0                             
    48 s18          B              0                             
    49 s19          B       0.177284                             
    50 s20          B              0                             
    51 s21          B              0                             
    52 s22          B              0                             
    53 s23          B              0                             
    54 s24          B              0                             
    55 s25          B       0.290934                             
    56 s26          B              0                             
    57 s27          B              0                             
    58 s28          B              0                             
    59 s29          B       0.187967                             
    60 s30          B      0.0337226                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 2.27e-13 on row 4
        max.rel.err = 5.32e-15 on row 41
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 2.66e-15 on column 3
        max.rel.err = 8.88e-16 on column 31
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/hierarchy_lvl2_T/rom/rom_9.dat.sol <==
-0.00543212
-2.66098e-15
0
6.08175
0
5.54319
0
0
-3.57374e-17
5.62812e-18
-0.0500328
-3.80724
0
-6.07233
0
2.13314e-16
0
-2.16873e-16
-0.177284
0
0
0
0
0
-0.290934
-8.10424e-17
0
0
-0.187967
-0.0337226


==> anc/data/stabiliser/vertices_H/pr_states1.lab <==
@ 0 1 c
@ 0 0 c


==> anc/data/stabiliser/vertices_H/pr_states1.mat <==
-1 
1 


==> anc/data/stabiliser/vertices_H/pr_states2.lab <==
A? 00 11 d
A_ 22 11 c
A_ 01 01 c
A? 00 00 d


==> anc/data/stabiliser/vertices_H/pr_states2.mat <==
-2 1 
0 -2 
0 2 
2 1 


==> anc/data/stabiliser/vertices_H/pr_states3.lab <==
B? 000 111 d
B_ 220 111 d
B_ 010 011 d
Bo 102 000 c
Bo 200 100 c
B_ 220 110 d
B_ 010 010 d
B? 000 000 d


==> anc/data/stabiliser/vertices_H/pr_states3.mat <==
-3 3 -1 
-1 -2 2 
-1 2 -2 
0 3 -1 
0 3 1 
1 -2 -2 
1 2 2 
3 3 1 


==> anc/data/stabiliser/vertices_H/pr_states4.lab <==
C? 0000 1111 d
C_ 2200 1111 d
C_ 0100 0111 d
C` 2222 1111 d
CR 1100 0001 c
CR 0011 0000 c
CR 2222 0000 c
C` 0101 0101 d
CF 2021 0000 c
CF 2222 0000 c
C_ 2200 1100 d
C_ 0100 0100 d
C? 0000 0000 d


==> anc/data/stabiliser/vertices_H/pr_states4.mat <==
-4 6 -4 1 
-2 -1 4 -2 
-2 3 -4 2 
0 -4 0 4 
0 0 0 -4 
0 2 -4 1 
0 2 4 1 
0 4 0 4 
0 6 0 0 
0 6 0 2 
2 -1 -4 -2 
2 3 4 2 
4 6 4 1 


==> anc/data/stabiliser/vertices_H/pr_states5.lab <==
D?? 00000 11111 d
D_? 22000 11111 d
D_? 01000 01111 d
D`? 22220 11111 d
DR? 11000 00011 d
DR? 00110 00001 d
D`? 01010 01011 d
DF? 20210 00001 d
DF? 22220 00001 d
DqK 22222 11111 c
DqK 22222 00000 c
DoC 10222 00011 d
DoC 20022 10011 d
DBw 00021 01100 c
DBw 20211 01110 c
DBw 20211 00000 c
DBw 00021 00010 c
D@s 00012 00001 c
D@s 20011 00011 c
DoC 10201 00001 d
DoC 20001 10001 d
D?{ 22021 00000 c
D?{ 22201 00001 c
D`? 22220 11110 d
DR? 11000 00010 d
DR? 22220 00000 d
D`? 01010 01010 d
DF? 20210 00000 d
DF? 22220 00000 d
D_? 22000 11000 d
D_? 01000 01000 d
D?? 00000 00000 d


==> anc/data/stabiliser/vertices_H/pr_states5.mat <==
-5 10 -10 5 -1 
-3 1 5 -6 2 
-3 5 -7 6 -2 
-1 -4 4 4 -4 
-1 0 0 -4 4 
-1 2 -6 5 -1 
-1 4 -4 4 -4 
-1 6 -6 0 0 
-1 6 -6 2 -2 
0 0 -5 5 1 
0 0 5 5 -1 
0 1 -1 -6 2 
0 1 1 -6 -2 
0 2 -6 2 -2 
0 2 -4 -3 1 
0 2 4 -3 -1 
0 2 6 2 2 
0 4 -3 5 -1 
0 4 3 5 1 
0 5 -1 6 -2 
0 5 1 6 2 
0 10 0 5 -1 
0 10 0 5 1 
1 -4 -4 4 4 
1 0 0 -4 -4 
1 2 6 5 1 
1 4 4 4 4 
1 6 6 0 0 
1 6 6 2 2 
3 1 -5 -6 -2 
3 5 7 6 2 
5 10 10 5 1 


==> anc/data/stabiliser/vertices_H/pr_states6.lab <==
E??? 000000 111111 d
E_?? 220000 111111 d
E_?? 010000 011111 d
E`?? 222200 111111 d
ER?? 110000 000111 d
ER?? 001100 000011 d
E`?? 010100 010111 d
EF?? 202100 000011 d
EF?? 222200 000011 d
EqK? 222220 111111 d
EBw? 000210 011001 d
E?{? 220210 000001 d
E?{? 222010 000011 d
E`?G 222222 111111 d
ER?G 110022 000111 d
EoSo 222222 111111 c
ER?G 001122 000011 d
EoSo 211200 100011 c
EqNw 012102 010101 c
ER?G 222222 000011 d
EoSo 021102 011100 c
EoSo 222222 000000 c
EAN_ 022221 011111 c
EAN_ 202121 000101 c
E@hW 002211 001111 c
ER?G 110001 000101 d
E@hW 002211 000011 c
E?lo 220211 001100 c
E?lo 220022 001111 c
EAIW 022221 000111 c
EAIW 202122 000100 c
E?lo 220211 000000 c
E?lo 000011 000000 c
E?NO 222222 000110 c
ER?G 001101 000001 d
EF?G 202122 000011 d
EF?G 222222 000011 d
ER?G 222201 000001 d
E?NO 222222 000000 c
EoCO 102102 000000 d
E`?G 010101 010101 d
E?dg 200012 000011 c
EoCO 200200 100100 d
E?Fg 222012 000001 c
E?Fg 020222 000001 c
E?Bw 002002 000001 c
E?Bw 020002 000000 c
EqK? 222220 000000 d
EBw? 000210 000100 d
E?{? 220210 000000 d
E?{? 222010 000010 d
E`?? 222200 111100 d
ER?? 110000 000100 d
ER?? 222200 000000 d
E`?? 010100 010100 d
EF?? 202100 000000 d
EF?? 222200 000000 d
E_?? 220000 110000 d
E_?? 010000 010000 d
E??? 000000 000000 d


==> anc/data/stabiliser/vertices_H/pr_states6.mat <==
-6 15 -20 15 -6 1 
-4 4 4 -11 8 -2 
-4 8 -12 13 -8 2 
-2 -3 8 0 -8 4 
-2 1 0 -4 8 -4 
-2 3 -8 11 -6 1 
-2 5 -8 8 -8 4 
-2 7 -12 6 0 0 
-2 7 -12 8 -4 2 
-1 0 -5 10 -4 -1 
-1 2 -8 8 -4 2 
-1 10 -10 5 -6 1 
-1 10 -10 5 -4 -1 
0 -6 0 12 0 -8 
0 -2 0 -4 0 8 
0 0 -8 6 0 4 
0 0 -4 -3 8 -2 
0 0 -4 8 -4 -2 
0 0 0 15 0 -2 
0 0 4 -3 -8 -2 
0 0 4 8 4 -2 
0 0 8 6 0 4 
0 1 -6 6 -4 0 
0 1 6 6 4 0 
0 2 -6 5 -6 1 
0 2 0 -4 0 -8 
0 2 6 5 6 1 
0 3 -8 3 6 1 
0 3 -8 6 0 4 
0 3 -4 8 -4 2 
0 3 4 8 4 2 
0 3 8 3 -6 1 
0 3 8 6 0 4 
0 4 -7 4 -6 1 
0 4 -4 5 -8 2 
0 4 0 -12 0 0 
0 4 0 -10 0 -4 
0 4 4 5 8 2 
0 4 7 4 6 1 
0 6 -2 9 -6 1 
0 6 0 12 0 8 
0 6 0 15 0 2 
0 6 2 9 6 1 
0 7 -4 7 -6 1 
0 7 4 7 6 1 
0 15 0 15 0 0 
0 15 0 15 0 2 
1 0 5 10 4 -1 
1 2 8 8 4 2 
1 10 10 5 4 -1 
1 10 10 5 6 1 
2 -3 -8 0 8 4 
2 1 0 -4 -8 -4 
2 3 8 11 6 1 
2 5 8 8 8 4 
2 7 12 6 0 0 
2 7 12 8 4 2 
4 4 -4 -11 -8 -2 
4 8 12 13 8 2 
6 15 20 15 6 1 


==> anc/data/stabiliser/vertices_H/pr_states7.lab <==
F???? 0000000 1111111 d
F_??? 2200000 1111111 d
F_??? 0100000 0111111 d
F`??? 2222000 1111111 d
FR??? 1100000 0001111 d
FR??? 0011000 0000111 d
F`??? 0101000 0101111 d
FF??? 2021000 0000111 d
FqK?? 2222200 1111111 d
FBw?? 0002100 0110011 d
F?{?? 2202100 0000011 d
F?{?? 2220100 0000111 d
F`?G? 2222220 1111111 d
FR?G? 1100220 0001111 d
FoSo? 2222220 1111111 d
FR?G? 0011220 0000111 d
FoSo? 2112000 1000111 d
FqNw? 0121020 0101011 d
FoSo? 2222220 0000001 d
F@hW? 0022110 0011111 d
FR?G? 1100010 0001011 d
F?lo? 2202110 0011001 d
FAIW? 0222210 0001111 d
F?NO? 2222220 0001101 d
FR?G? 0011010 0000011 d
FF?G? 2021220 0000111 d
FF?G? 2222220 0000111 d
F`?G? 0101010 0101011 d
F?dg? 2000120 0000111 d
F?Bw? 0020020 0000011 d
F?Bw? 0200020 0000001 d
FqK?G 2222222 1111111 d
FqK?G 2222222 0000011 d
FoC?G 1022222 0001111 d
FoC?G 2002222 1001111 d
FoDPO 2222222 1111111 c
FBFLW 0222211 1110000 c
FBw?G 0002122 0110011 d
FBw?G 2021122 0111011 d
FCS~? 2022121 1110101 c
FoDPO 0000000 0000000 c
FoDPO 0000000 1111111 c
FCS~? 1110002 1111110 c
FCS~? 1110002 0001110 c
FCS~? 0221221 0001001 c
FBw?G 2021122 0000011 d
FBw?G 0002122 0001011 d
FoDPO 2222222 0000000 c
FBFLW 2001022 0000011 c
F?Sv? 2222222 0111110 c
F_GZ_ 0120211 0011101 c
F?Sv? 0112001 0000111 c
F?Sv? 2112002 0111000 c
F_GZ_ 0100112 0100110 c
F?Sv? 2222222 0000000 c
F@Aio 2222222 0011100 c
FAClW 2001211 0010010 c
FqK?G 2222201 1111101 d
F@IQW 2022221 0011101 c
F@s?G 0001222 0000111 d
F@s?G 2001122 0001111 d
FqK?G 2222201 0000001 d
F@IQW 2222222 0000000 c
FAClW 2001211 0001011 c
F@Aio 2022221 0000001 c
F?G^_ 0222221 0011110 c
F?HSo 2022212 0001100 c
F@IYo 2222222 0010000 c
FR?GO 1100102 0001000 d
F@IYo 2212011 0011100 c
F@IYo 0210221 0001100 c
FR?GO 1100200 0001100 d
F@IYo 2022221 0000001 c
F?HSo 2222222 0000000 c
F?G^_ 0222221 0000001 c
FBw?G 0002101 0110001 d
F?G]_ 0222221 0001111 c
FBw?G 0002101 0001001 d
F?G]_ 0022222 0000001 c
F??}o 2020212 0001101 c
F??}o 0200011 0001101 c
FR?GO 0011102 0000000 d
F?_ZG 2022221 0000101 c
F?G]W 2202122 0000101 c
F?G]W 2020211 0000011 c
F?_ZG 0022121 0000101 c
FR?GO 2222200 0000100 d
F??}o 0200222 0000000 c
F??}o 0000012 0000000 c
F?AZO 0222021 0000111 c
F?AZO 2200211 0000111 c
F@s?G 0001201 0000101 d
F@s?G 2001101 0001101 d
F?AZO 2220021 0000011 c
F?AZO 0222212 0000010 c
F??^O 0202222 0000110 c
F??^O 2202012 0000100 c
FoC?G 1020101 0000101 d
FoC?G 2000101 1000101 d
F??^O 0220022 0000011 c
F??^O 2022221 0000001 c
F?{?G 2202122 0000011 d
F?{?G 2220122 0000111 d
FF?GO 2222102 0000000 d
F??^G 2022011 0000010 c
F??^G 0200212 0000011 c
FF?GO 2222200 0000100 d
F??Ng 0020221 0000010 c
F??Ng 2020222 0000001 c
F?{?G 2202101 0000001 d
F?{?G 2220101 0000101 d
F??Fw 0222001 0000001 c
F??Fw 0000201 0000001 c
F`?G? 2222220 1111110 d
FR?G? 1100220 0001110 d
FoSo? 2222220 1111110 d
FqNw? 0121020 0101010 d
FR?G? 2222220 0000110 d
FoSo? 0211020 0111000 d
FoSo? 2222220 0000000 d
FR?G? 1100010 0001010 d
F@hW? 0022110 0000110 d
FAIW? 2021220 0001000 d
F?lo? 2202110 0000000 d
FF?G? 2021220 0000110 d
FF?G? 2222220 0000110 d
FR?G? 2222010 0000010 d
F?NO? 2222220 0000000 d
F`?G? 0101010 0101010 d
F?dg? 2000120 0000110 d
F?Bw? 0020020 0000010 d
F?Bw? 0200020 0000000 d
FqK?? 2222200 0000000 d
FBw?? 0002100 0001000 d
F?{?? 2202100 0000000 d
F?{?? 2220100 0000100 d
F`??? 2222000 1111000 d
FR??? 1100000 0001000 d
FR??? 2222000 0000000 d
F`??? 0101000 0101000 d
FF??? 2021000 0000000 d
F_??? 2200000 1100000 d
F_??? 0100000 0100000 d
F???? 0000000 0000000 d


==> anc/data/stabiliser/vertices_H/pr_states7.mat <==
-7 21 -35 35 -21 7 -1 
-5 8 0 -15 19 -10 2 
-5 12 -20 25 -21 10 -2 
-3 -1 11 -8 -8 12 -4 
-3 3 -1 -4 12 -12 4 
-3 5 -11 19 -17 7 -1 
-3 7 -13 16 -16 12 -4 
-3 9 -19 18 -6 0 0 
-2 1 -5 15 -14 3 1 
-2 3 -10 16 -12 6 -2 
-2 11 -20 15 -11 7 -1 
-2 11 -20 15 -9 3 1 
-1 -6 6 12 -12 -8 8 
-1 -2 2 -4 4 8 -8 
-1 0 -8 14 -6 4 -4 
-1 0 -4 1 11 -10 2 
-1 0 -4 12 -12 2 2 
-1 0 0 15 -15 -2 2 
-1 0 8 -2 -6 4 -4 
-1 2 -8 11 -11 7 -1 
-1 2 -2 -4 4 -8 8 
-1 3 -11 11 3 -5 -1 
-1 3 -7 12 -12 6 -2 
-1 4 -11 11 -10 7 -1 
-1 4 -8 9 -13 10 -2 
-1 4 -4 -12 12 0 0 
-1 4 -4 -10 10 -4 4 
-1 6 -6 12 -12 8 -8 
-1 6 -6 15 -15 2 -2 
-1 15 -15 15 -15 0 0 
-1 15 -15 15 -15 2 -2 
0 -2 -5 5 11 -10 -2 
0 -2 5 5 -11 -10 2 
0 -1 -1 -8 4 12 -4 
0 -1 1 -8 -4 12 4 
0 0 -7 7 -7 7 1 
0 0 -7 14 0 0 -8 
0 0 -6 -2 10 -4 4 
0 0 -4 -7 9 6 -2 
0 0 -3 9 -12 0 2 
0 0 0 7 0 7 -1 
0 0 0 7 0 7 1 
0 0 0 14 -6 4 4 
0 0 0 14 6 4 -4 
0 0 3 9 12 0 -2 
0 0 4 -7 -9 6 2 
0 0 6 -2 -10 -4 -4 
0 0 7 7 7 7 -1 
0 0 7 14 0 0 8 
0 1 -8 8 -6 6 -2 
0 1 -5 7 -10 3 -1 
0 1 -2 8 -12 -2 -2 
0 1 2 8 12 -2 2 
0 1 5 7 10 3 1 
0 1 8 8 6 6 2 
0 2 -8 7 -8 7 1 
0 2 -7 7 -9 7 -1 
0 2 -5 5 -9 10 2 
0 2 -5 9 -12 0 -2 
0 2 -3 -3 5 -10 2 
0 2 3 -3 -5 -10 -2 
0 2 5 5 9 10 -2 
0 2 5 9 12 0 2 
0 2 7 7 9 7 1 
0 2 8 7 8 7 -1 
0 3 -8 7 -9 7 1 
0 3 -7 7 -10 7 -1 
0 3 -3 14 -6 4 -4 
0 3 -1 -4 0 -12 4 
0 3 0 -5 -12 7 1 
0 3 0 -5 12 7 -1 
0 3 1 -4 0 -12 -4 
0 3 3 14 6 4 4 
0 3 7 7 10 7 1 
0 3 8 7 9 7 -1 
0 4 -6 6 -14 4 -4 
0 4 -6 7 -15 2 -2 
0 4 6 6 14 4 4 
0 4 6 7 15 2 2 
0 5 -12 7 -1 -1 1 
0 5 -12 8 -6 6 -2 
0 5 -5 7 -14 7 -1 
0 5 -2 15 -7 7 -1 
0 5 0 19 -4 7 1 
0 5 0 19 4 7 -1 
0 5 2 15 7 7 1 
0 5 5 7 14 7 1 
0 5 12 7 1 -1 -1 
0 5 12 8 6 6 2 
0 6 -9 9 -12 0 -2 
0 6 -9 11 -6 7 -1 
0 6 -3 13 -7 10 -2 
0 6 3 13 7 10 2 
0 6 9 9 12 0 2 
0 6 9 11 6 7 1 
0 7 -9 7 -15 2 -2 
0 7 -8 11 -8 7 1 
0 7 -1 16 -4 12 -4 
0 7 1 16 4 12 4 
0 7 8 11 8 7 -1 
0 7 9 7 15 2 2 
0 8 0 -15 -1 -10 2 
0 8 0 -15 1 -10 -2 
0 9 -1 20 -6 6 -2 
0 9 0 23 -3 7 -1 
0 9 0 23 3 7 1 
0 9 1 20 6 6 2 
0 11 -5 15 -10 7 -1 
0 11 5 15 10 7 1 
0 12 0 25 -1 10 -2 
0 12 0 25 1 10 2 
0 21 0 35 0 7 -1 
0 21 0 35 0 7 1 
1 -6 -6 12 12 -8 -8 
1 -2 -2 -4 -4 8 8 
1 0 -8 -2 6 4 4 
1 0 0 15 15 -2 -2 
1 0 4 1 -11 -10 -2 
1 0 4 12 12 2 -2 
1 0 8 14 6 4 4 
1 2 2 -4 -4 -8 -8 
1 2 8 11 11 7 1 
1 3 7 12 12 6 2 
1 3 11 11 -3 -5 1 
1 4 4 -12 -12 0 0 
1 4 4 -10 -10 -4 -4 
1 4 8 9 13 10 2 
1 4 11 11 10 7 1 
1 6 6 12 12 8 8 
1 6 6 15 15 2 2 
1 15 15 15 15 0 0 
1 15 15 15 15 2 2 
2 1 5 15 14 3 -1 
2 3 10 16 12 6 2 
2 11 20 15 9 3 -1 
2 11 20 15 11 7 1 
3 -1 -11 -8 8 12 4 
3 3 1 -4 -12 -12 -4 
3 5 11 19 17 7 1 
3 7 13 16 16 12 4 
3 9 19 18 6 0 0 
5 8 0 -15 -19 -10 -2 
5 12 20 25 21 10 2 
7 21 35 35 21 7 1 


==> anc/data/stabiliser/vertices_H/pr_states8.lab <==
G????? 00000000 11111111 d
G_???? 22000000 11111111 d
G_???? 01000000 01111111 d
G`???? 22220000 11111111 d
G`???? 22010000 11011111 d
GR???? 00110000 00001111 d
G`???? 01010000 01011111 d
GqK??? 22222000 11111111 d
GBw??? 00021000 01100111 d
G?{??? 22021000 00000111 d
G?{??? 22201000 00001111 d
G`?G?? 22222200 11111111 d
G`?G?? 22220100 11110111 d
GoSo?? 22222200 11111111 d
GR?G?? 00112200 00001111 d
GoSo?? 21120000 10001111 d
GqNw?? 01210200 01010111 d
G@hW?? 00221100 00111111 d
G`?G?? 22010100 11010111 d
G?lo?? 22021100 00110011 d
GAIW?? 02222100 00011111 d
GR?G?? 00110100 00000111 d
GF?G?? 20212200 00001111 d
GF?G?? 22222200 00001111 d
G`?G?? 01010100 01010111 d
G?dg?? 20001200 00001111 d
G?Bw?? 00200200 00000111 d
G?Bw?? 02000200 00000011 d
GqK?G? 22222220 11111111 d
GoDPO? 22222220 11111111 d
GBFLW? 02222110 11100001 d
GBw?G? 00021220 01100111 d
GCS~?? 20221210 11101011 d
GCS~?? 11100020 11111101 d
G?Sv?? 22222220 01111101 d
G_GZ_? 01202110 00111011 d
GqK?G? 22222010 11111011 d
G@IQW? 20222210 00111011 d
G@IYo? 22222220 00100001 d
GBw?G? 00021010 01100011 d
G?G]_? 02222210 00011111 d
G??}o? 20202120 00011011 d
G??}o? 02000110 00011011 d
G?_ZG? 20222210 00001011 d
G?G]W? 22021220 00001011 d
G??^O? 02022220 00001101 d
G?{?G? 22021220 00000111 d
G?{?G? 22201220 00001111 d
G??^G? 20220110 00000101 d
G?{?G? 22021010 00000011 d
G??Fw? 02220010 00000011 d
G??Fw? 00002010 00000011 d
G`?G?C 22222222 11111111 d
G`?G?C 22222201 11111101 d
GoSo?C 22222222 11111111 d
GR?G?C 00112222 00001111 d
GoSo?C 21120022 10001111 d
GqNw?C 01210222 01010111 d
GR?G?C 22222222 00001111 d
GoSo?C 02110222 01110011 d
GoSo?C 22222222 00000011 d
GAN_?C 02222122 01111111 d
GAN_?C 20212122 00010111 d
GoCQPG 22222222 11111111 c
G@hW?C 00221122 00111111 d
GQ`@Gs 22222222 11111100 c
G?SvC[ 00202121 11111100 c
G?SvC[ 02222211 11110000 c
GAHcsw 22222222 11100001 c
G?Lecw 00201112 11101100 c
GAHcsw 20011100 01100001 c
G_GZdw 22120121 11100101 c
G`?G?C 22220101 11110101 d
GAJcvs 11202000 00011000 c
GAJcvs 20011222 00011101 c
G]`@W{ 12220211 00000000 c
G]`@W{ 12000222 00000011 c
G`AZVo 01101000 11110101 c
Gs@ipo 01111000 00000000 c
G_GZdw 22100212 00100011 c
GAHcsw 20011100 10000000 c
G?Lecw 00201112 00001101 c
G@hW?C 00221122 00001111 d
GQ`@Gs 22222222 00000000 c
G?SvC[ 02001221 00001111 c
G?SvC[ 00021111 00001101 c
GAHcsw 22222222 00000000 c
GoCQPG 22222222 00000000 c
G?@XvO 20000111 01110001 c
G?lo?C 22021122 00110011 d
G?lo?C 22002222 00111111 d
G?DPV? 02222221 01111111 c
G?GQ^_ 02222221 01111100 c
G_GOZ_ 22222222 01111110 c
G?Og~_ 00001112 01111110 c
GAIW?C 02222122 00011111 d
GGEAXg 02222122 01111100 c
G?YIhk 22202211 01110100 c
G?SrC{ 22001211 01101111 c
G?Og~_ 01110001 01111110 c
G?Og~_ 01110001 00001111 c
G_GZb{ 22021211 00001000 c
G_GZb{ 22021211 00001011 c
GI?gv{ 22222222 00000001 c
G?SrC{ 02001212 00001111 c
GAIW?C 20212222 00010011 d
GGEAXg 02222122 00000100 c
G?YIhk 02202111 00000111 c
G?Og~_ 02202212 00000011 c
G_GOZ_ 22222222 00000000 c
G?lo?C 22021122 00000011 d
G?lo?C 00001122 00000011 d
G?DPV? 22222222 00000000 c
G?GQ^_ 00001112 00001111 c
G?@XvO 00000112 00000000 c
G@GCiW 02222212 00111110 c
GoSo?C 22222201 11111101 d
G?GTaW 02222212 00111110 c
G?S_lK 02022122 00111100 c
G??|Qs 02222212 00110001 c
G??|Qs 02000112 00110010 c
G?NO?C 22222222 00011011 d
G@GQSK 02222221 00111101 c
GR?G?C 00112201 00001101 d
GoSo?C 21120001 10001101 d
GF?G?C 20212222 00001111 d
GF?G?C 22222222 00001111 d
G??|Qs 02111012 00000001 c
G??|Qs 22111022 00110000 c
GqNw?C 01210201 01010101 d
GR?G?C 22222201 00001101 d
GoSo?C 02110201 01110001 d
G@GQSK 02222221 00000001 c
G?NO?C 22222222 00000011 d
GoSo?C 22222201 00000001 d
G?S_lK 22022121 00000101 c
G?GTaW 00222211 00000011 c
G??|Qs 02222212 00000010 c
G??|Qs 02000112 00000001 c
G@GCiW 20222221 00000001 c
G??gv_ 22222222 00111111 c
G?@PSo 20022112 00011000 c
G?@P[o 20222122 00011100 c
G??gv_ 20002111 00111001 c
G?GQKo 22222222 00011110 c
GqK?GG 22222102 11111000 d
G?Oc_w 00221212 00010100 c
G?GQ[w 00202112 00010110 c
G?`@pg 00221122 00110000 c
G?GQ[w 02001122 00001101 c
G?`@pg 22002222 00000011 c
G?Oc_w 02022112 00000110 c
GqK?GG 22222200 00000100 d
G?GQKo 00222211 00000011 c
G?@P[o 00222121 00000101 c
G??gv_ 22002112 00000111 c
G?@PSo 22222222 00000000 c
G??gv_ 02222221 00000001 c
G??P]o 20020222 00011110 c
G@?A[w 00012211 00001110 c
GR??OK 00110011 00000000 d
G?O_c[ 00021121 00000010 c
G@hW?C 00221101 00111101 d
G?GQSK 22021222 00000100 c
GoCO?C 10210222 00000011 d
G?AYx{ 02022121 00011101 c
G`?G?C 22010101 11010101 d
G?dg?C 20001222 00001111 d
G?`HW{ 00021112 00000001 c
G?`HW{ 20222122 00000100 c
G?_gqK 22002112 00000110 c
GoCO?C 20020022 10010011 d
G?GQSK 20001112 00001110 c
G@hW?C 00221101 00001101 d
G?O_c[ 00021121 00001101 c
GR??OK 22222222 00000000 d
G@?A[w 02012221 00010001 c
G??P]o 20020222 00000011 c
G??PUW 02022211 00001100 c
G?lo?C 22002201 00111101 d
GBw?GG 00021102 01100000 d
G??ZCS 02222221 00001101 c
G?Fg?C 22201222 00000111 d
G??guK 20200121 00001110 c
GAIW?C 02222101 00011101 d
G??guK 02002111 00001110 c
G?CP]W 00022212 00010010 c
G?CP]W 00020012 00010000 c
G?Fg?C 02022222 00000111 d
G??guK 02000221 00000111 c
GAIW?C 20212201 00010001 d
G??guK 22202212 00000010 c
G??ZCS 20202112 00000110 c
GBw?GG 00021200 00010100 d
G?lo?C 00001101 00000001 d
G??PUW 20022211 00000011 c
G??O^o 22002122 00011011 c
G?NO?C 22222201 00011001 d
G??MPg 22022221 00001101 c
GR?G?C 00110101 00000101 d
GR?G?C 22220101 00000101 d
G??MPg 02002212 00000011 c
G?NO?C 22222201 00000001 d
G??O^o 00022221 00000000 c
G??CzW 22222222 00001111 c
G??CzW 00000211 00001100 c
G??O^O 20222221 00001110 c
G@s?GG 00012102 00001000 d
G??_uK 02020111 00000010 c
G?AAXk 00000122 00000100 c
G?AAXk 20000222 00000011 c
G??Kz[ 00000111 00000100 c
G??_uK 22000122 00000110 c
G@s?GG 20011200 00011100 d
G??O^O 22002121 00000101 c
G??CzW 22222011 00000000 c
G??CzW 02002221 00000011 c
G???~W 02220212 00001100 c
G???~W 20200011 00001100 c
G??OVK 20200111 00000001 c
GR???[ 00112222 00000000 d
GoCO?C 10210201 00000001 d
G??O^C 02202121 00000000 c
G`?G?C 01010101 01010101 d
G?dg?C 20001201 00001101 d
G??O^K 00202122 00000101 c
GoCO?C 20020001 10010001 d
G??O^C 22020211 00000011 c
GR???[ 22222222 00000000 d
G??OVK 20002122 00000101 c
G???~W 22222011 00000000 c
G???~W 20222221 00000001 c
G???~G 20200221 00000110 c
G?Fg?C 22201201 00000101 d
G?Fg?C 02022201 00000101 d
G???~G 20000222 00000011 c
G???^g 02000211 00000100 c
G???^g 00202012 00000100 c
G???^g 02020021 00000010 c
G???^g 20220211 00000011 c
G??CZc 02020221 00000000 c
G??CZc 22222012 00000010 c
G?{?GG 22021102 00000000 d
G?Bw?C 00200222 00000111 d
G?Bw?C 02000222 00000011 d
G?{?GG 22201200 00001100 d
G???Ns 00220011 00000001 c
G???Ns 02220012 00000011 c
G?Bw?C 00200201 00000101 d
G?Bw?C 02000201 00000001 d
G???F{ 22002222 00000000 c
G???F{ 20020202 00000000 c
GqK?G? 22222220 00000110 d
GCS~?? 11100020 00011100 d
GCS~?? 02212210 00010010 d
GBw?G? 00021220 00010110 d
GoDPO? 22222220 00000000 d
GBFLW? 20010220 00000110 d
G_GZ_? 01001120 01001100 d
G?Sv?? 22222220 00000000 d
GqK?G? 22222010 00000010 d
G@IQW? 22222220 00000000 d
G@IYo? 20222210 00000010 d
GBw?G? 00021010 00010010 d
G?G]_? 00222220 00000010 d
G?G]W? 20202110 00000110 d
G?_ZG? 00221210 00001010 d
G??}o? 02002220 00000000 d
G??}o? 00000120 00000000 d
G??^O? 20222210 00000010 d
G?{?G? 22021220 00000110 d
G?{?G? 22201220 00001110 d
G??^G? 02002120 00000110 d
G?{?G? 22201010 00001010 d
G??Fw? 02220010 00000010 d
G??Fw? 00002010 00000010 d
G`?G?? 22222200 11111100 d
G`?G?? 22220100 11110100 d
GqNw?? 01210200 01010100 d
GR?G?? 22222200 00001100 d
GoSo?? 02110200 01110000 d
GoSo?? 22222200 00000000 d
G`?G?? 22010100 11010100 d
G@hW?? 00221100 00001100 d
GAIW?? 20212200 00010000 d
G?lo?? 22021100 00000000 d
GF?G?? 20212200 00001100 d
GF?G?? 22222200 00001100 d
GR?G?? 22220100 00000100 d
G`?G?? 01010100 01010100 d
G?dg?? 20001200 00001100 d
G?Bw?? 00200200 00000100 d
G?Bw?? 02000200 00000000 d
GqK??? 22222000 00000000 d
GBw??? 00021000 00010000 d
G?{??? 22021000 00000000 d
G?{??? 22201000 00001000 d
G`???? 22220000 11110000 d
G`???? 22010000 11010000 d
GR???? 22220000 00000000 d
G`???? 01010000 01010000 d
G_???? 22000000 11000000 d
G_???? 01000000 01000000 d
G????? 00000000 00000000 d


==> anc/data/stabiliser/vertices_H/pr_states8.mat <==
-8 28 -56 70 -56 28 -8 1 
-6 13 -8 -15 34 -29 12 -2 
-6 17 -32 45 -46 31 -12 2 
-4 2 12 -19 0 20 -16 4 
-4 6 -4 -3 16 -24 16 -4 
-4 8 -16 30 -36 24 -8 1 
-4 10 -20 29 -32 28 -16 4 
-3 3 -6 20 -29 17 -2 -1 
-3 5 -13 26 -28 18 -8 2 
-3 13 -31 35 -26 18 -8 1 
-3 13 -31 35 -24 12 -2 -1 
-2 -5 12 6 -24 4 16 -8 
-2 -1 4 -6 8 4 -16 8 
-2 1 -8 22 -20 10 -8 4 
-2 1 -4 5 10 -21 12 -2 
-2 1 -4 16 -24 14 0 -2 
-2 1 0 15 -30 13 4 -2 
-2 3 -10 19 -22 18 -8 1 
-2 3 -4 -2 8 -12 16 -8 
-2 4 -14 22 -8 -8 4 1 
-2 4 -10 19 -24 18 -8 2 
-2 5 -12 17 -22 23 -12 2 
-2 5 -8 -8 24 -12 0 0 
-2 5 -8 -6 20 -14 8 -4 
-2 7 -12 18 -24 20 -16 8 
-2 7 -12 21 -30 17 -4 2 
-2 16 -30 30 -30 15 0 0 
-2 16 -30 30 -30 17 -4 2 
-1 -2 -3 10 6 -21 8 2 
-1 0 -7 14 -14 14 -6 -1 
-1 0 -7 21 -14 0 -8 8 
-1 0 -6 4 12 -14 8 -4 
-1 0 -3 12 -21 12 2 -2 
-1 0 0 14 -20 10 0 -4 
-1 1 -9 16 -14 12 -8 2 
-1 1 -6 12 -17 13 -4 1 
-1 2 -7 10 -14 19 -8 -2 
-1 2 -7 14 -21 12 -2 2 
-1 3 -6 17 -20 10 -8 4 
-1 4 -10 12 -20 18 -8 4 
-1 4 -10 13 -22 17 -4 2 
-1 5 -17 19 -8 0 2 -1 
-1 5 -17 20 -14 12 -8 2 
-1 5 -7 17 -22 14 -8 1 
-1 5 -5 19 -23 11 -6 -1 
-1 7 -16 16 -22 17 -4 2 
-1 8 -8 -15 14 -9 12 -2 
-1 8 -8 -15 16 -11 8 2 
-1 9 -9 23 -26 10 -8 1 
-1 12 -12 25 -26 11 -12 2 
-1 21 -21 35 -35 7 -8 1 
-1 21 -21 35 -35 7 -6 -1 
0 -8 0 24 0 -32 0 16 
0 -4 0 0 0 16 0 -16 
0 -2 -8 6 16 -8 0 -8 
0 -2 -4 -3 16 4 -16 4 
0 -2 -4 8 4 -18 8 4 
0 -2 0 15 0 -32 0 4 
0 -2 4 -3 -16 4 16 4 
0 -2 4 8 -4 -18 -8 4 
0 -2 8 6 -16 -8 0 -8 
0 -1 -6 4 8 -12 8 0 
0 -1 6 4 -8 -12 -8 0 
0 0 -8 10 -8 12 -8 1 
0 0 -6 1 6 -9 12 -2 
0 0 -6 7 -12 11 0 2 
0 0 -6 7 -12 13 0 -2 
0 0 -6 12 -8 10 -8 -2 
0 0 -6 14 -8 6 -8 4 
0 0 -4 9 -16 8 0 0 
0 0 -3 13 -14 0 -8 0 
0 0 -2 10 -14 6 -4 -2 
0 0 0 -8 0 0 0 16 
0 0 0 11 -16 8 0 -4 
0 0 0 11 16 8 0 -4 
0 0 0 17 -8 -6 -8 4 
0 0 0 17 8 -6 8 4 
0 0 0 20 0 16 0 0 
0 0 0 28 0 0 0 16 
0 0 2 10 14 6 4 -2 
0 0 3 13 14 0 8 0 
0 0 4 9 16 8 0 0 
0 0 6 1 -6 -9 -12 -2 
0 0 6 7 12 11 0 2 
0 0 6 7 12 13 0 -2 
0 0 6 12 8 10 8 -2 
0 0 6 14 8 6 8 4 
0 0 8 10 8 12 8 1 
0 1 -10 14 -8 6 -8 4 
0 1 -8 -3 22 -5 -12 -2 
0 1 -8 0 16 -8 0 -8 
0 1 -8 8 -12 15 -4 0 
0 1 -8 10 -10 12 -8 -2 
0 1 -7 10 -12 10 -8 2 
0 1 -6 9 -12 15 0 -2 
0 1 -4 2 4 -14 8 -4 
0 1 -4 11 -16 8 0 4 
0 1 -4 17 -8 6 -8 4 
0 1 -2 8 -20 6 0 0 
0 1 0 6 -20 10 8 4 
0 1 0 6 20 10 -8 4 
0 1 0 12 -12 15 4 0 
0 1 0 12 12 15 -4 0 
0 1 0 22 0 16 0 0 
0 1 2 8 20 6 0 0 
0 1 4 2 -4 -14 -8 -4 
0 1 4 11 16 8 0 4 
0 1 4 17 8 6 8 4 
0 1 6 9 12 15 0 -2 
0 1 7 10 12 10 8 2 
0 1 8 -3 -22 -5 12 -2 
0 1 8 0 -16 -8 0 -8 
0 1 8 8 12 15 4 0 
0 1 8 10 10 12 8 -2 
0 1 10 14 8 6 8 4 
0 2 -10 11 -11 11 -8 1 
0 2 -8 6 -16 16 0 8 
0 2 -8 7 -16 16 0 4 
0 2 -8 7 -14 17 -4 2 
0 2 -8 11 -16 8 0 4 
0 2 -8 15 -8 10 -8 2 
0 2 -7 -4 8 -7 12 -2 
0 2 -6 11 -14 10 -8 1 
0 2 -4 -3 0 -8 16 -4 
0 2 -4 8 -12 14 -8 -4 
0 2 0 -20 0 24 0 0 
0 2 0 -18 0 16 0 8 
0 2 0 7 -16 2 -8 2 
0 2 0 7 16 2 8 2 
0 2 0 15 0 28 0 -4 
0 2 4 -3 0 -8 -16 -4 
0 2 4 8 12 14 8 -4 
0 2 6 11 14 10 8 1 
0 2 7 -4 -8 -7 -12 -2 
0 2 8 6 16 16 0 8 
0 2 8 7 14 17 4 2 
0 2 8 7 16 16 0 4 
0 2 8 11 16 8 0 4 
0 2 8 15 8 10 8 2 
0 2 10 11 11 11 8 1 
0 3 -10 8 -16 16 0 4 
0 3 -10 8 -14 17 -4 2 
0 3 -8 12 -12 15 -4 0 
0 3 -8 14 -10 12 -8 -2 
0 3 -7 8 -17 13 -8 1 
0 3 -6 5 -14 20 -2 -1 
0 3 -5 12 -14 12 -8 2 
0 3 -4 11 -20 6 -8 0 
0 3 -4 15 -10 14 -8 1 
0 3 4 11 20 6 8 0 
0 3 4 15 10 14 8 1 
0 3 5 12 14 12 8 2 
0 3 6 5 14 20 2 -1 
0 3 7 8 17 13 8 1 
0 3 8 12 12 15 4 0 
0 3 8 14 10 12 8 -2 
0 3 10 8 14 17 4 2 
0 3 10 8 16 16 0 4 
0 4 -11 9 -16 15 -4 0 
0 4 -10 11 -16 10 -8 2 
0 4 -8 6 -16 20 -8 1 
0 4 -6 9 -20 10 -8 4 
0 4 -6 9 -18 11 -12 2 
0 4 -4 14 -12 16 -8 1 
0 4 -2 -3 -2 -17 12 -2 
0 4 0 -10 0 28 0 0 
0 4 0 0 0 -16 0 -16 
0 4 0 3 0 -28 0 -4 
0 4 0 6 -32 4 8 1 
0 4 0 6 32 4 -8 1 
0 4 0 24 0 24 0 4 
0 4 2 -3 2 -17 -12 -2 
0 4 4 14 12 16 8 1 
0 4 6 9 18 11 12 2 
0 4 6 9 20 10 8 4 
0 4 8 6 16 20 8 1 
0 4 10 11 16 10 8 2 
0 4 11 9 16 15 4 0 
0 5 -10 9 -18 14 -8 1 
0 5 -8 12 -16 16 0 8 
0 5 -7 8 -22 12 -8 2 
0 5 -5 12 -21 9 -8 1 
0 5 -4 -7 2 -13 12 -2 
0 5 -4 8 -27 5 0 1 
0 5 -4 14 -12 18 -8 4 
0 5 -4 15 -16 16 0 4 
0 5 -2 21 -10 12 -8 2 
0 5 2 21 10 12 8 2 
0 5 4 -7 -2 -13 -12 -2 
0 5 4 8 27 5 0 1 
0 5 4 14 12 18 8 4 
0 5 4 15 16 16 0 4 
0 5 5 12 21 9 8 1 
0 5 7 8 22 12 8 2 
0 5 8 12 16 16 0 8 
0 5 10 9 18 14 8 1 
0 6 -10 10 -20 15 -4 0 
0 6 -7 12 -20 9 -12 2 
0 6 -6 11 -26 6 -8 1 
0 6 -4 13 -16 12 -16 4 
0 6 4 13 16 12 16 4 
0 6 6 11 26 6 8 1 
0 6 7 12 20 9 12 2 
0 6 10 10 20 15 4 0 
0 7 -18 15 -14 10 -8 1 
0 7 -18 15 -12 3 0 -2 
0 7 -7 11 -27 7 -8 1 
0 7 -4 17 -14 18 -8 1 
0 7 -3 18 -17 13 -8 1 
0 7 0 24 -12 15 -4 0 
0 7 0 24 12 15 4 0 
0 7 0 28 0 28 0 2 
0 7 3 18 17 13 8 1 
0 7 4 17 14 18 8 1 
0 7 7 11 27 7 8 1 
0 7 18 15 12 3 0 -2 
0 7 18 15 14 10 8 1 
0 8 -16 14 -12 8 8 1 
0 8 -16 15 -16 16 0 4 
0 8 -8 15 -16 18 -8 2 
0 8 -4 15 -24 10 -8 2 
0 8 -2 21 -10 19 -12 2 
0 8 -2 22 -14 17 -4 2 
0 8 0 24 0 32 0 16 
0 8 0 27 0 32 0 4 
0 8 0 30 0 28 0 0 
0 8 2 21 10 19 12 2 
0 8 2 22 14 17 4 2 
0 8 4 15 24 10 8 2 
0 8 8 15 16 18 8 2 
0 8 16 14 12 8 -8 1 
0 8 16 15 16 16 0 4 
0 9 -12 20 -17 9 -8 1 
0 9 -4 21 -14 15 -12 2 
0 9 4 21 14 15 12 2 
0 9 12 20 17 9 8 1 
0 11 -11 15 -30 6 -8 1 
0 11 -10 20 -20 15 -4 0 
0 11 10 20 20 15 4 0 
0 11 11 15 30 6 8 1 
0 12 0 38 -8 12 -8 1 
0 12 0 38 8 12 8 1 
0 13 -1 35 -11 15 -8 1 
0 13 0 -15 0 -30 0 0 
0 13 0 -15 0 -28 0 -4 
0 13 1 35 11 15 8 1 
0 16 -6 30 -20 16 -8 1 
0 16 6 30 20 16 8 1 
0 17 0 45 0 30 0 0 
0 17 0 45 0 32 0 4 
0 28 0 70 0 28 0 0 
0 28 0 70 0 28 0 2 
1 -2 3 10 -6 -21 -8 2 
1 0 0 14 20 10 0 -4 
1 0 3 12 21 12 -2 -2 
1 0 6 4 -12 -14 -8 -4 
1 0 7 14 14 14 6 -1 
1 0 7 21 14 0 8 8 
1 1 6 12 17 13 4 1 
1 1 9 16 14 12 8 2 
1 2 7 10 14 19 8 -2 
1 2 7 14 21 12 2 2 
1 3 6 17 20 10 8 4 
1 4 10 12 20 18 8 4 
1 4 10 13 22 17 4 2 
1 5 5 19 23 11 6 -1 
1 5 7 17 22 14 8 1 
1 5 17 19 8 0 -2 -1 
1 5 17 20 14 12 8 2 
1 7 16 16 22 17 4 2 
1 8 8 -15 -16 -11 -8 2 
1 8 8 -15 -14 -9 -12 -2 
1 9 9 23 26 10 8 1 
1 12 12 25 26 11 12 2 
1 21 21 35 35 7 6 -1 
1 21 21 35 35 7 8 1 
2 -5 -12 6 24 4 -16 -8 
2 -1 -4 -6 -8 4 16 8 
2 1 0 15 30 13 -4 -2 
2 1 4 5 -10 -21 -12 -2 
2 1 4 16 24 14 0 -2 
2 1 8 22 20 10 8 4 
2 3 4 -2 -8 -12 -16 -8 
2 3 10 19 22 18 8 1 
2 4 10 19 24 18 8 2 
2 4 14 22 8 -8 -4 1 
2 5 8 -8 -24 -12 0 0 
2 5 8 -6 -20 -14 -8 -4 
2 5 12 17 22 23 12 2 
2 7 12 18 24 20 16 8 
2 7 12 21 30 17 4 2 
2 16 30 30 30 15 0 0 
2 16 30 30 30 17 4 2 
3 3 6 20 29 17 2 -1 
3 5 13 26 28 18 8 2 
3 13 31 35 24 12 2 -1 
3 13 31 35 26 18 8 1 
4 2 -12 -19 0 20 16 4 
4 6 4 -3 -16 -24 -16 -4 
4 8 16 30 36 24 8 1 
4 10 20 29 32 28 16 4 
6 13 8 -15 -34 -29 -12 -2 
6 17 32 45 46 31 12 2 
8 28 56 70 56 28 8 1 


==> anc/data/stabiliser/vertices_H/pr_states9.lab <==
H?????? 000000000 111111111 d
H_????? 220000000 111111111 d
H_????? 010000000 011111111 d
H`????? 222200000 111111111 d
HR????? 110000000 000111111 d
HR????? 001100000 000011111 d
H`????? 010100000 010111111 d
HqK???? 222220000 111111111 d
HBw???? 000210000 011001111 d
H?{???? 220210000 000001111 d
H?{???? 222010000 000011111 d
H`?G??? 222222000 111111111 d
HR?G??? 110022000 000111111 d
HoSo??? 222222000 111111111 d
HR?G??? 001122000 000011111 d
HoSo??? 211200000 100011111 d
HqNw??? 012102000 010101111 d
H@hW??? 002211000 001111111 d
HR?G??? 110001000 000101111 d
H?lo??? 220211000 001100111 d
HAIW??? 022221000 000111111 d
HR?G??? 001101000 000001111 d
HF?G??? 202122000 000011111 d
H`?G??? 010101000 010101111 d
H?dg??? 200012000 000011111 d
H?Bw??? 002002000 000001111 d
H?Bw??? 020002000 000000111 d
HqK?G?? 222222200 111111111 d
HoDPO?? 222222200 111111111 d
HBFLW?? 022221100 111000011 d
HBw?G?? 000212200 011001111 d
HCS~??? 202212100 111010111 d
HCS~??? 111000200 111111011 d
H?Sv??? 222222200 011111011 d
H_GZ_?? 012021100 001110111 d
HqK?G?? 222220100 111110111 d
H@IYo?? 222222200 001000011 d
HBw?G?? 000210100 011000111 d
H?G]_?? 022222100 000111111 d
H??}o?? 202021200 000110111 d
H??}o?? 020001100 000110111 d
H?_ZG?? 202222100 000010111 d
H??^O?? 020222200 000011011 d
H?{?G?? 220212200 000001111 d
H?{?G?? 222012200 000011111 d
H??^G?? 202201100 000001011 d
H?{?G?? 220210100 000000111 d
H??Fw?? 022200100 000000111 d
H??Fw?? 000020100 000000111 d
H`?G?C? 222222220 111111111 d
HR?G?C? 110022220 000111111 d
HoSo?C? 222222220 111111111 d
HR?G?C? 001122220 000011111 d
HoSo?C? 211200220 100011111 d
HqNw?C? 012102220 010101111 d
HoSo?C? 222222220 000000111 d
HoCQPG? 222222220 111111111 d
H@hW?C? 002211220 001111111 d
H?SvC[? 002021210 111111001 d
H?SvC[? 022222110 111100001 d
HAHcsw? 222222220 111000011 d
H?Lecw? 002011120 111011001 d
HAHcsw? 200111000 011000011 d
HR??OK? 110011000 000100011 d
HAJcvs? 112020000 000110001 d
H`AZVo? 011010000 111101011 d
Hs@ipo? 011110000 000000001 d
H?@XvO? 200001110 011100011 d
H?lo?C? 220211220 001100111 d
H?DPV?? 022222210 011111111 d
H_GOZ_? 222222220 011111101 d
HAIW?C? 022221220 000111111 d
HGEAXg? 022221220 011111001 d
H?YIhk? 222022110 011101001 d
H?SrC{? 220012110 011011111 d
H?Og~_? 011100010 011111101 d
H_GZb{? 220212110 000010001 d
HI?gv{? 222222220 000000011 d
H@GCiW? 022222120 001111101 d
HoSo?C? 222222010 111111011 d
H?GTaW? 022222120 001111101 d
H?S_lK? 020221220 001111001 d
H?NO?C? 222222220 000110111 d
H@GQSK? 022222210 001111011 d
HR??OK? 110000110 000100001 d
HoSo?C? 211200010 100011011 d
HF?G?C? 202122220 000011111 d
HF?G?C? 222222220 000011111 d
HqNw?C? 012102010 010101011 d
H??gv_? 222222220 001111111 d
H?@PSo? 200221120 000110001 d
H?GQKo? 222222220 000111101 d
H?Oc_w? 002212120 000101001 d
H?GQ[w? 002021120 000101101 d
H?`@pg? 002211220 001100001 d
H??P]o? 200202220 000111101 d
HR??OK? 001100110 000000001 d
H@hW?C? 002211010 001111011 d
H?GQSK? 220212220 000001001 d
H?AYx{? 020221210 000111011 d
HR?G?C? 110001010 000101011 d
H?dg?C? 200012220 000011111 d
H?`HW{? 000211120 000000011 d
H?`HW{? 202221220 000001001 d
H?_gqK? 220021120 000001101 d
H??PUW? 020222110 000011001 d
H??ZCS? 022222210 000011011 d
H??guK? 202001210 000011101 d
H??guK? 020021110 000011101 d
H??O^o? 220021220 000110111 d
H?NO?C? 222222010 000110011 d
H??MPg? 220222210 000011011 d
HR?G?C? 001101010 000001011 d
H??CzW? 222222220 000011111 d
H??CzW? 000002110 000011001 d
H??O^O? 202222210 000011101 d
H??Kz[? 000001110 000001001 d
H???~W? 202000110 000011001 d
HR???[? 001122220 000000001 d
H`?G?C? 010101010 010101011 d
H?dg?C? 200012010 000011011 d
H??O^K? 002021220 000001011 d
H???^g? 020002110 000001001 d
H??CZc? 020202210 000000001 d
H?Bw?C? 002002220 000001111 d
H?Bw?C? 020002220 000000111 d
H???Ns? 002200110 000000011 d
H?Bw?C? 020002010 000000011 d
H???F{? 220022220 000000001 d
H???F{? 200202020 000000001 d
HqK?G?@ 222222222 111111111 d
HqK?G?@ 222222222 000001111 d
HoC?G?@ 102222222 000111111 d
HoC?G?@ 200222222 100111111 d
HoDPO?@ 222222222 111111111 d
HBFLW?@ 022221122 111000011 d
HBw?G?@ 000212222 011001111 d
HBw?G?@ 202112222 011101111 d
HCS~??@ 202212122 111010111 d
HoDPO?@ 000000022 000000011 d
HoDPO?@ 000000022 111111111 d
HCS~??@ 111000222 111111011 d
HCS~??@ 111000222 000111011 d
HCS~??@ 022122122 000100111 d
HBw?G?@ 202112222 000001111 d
HBw?G?@ 000212222 000101111 d
HoDPO?@ 222222222 000000011 d
HBFLW?@ 200102222 000001111 d
H?Sv??@ 222222222 011111011 d
H_GZ_?@ 012021122 001110111 d
H?Sv??@ 011200122 000011111 d
H?Sv??@ 211200222 011100011 d
H_GZ_?@ 010011222 010011011 d
H?Sv??@ 222222222 000000011 d
HoCOPHA 222222222 111111111 c
HQ`?@KY 222222222 111111100 c
H@Aio?@ 222222222 001110011 d
HAClW?@ 200121122 001001011 d
HK`@?WR 222222222 111111100 c
H``??se 222222011 111111111 c
Ho?OQoe 222222222 111111100 c
H_GOC\q 011100021 100011100 c
HC?QXZg 222222222 111100001 c
H?So]Mj 022222211 111111111 c
H?KLIns 000022222 110001110 c
H?So]Mj 200011022 111111111 c
HqK??GB 222221100 111110001 d
H@IQW?@ 202222122 001110111 d
H?DPSNg 200221122 111101100 c
H@GSY^[ 000112112 111101000 c
H?`HW~o 000011112 111100000 c
H?_gqNo 000011112 111111110 c
HAG[Gvb 022222121 111000011 c
H@s?G?@ 000122222 000011111 d
H`?_Yq] 220112021 111111001 c
HGDPU]u 222222222 100001100 c
H?@XvRq 001022000 100110000 c
HGHOs]u 001022112 111000001 c
HIGO[^q 001220122 101100001 c
H@GSY^o 221202112 111000001 c
H@GSY^[ 110210001 111001110 c
H?_gqNo 001110012 110010010 c
HAHcsze 101100220 000001110 c
HoCAhX{ 011221000 100110000 c
HIKaKeL 022222211 100000000 c
H_@it_x 100010010 101101101 c
H_@it_x 100010010 001101110 c
HQ`@Gv~ 001111222 001111110 c
HQ`@Gv~ 001111222 001111001 c
H`Ogsne 102122012 100101100 c
H?srCne 002011122 000000001 c
H`Ogsne 021001221 011000111 c
H`Ogsne 021001221 011001001 c
H`Ogsne 102122012 100100010 c
H?srCne 002011122 000001111 c
HAG[Gvb 111001011 000001111 c
HAHcsze 011002111 011001101 c
HAHcsze 011002111 011000011 c
HAG[Gvb 111001011 111001001 c
HoCQPJ~ 222222222 000000001 c
HoCQPJ~ 222222222 000000000 c
HAHcsze 101100220 000000000 c
HoCAhX{ 011221000 000110000 c
HIKaKeL 022222211 000000011 c
H?@XvRq 001022000 000110110 c
HGHOs]u 001022112 001001111 c
HIGO[^q 001220122 001100111 c
H@GSY^o 221202112 001000110 c
H@GSY^[ 110210001 000010000 c
H?_gqNo 001110012 001110011 c
H@s?G?@ 200112222 000111111 d
H`?_Yq] 220112021 000111001 c
HGDPU]u 222222222 000000000 c
H@GSY^[ 000112112 000110110 c
H?`HW~o 000011112 000011111 c
H?_gqNo 000011112 000011111 c
HAG[Gvb 022222121 000000101 c
HqK??GB 222221100 000000001 d
H@IQW?@ 222222222 000000011 d
H?DPSNg 200221122 000001101 c
H?KLIns 000022222 000000000 c
H?So]Mj 022222211 000000011 c
H?So]Mj 200011022 000000011 c
HAClW?@ 200121122 000101111 d
HK`@?WR 222222222 000000000 c
H``??se 222222011 000000011 c
Ho?OQoe 222222222 000000000 c
H_GOC\q 011100021 011100011 c
HC?QXZg 222222222 000000000 c
H@Aio?@ 202222122 000000111 d
HoCOPHA 222222222 000000000 c
HQ`?@KY 222222222 000000000 c
H?CQPJ_ 022222221 011111111 c
H?GPeZM 002222222 111100001 c
H?o@Gho 022212222 011101110 c
H??gqNo 020021121 011111101 c
H?G^_?@ 022222122 001111011 d
H_?@Wxs 010000111 001110001 c
H?HSo?@ 202221222 000110011 d
H@?GrJE 022222221 011110000 c
H?GPaZM 022222221 011100001 c
H??grbE 022222221 011110000 c
H?GPeZM 021100211 110000011 c
H@_I?le 002212121 011100100 c
H_OgGsr 012022211 001100000 c
HH?GsHF 022222212 011110011 c
H_CI`kn 010210222 001010101 c
H@IYo?@ 222222222 001000011 d
HWC?g\[ 021002002 010110111 c
H?XP_^p 000011101 000000010 c
H?XP_^p 022222221 000000011 c
H?_orLy 020211211 010011100 c
HR?GO?@ 110010222 000100011 d
Hg?OXo} 012110000 000001101 c
Hg?OXo~ 012001122 000001110 c
H@IYo?@ 221201122 001110011 d
H@IYo?@ 021022122 000110011 d
H?[_mLu 021100010 000000011 c
Hg?OXo~ 020110000 010000010 c
Hg?OXo~ 020110000 000000001 c
H?[_mLu 021100010 000001101 c
H?]AHKV 011122000 011101000 c
H?]AHKV 011122000 000000111 c
Hg?OXo} 020001111 000001110 c
Hg?OXo} 020001111 010001110 c
HGCAXj{ 001100112 001100111 c
HGCAXj{ 001100112 001100110 c
HI?HOj~ 022222221 000000000 c
HI?HOj~ 022222221 000000001 c
H?@ipro 000001112 000000001 c
H?@ipro 000001112 000000000 c
HR?GO?@ 110020022 000110011 d
Hg?OXo} 012110000 010001101 c
Hg?OXo~ 012001122 010001101 c
H?_orLy 020211211 000011010 c
H_CI`kn 010210222 010010001 c
H@IYo?@ 202222122 000000111 d
HWC?g\[ 021002002 001110110 c
H?XP_^p 000011101 000000000 c
H?XP_^p 022222221 000000001 c
HH?GsHF 022222212 000000010 c
H@_I?le 002212121 000010101 c
H_OgGsr 012022211 010000011 c
H??grbE 022222221 000000001 c
H?GPaZM 022222221 000000001 c
H?GPeZM 021100211 001100001 c
H?HSo?@ 222222222 000000011 d
H@?GrJE 022222221 000000001 c
H?G^_?@ 022222122 000000111 d
H_?@Wxs 010000111 010000000 c
H?o@Gho 022212222 000010000 c
H?CQPJ_ 022222221 000000001 c
H?GPeZM 002222222 000000011 c
H??gqNo 020021121 000001100 c
H??WLdi 000002211 001110000 c
H??WLdi 000001022 001110011 c
H?GODdM 002222022 001111100 c
HG?OOMw 001222221 000111110 c
H@GOAUE 002222211 001111111 c
HqK??GB 222220011 111110000 d
H?DH?eb 000221122 001110100 c
H@G?KhI 002222211 001111111 c
H??Y@Uq 002222121 001111100 c
HoDPO?@ 222222201 111111101 d
H@GOQIB 002222211 001111111 c
HC?GrHe 000122222 011010010 c
HBFLW?@ 022221101 111000001 d
H??iGup 002022112 001110100 c
HBw??GB 000211100 011000001 d
H?G]_?@ 022222122 000111111 d
H?CSJTm 000222122 011100001 c
H@CAGYb 002222121 001111100 c
H@O?gYb 002212221 001101000 c
H??graF 002222211 001110000 c
H@?PS\N 002202122 001100011 c
HCS~??@ 202212101 111010101 d
H?GPaYM 002222211 001100010 c
H@GO\|} 000121011 001010111 c
HoDPO?@ 000000001 000000001 d
HoDPO?@ 000000001 111111101 d
H@GO\|} 000121011 000101000 c
HCS~??@ 111000201 111111001 d
HCS~??@ 111000201 000111001 d
H??pQq] 002110011 000110010 c
H??pQq] 002110011 001110010 c
H?GPaYN 001100211 000000011 c
H?GPaYN 001100211 001100001 c
H?GPaYM 002222211 000000011 c
HCS~??@ 022122101 000100101 d
H@?PS\N 002202122 000000111 c
HBw??GB 000211100 000100001 d
H?G]_?@ 002222222 000000111 d
H?CSJTm 000222122 000000111 c
H@CAGYb 002222121 000000101 c
H@O?gYb 002212221 000010001 c
H??graF 002222211 000000011 c
HoDPO?@ 222222201 000000001 d
H@GOQIB 002222211 000000011 c
HC?GrHe 000122222 000100011 c
HBFLW?@ 200102201 000001101 d
H??iGup 002022112 000000111 c
H??Y@Uq 002222121 000000101 c
HqK??GB 222222222 000000000 d
H?DH?eb 000221122 000001101 c
H@G?KhI 002222211 000000011 c
HG?OOMw 001222221 001000001 c
H@GOAUE 002222211 000000011 c
H?GODdM 002222022 000000011 c
H??WLdi 000002211 000000011 c
H??WLdi 000001022 000000000 c
H@G?ClM 002220011 001111111 c
H??Cqgk 000222111 000111111 c
H??@Wzs 000000111 001110001 c
H??}o?@ 202021222 000110111 d
H??}o?@ 020001122 000110111 d
H??AhY[ 000222111 000110110 c
H??HIaW 000222111 000111001 c
H??HOjo 002222222 001111110 c
HoSo?CA 222222102 111111000 d
H??_g^w 000001111 001111110 c
H?Sv??@ 222222201 011111001 d
H??IPiu 000022121 001110110 c
H?G?iIW 000212211 000101101 c
H??HQiU 000222111 000110110 c
H?AA`O[ 000221112 000110000 c
H@G?gZB 002222222 001111000 c
HAG?KKY 000110122 000001110 c
HR?GO?@ 001110222 000000011 d
H_GZ_?@ 012021101 001110101 d
H?C_QMU 000221211 000111010 c
H?d@?KV 000212201 000101100 c
H@?HGrB 002222222 001111000 c
H??pOrF 002222222 001110001 c
HAGC?kM 000112122 000001100 c
H?GA[g\ 000012121 000110100 c
H??[a[n 000201122 000100011 c
H?_ZG?@ 202222122 000010111 d
H?Sv??@ 011200101 000011101 d
HqNw?CA 012102102 010101000 d
H??_g^w 001110002 001111111 c
H??_g^w 001110002 000001111 c
H?G]W?@ 220212222 000010111 d
H?G]W?@ 202021122 000001111 d
H??pOrF 001122002 000000001 c
H??pOrF 001122002 001110001 c
H@G?gZ~ 002222222 000000001 c
H@G?gZ~ 002222222 000000000 c
HqNw?CA 012102200 010101100 d
H?_ZG?@ 002212122 000010111 d
H?Sv??@ 211200201 011100001 d
H??[a[n 000201122 000001111 c
H?d@?KV 000212201 000011101 c
H@?HGrB 002222222 000000001 c
HAGC?kM 000112122 000110100 c
H??pOrF 002222222 000000001 c
H?GA[g\ 000012121 000010111 c
HR?GO?@ 222220022 000010011 d
H_GZ_?@ 010011201 010011001 d
H?C_QMU 000221211 000001011 c
HAG?KKY 000110122 000110110 c
H@G?gZB 002222222 000000001 c
H?AA`O[ 000221112 000001110 c
H??HQiU 000222111 000000111 c
H?Sv??@ 222222201 000000001 d
H?G?iIW 000212211 000010011 c
H??IPiu 000022121 000000110 c
HoSo?CA 222222200 000000100 d
H??_g^w 000001111 000001110 c
H??HIaW 000222111 000000111 c
H??HOjo 002222222 000000001 c
H??}o?@ 020022222 000000011 d
H??}o?@ 000001222 000000011 d
H??AhY[ 000222111 000000111 c
H??Cqgk 000222111 000000111 c
H??@Wzs 000000111 000000001 c
H@G?ClM 002220011 000000000 c
H??GHfW 000222212 000111110 c
H??A`Y[ 000200111 000111001 c
H??OPNW 000222212 000111110 c
HBw??GB 000210011 011000000 d
H??@WzS 000000112 000110001 c
H??@WzS 000222122 000110100 c
H?AZO?@ 022202122 000011111 d
H?AZO?@ 220021122 000011111 d
H??_aQM 000021111 000010000 c
H?CGHFO 000222212 000111101 c
H??_aYI 000021111 000010011 c
H??DaW{ 000202222 001111001 c
H??DaW{ 000000112 001111001 c
HAClW?@ 200121101 001001001 d
H?CGHFP 000222212 000111110 c
H??_aUM 000021111 000010110 c
HqK?G?@ 222220101 111110101 d
H@IQW?@ 202222101 001110101 d
H?@@Ko] 000001112 000111100 c
H?AIX[^ 000002222 000011111 c
H??gqIB 000021111 000011111 c
H@s??GB 000121100 000010001 d
H?AAX[^ 000001222 000000111 c
H?CSA[m 000200111 000000111 c
H?AIX[^ 000021111 000010000 c
H?AIX[^ 000021111 000011111 c
H?AIX[^ 000021111 000000000 c
H?AIX[^ 000021111 000001111 c
H?CQX]^ 000200111 000111000 c
H?CQX]^ 000200111 000100001 c
H?AAX[^ 000001222 000001111 c
H?CSA[m 000200111 000100100 c
H@s??GB 200111100 000110001 d
H?@@Ko] 000001112 000001101 c
H?AIX[^ 000002222 000001111 c
H??gqIB 000021111 000001111 c
HqK?G?@ 222220101 000000101 d
H@IQW?@ 222222201 000000001 d
HAClW?@ 200121101 000101101 d
H?CGHFP 000222212 000000011 c
H??_aUM 000021111 000001111 c
H?CGHFO 000222212 000000011 c
H??_aYI 000021111 000001111 c
H??DaW{ 000202222 000000000 c
H??DaW{ 000000112 000000000 c
H?AZO?@ 222002122 000001111 d
H?AZO?@ 022221222 000001011 d
H??_aQM 000021111 000001111 c
HBw??GB 000212222 000100000 d
H??OPNW 000222212 000000011 c
H??@WzS 000000112 000000000 c
H??@WzS 000222122 000000101 c
H??A`Y[ 000200111 000000100 c
H??GHfW 000222212 000000011 c
H??@OjK 000022112 000011000 c
H??@OnK 000022112 000011110 c
H???hZI 000022112 000011110 c
H??^O?@ 020222222 000011011 d
H??OPFK 000021212 000010100 c
H??^O?@ 220201222 000010011 d
H?G^_?@ 022222101 001111001 d
H??OPNI 000001111 000010111 c
H@hW?CA 002211102 001111000 d
H?HSo?@ 202221201 000110001 d
H??OZAH 000021221 000010111 c
H??G`NI 000022112 000011110 c
H??__^M 000021122 000011101 c
H??HOjB 000022112 000011110 c
H??HG~N 000001121 000000011 c
H@IYo?@ 222222201 001000001 d
H??OXRB 000021212 000010010 c
HR?GO?@ 110010201 000100001 d
H??HOjN 000022112 000000111 c
H??HOjN 000022112 000000110 c
HR?GO?@ 110020001 000110001 d
H@IYo?@ 202222101 000000101 d
H??OXRB 000021212 000001011 c
H??HOjB 000022112 000000111 c
H??HG~N 000001121 000001110 c
H??OZAH 000021221 000001011 c
H??G`NI 000022112 000000111 c
H??__^M 000021122 000001101 c
H@hW?CA 002211200 000011100 d
H??OPNI 000001111 000001110 c
H?HSo?@ 222222201 000000001 d
H??^O?@ 022002222 000001111 d
H?G^_?@ 022222101 000000101 d
H??^O?@ 202222122 000000111 d
H??OPFK 000021212 000001011 c
H???hZI 000022112 000000111 c
H??@OnK 000022112 000000111 c
H??@OjK 000022112 000000111 c
H???MWy 000002211 000011111 c
H??@?~M 000000112 000011110 c
H???gZw 000222221 000111110 c
H?lo?CA 220022102 001111000 d
H??@aYM 000000211 000011101 c
H@s??GB 000120011 000010000 d
H???]Ot 000022222 000011100 c
HBw?G?@ 000210101 011000101 d
H?G]_?@ 022222101 000111101 d
HAIW?CA 022221102 000111000 d
H??ORAF 000001121 000000010 c
H??GbEM 000001122 000010110 c
H?{?G?@ 220212222 000001111 d
H?{?G?@ 222012222 000011111 d
H??_g^F 000001112 000000000 c
H??_g^F 000001112 000001110 c
H?@__UF 000002111 000001110 c
H?@__UF 000002111 000001111 c
H??OPNE 000001112 000001110 c
H??OPNE 000001112 000001111 c
H??@WzK 000000112 000000001 c
H??@WzK 000000112 000000000 c
H??GbEM 000001122 000001111 c
H??ORAF 000001121 000001111 c
HAIW?CA 202122200 000100100 d
HBw?G?@ 000210101 000100101 d
H?G]_?@ 002222201 000000101 d
H@s??GB 200112222 000110000 d
H???]Ot 000022222 000000011 c
H??@aYM 000000211 000000100 c
H?lo?CA 000011200 000000100 d
H???gZw 000222221 000000000 c
H??@?~M 000000112 000000100 c
H???MWy 000002211 000000000 c
H???Onk 000020222 000011110 c
H??}o?@ 020001101 000110101 d
H??CA[u 000002122 000001100 c
H??OONg 000021221 000010111 c
H?NO?CA 222222102 000110000 d
H???XfK 000000222 000011111 c
H???XjA 000002122 000001111 c
HR?GO?@ 001110201 000000001 d
H?_ZG?@ 202222101 000010101 d
HF?GO?@ 222210222 000000011 d
H??GSle 000020022 000000011 c
H??^G?@ 202201122 000001011 d
H??^G?@ 020021222 000001111 d
H?G]W?@ 220212201 000010101 d
H?G]W?@ 202021101 000001101 d
HF?GO?@ 222220022 000010011 d
H??GSle 000020022 000010000 c
H?_ZG?@ 002212101 000010101 d
HR?GO?@ 222220001 000010001 d
H???XfK 000000222 000000110 c
H???XjA 000002122 000000111 c
H?NO?CA 222222200 000000100 d
H??OONg 000021221 000001000 c
H??CA[u 000002122 000000111 c
H??}o?@ 000001201 000000001 d
H???Onk 000020222 000000010 c
H???Oje 000002111 000001000 c
H?AZO?@ 220021101 000011101 d
HBw???F 000212222 011000000 d
H???gZ` 000002111 000001011 c
H???gZb 000002111 000001110 c
H@s?G?@ 000120101 000010101 d
H??OON` 000001121 000000001 c
H??OON` 000001121 000001100 c
H@s?G?@ 200110101 000110101 d
H???gZb 000002111 000000110 c
H???gZ` 000002111 000000110 c
HBw???F 000212222 000100000 d
H?AZO?@ 022221201 000001001 d
H???Oje 000002111 000000110 c
H???C|m 000000011 000011100 c
H???C|m 000000222 000011100 c
H??^O?@ 020222201 000011001 d
H???Gvc 000002221 000001111 c
H??Ng?@ 002022122 000001011 d
HoCO?CA 102102102 000000000 d
HoC?G?@ 102010101 000010101 d
H?dg?CA 200012102 000011000 d
H??E@KZ 000000222 000000000 c
H??E@KZ 000000222 000000111 c
H??@GrB 000000222 000000110 c
H??@GrB 000000222 000000111 c
HoC?G?@ 200010101 100010101 d
H?dg?CA 200012200 000011100 d
HoCO?CA 200200200 100100100 d
H??Ng?@ 202022222 000000111 d
H???Gvc 000002221 000000010 c
H??^O?@ 202222101 000000101 d
H???C|m 000000011 000000000 c
H???C|m 000000222 000000000 c
H????~e 000000021 000001111 c
H????~e 000000212 000001101 c
H???ON{ 000000112 000011001 c
H?Fg?CA 222012102 000001000 d
H??C?\p 000000121 000000001 c
H?{??GB 220211100 000000001 d
H?{??GB 222011100 000010001 d
H???_^b 000000121 000000100 c
H???_^b 000000121 000000110 c
H???Gva 000000121 000000111 c
H???Gva 000000121 000000110 c
H??C?\p 000000121 000000110 c
H?Fg?CA 020222200 000001100 d
H???ON{ 000000112 000000110 c
H????~e 000000212 000000011 c
H????~e 000000021 000000001 c
H???ONs 000002122 000001010 c
H??^G?@ 202201101 000001001 d
H??^G?@ 020021201 000001101 d
H???ONs 000002122 000000100 c
H????^u 000000221 000001101 c
H????^u 000000012 000001100 c
H???C\q 000000211 000000111 c
H???C\q 000000022 000000100 c
H???C\q 000000022 000000111 c
H???C\q 000000211 000000100 c
H???OJr 000000112 000000001 c
H?{??GB 220210011 000000000 d
H???ONp 000000112 000000010 c
H???ONr 000000112 000000111 c
H???ONr 000000112 000000110 c
H???ONp 000000112 000000110 c
H?{??GB 222012222 000010000 d
H???OJr 000000112 000000110 c
H???C\q 000000211 000000011 c
H???C\q 000000022 000000011 c
H???C\q 000000022 000000000 c
H???C\q 000000211 000000000 c
H????^u 000000221 000000000 c
H????^u 000000012 000000001 c
H????^q 000000222 000000110 c
H??Ng?@ 002022101 000001001 d
H??Ng?@ 202022201 000000101 d
H????^q 000000222 000000010 c
H?{?G?@ 220210101 000000101 d
H?{?G?@ 222010101 000010101 d
H????Ny 000000211 000000100 c
H????Ny 000000022 000000101 c
H????Ny 000000022 000000100 c
H????^p 000000012 000000011 c
H????^p 000000012 000000010 c
H????^p 000000012 000000001 c
H????^p 000000012 000000000 c
H?{???F 220212222 000000000 d
H?{???F 222012222 000010000 d
H????Ny 000000022 000000010 c
H????Ny 000000022 000000011 c
H????Ny 000000211 000000011 c
H?Bw?CA 020002102 000000000 d
H????Nx 000000021 000000010 c
H????Nx 000000021 000000011 c
H?Bw?CA 020002200 000000100 d
H??Fw?@ 022200122 000000111 d
H??Fw?@ 000020122 000000111 d
H????F| 000000012 000000000 c
H????F| 000000012 000000001 c
H????F| 000000012 000000010 c
H????F| 000000012 000000011 c
H??Fw?@ 022200101 000000101 d
H??Fw?@ 000020101 000000101 d
H????B~ 000000002 000000001 c
H????B~ 000000002 000000000 c
H`?G?C? 222222220 111111110 d
HR?G?C? 110022220 000111110 d
HoSo?C? 222222220 111111110 d
HqNw?C? 012102220 010101110 d
HR?G?C? 222222220 000011110 d
HoSo?C? 021102220 011100110 d
HoSo?C? 222222220 000000110 d
HR??OK? 110011000 000100010 d
HAJcvs? 200112220 000111010 d
H`AZVo? 011010000 111101010 d
Hs@ipo? 011110000 000000000 d
HAHcsw? 200111000 100000000 d
H?Lecw? 002011120 000011010 d
H@hW?C? 002211220 000011110 d
H?SvC[? 020012210 000011110 d
H?SvC[? 000211110 000011010 d
HAHcsw? 222222220 000000000 d
HoCQPG? 222222220 000000000 d
H?Og~_? 011100010 000011110 d
H_GZb{? 220212110 000010110 d
HI?gv{? 222222220 000000010 d
H?SrC{? 020012120 000011110 d
HAIW?C? 202122220 000100110 d
HGEAXg? 022221220 000001000 d
H?YIhk? 022021110 000001110 d
H_GOZ_? 222222220 000000000 d
H?lo?C? 220211220 000000110 d
H?DPV?? 222222220 000000000 d
H?@XvO? 000001120 000000000 d
HF?G?C? 202122220 000011110 d
HF?G?C? 222222220 000011110 d
HqNw?C? 012102010 010101010 d
HR??OK? 110022220 000100000 d
HoSo?C? 021102010 011100010 d
H@GQSK? 022222210 000000010 d
H?NO?C? 222222220 000000110 d
HoSo?C? 222222010 000000010 d
H?S_lK? 220221210 000001010 d
H?GTaW? 002222110 000000110 d
H@GCiW? 202222210 000000010 d
H?GQ[w? 020011220 000011010 d
H?`@pg? 220022220 000000110 d
H?Oc_w? 020221120 000001100 d
H?GQKo? 002222110 000000110 d
H?@PSo? 222222220 000000000 d
H??gv_? 022222210 000000010 d
H?AYx{? 020221210 000111010 d
HR?G?C? 110001010 000101010 d
H?dg?C? 200012220 000011110 d
H?`HW{? 000211120 000000010 d
H?`HW{? 202221220 000001000 d
H?_gqK? 220021120 000001100 d
H?GQSK? 200011120 000011100 d
H@hW?C? 002211010 000011010 d
HR??OK? 222222220 000000000 d
H??P]o? 200202220 000000110 d
H??guK? 020002210 000001110 d
H??guK? 222022120 000000100 d
H??ZCS? 202021120 000001100 d
H??PUW? 200222110 000000110 d
HR?G?C? 222201010 000001010 d
H??MPg? 020022120 000000110 d
H?NO?C? 222222010 000000010 d
H??O^o? 000222210 000000000 d
H??Kz[? 000001110 000001000 d
H??O^O? 220021210 000001010 d
H??CzW? 222220110 000000000 d
H??CzW? 020022210 000000110 d
H`?G?C? 010101010 010101010 d
H?dg?C? 200012010 000011010 d
H??O^K? 002021220 000001010 d
HR???[? 222222220 000000000 d
H???~W? 202222210 000000010 d
H???^g? 202202110 000000110 d
H??CZc? 222220120 000000100 d
H?Bw?C? 002002220 000001110 d
H?Bw?C? 020002220 000000110 d
H???Ns? 022200120 000000110 d
H?Bw?C? 020002010 000000010 d
H???F{? 220022220 000000000 d
H???F{? 200202020 000000000 d
HqK?G?? 222222200 000001100 d
HCS~??? 111000200 000111000 d
HCS~??? 022122100 000100100 d
HBw?G?? 000212200 000101100 d
HoDPO?? 222222200 000000000 d
HBFLW?? 200102200 000001100 d
H_GZ_?? 010011200 010011000 d
H?Sv??? 222222200 000000000 d
HqK?G?? 222220100 000000100 d
H@IYo?? 202222100 000000100 d
HBw?G?? 000210100 000100100 d
H?G]_?? 002222200 000000100 d
H?_ZG?? 002212100 000010100 d
H??}o?? 020022200 000000000 d
H??}o?? 000001200 000000000 d
H??^O?? 202222100 000000100 d
H?{?G?? 220212200 000001100 d
H?{?G?? 222012200 000011100 d
H??^G?? 020021200 000001100 d
H?{?G?? 222010100 000010100 d
H??Fw?? 022200100 000000100 d
H??Fw?? 000020100 000000100 d
H`?G??? 222222000 111111000 d
HR?G??? 110022000 000111000 d
HqNw??? 012102000 010101000 d
HR?G??? 222222000 000011000 d
HoSo??? 021102000 011100000 d
HoSo??? 222222000 000000000 d
HR?G??? 110001000 000101000 d
H@hW??? 002211000 000011000 d
HAIW??? 202122000 000100000 d
H?lo??? 220211000 000000000 d
HF?G??? 202122000 000011000 d
HR?G??? 222201000 000001000 d
H`?G??? 010101000 010101000 d
H?dg??? 200012000 000011000 d
H?Bw??? 002002000 000001000 d
H?Bw??? 020002000 000000000 d
HqK???? 222220000 000000000 d
HBw???? 000210000 000100000 d
H?{???? 220210000 000000000 d
H?{???? 222010000 000010000 d
H`????? 222200000 111100000 d
HR????? 110000000 000100000 d
HR????? 222200000 000000000 d
H`????? 010100000 010100000 d
H_????? 220000000 110000000 d
H_????? 010000000 010000000 d
H?????? 000000000 000000000 d


==> anc/data/stabiliser/vertices_H/pr_states9.mat <==
-9 36 -84 126 -126 84 -36 9 -1 
-7 19 -21 -7 49 -63 41 -14 2 
-7 23 -49 77 -91 77 -43 14 -2 
-5 6 10 -31 19 20 -36 20 -4 
-5 10 -10 1 19 -40 40 -20 4 
-5 12 -24 46 -66 60 -32 9 -1 
-5 14 -30 49 -61 60 -44 20 -4 
-4 6 -9 26 -49 46 -19 1 1 
-4 8 -18 39 -54 46 -26 10 -2 
-4 16 -44 66 -61 44 -26 9 -1 
-4 16 -44 66 -59 36 -14 1 1 
-3 -3 17 -6 -30 28 12 -24 8 
-3 1 5 -10 14 -4 -20 24 -8 
-3 3 -9 30 -42 30 -18 12 -4 
-3 3 -5 9 5 -31 33 -14 2 
-3 3 -5 20 -40 38 -14 -2 2 
-3 3 -1 15 -45 43 -9 -6 2 
-3 5 -13 29 -41 40 -26 9 -1 
-3 5 -7 2 10 -20 28 -24 8 
-3 6 -18 36 -30 0 12 -3 -1 
-3 6 -14 29 -43 42 -26 10 -2 
-3 7 -17 29 -39 45 -35 14 -2 
-3 7 -13 0 32 -36 12 0 0 
-3 9 -19 30 -42 44 -36 24 -8 
-3 9 -19 33 -51 47 -21 6 -2 
-3 18 -46 60 -60 45 -15 0 0 
-3 18 -46 60 -60 47 -21 6 -2 
-2 -1 -1 13 -4 -27 29 -6 -2 
-2 1 -7 21 -28 28 -20 5 1 
-2 1 -7 28 -35 14 -8 16 -8 
-2 1 -6 10 8 -26 22 -12 4 
-2 1 -3 15 -33 33 -10 -4 2 
-2 1 0 14 -34 30 -10 -4 4 
-2 2 -10 25 -30 26 -20 10 -2 
-2 2 -7 18 -29 30 -17 5 -1 
-2 3 -9 17 -24 33 -27 6 2 
-2 4 -9 23 -37 30 -18 12 -4 
-2 5 -14 22 -32 38 -26 12 -4 
-2 5 -14 23 -35 39 -21 6 -2 
-2 6 -22 36 -27 8 2 -3 1 
-2 6 -22 37 -34 26 -20 10 -2 
-2 6 -12 24 -39 36 -22 9 -1 
-2 8 -23 32 -38 39 -21 6 -2 
-2 9 -16 -7 29 -23 21 -14 2 
-2 9 -16 -7 31 -27 19 -6 -2 
-2 10 -18 32 -49 36 -18 9 -1 
-2 13 -24 37 -51 37 -23 14 -2 
-2 22 -42 56 -70 42 -15 9 -1 
-2 22 -42 56 -70 42 -13 5 1 
-1 -8 8 24 -24 -32 32 16 -16 
-1 -4 4 0 0 16 -16 -16 16 
-1 -2 -6 14 10 -24 8 -8 8 
-1 -2 -2 1 19 -12 -20 20 -4 
-1 -2 -2 12 -4 -22 26 -4 -4 
-1 -2 2 15 -15 -32 32 4 -4 
-1 -2 10 -2 -22 8 8 -8 8 
-1 0 -8 18 -18 20 -20 9 -1 
-1 0 -6 7 5 -15 21 -14 2 
-1 0 -6 13 -19 25 -13 -2 2 
-1 0 -6 18 -20 18 -18 6 2 
-1 0 -6 20 -22 14 -14 12 -4 
-1 0 -4 13 -25 24 -8 0 0 
-1 0 -3 16 -27 14 -8 8 0 
-1 0 0 -8 8 0 0 16 -16 
-1 0 0 11 -27 24 -8 -4 4 
-1 0 0 20 -20 16 -16 0 0 
-1 0 0 28 -28 0 0 16 -16 
-1 1 -11 24 -22 14 -14 12 -4 
-1 1 -9 5 25 -27 -7 10 2 
-1 1 -9 16 -20 27 -19 4 0 
-1 1 -8 17 -22 22 -18 10 -2 
-1 1 -5 6 2 -18 22 -12 4 
-1 1 -5 15 -27 24 -8 4 -4 
-1 1 -5 21 -25 14 -14 12 -4 
-1 1 -3 10 -28 26 -6 0 0 
-1 1 -1 6 -26 30 -2 -4 -4 
-1 1 -1 12 -24 27 -11 -4 0 
-1 1 -1 22 -22 16 -16 0 0 
-1 2 -12 21 -22 22 -19 9 -1 
-1 2 -10 14 -22 32 -16 8 -8 
-1 2 -10 15 -23 32 -16 4 -4 
-1 2 -10 15 -21 31 -21 6 -2 
-1 2 -9 3 12 -15 19 -14 2 
-1 2 -8 17 -25 24 -18 9 -1 
-1 2 -6 1 3 -8 24 -20 4 
-1 2 -6 12 -20 26 -22 4 4 
-1 2 -2 -20 20 24 -24 0 0 
-1 2 -2 -18 18 16 -16 8 -8 
-1 2 -2 15 -15 28 -28 -4 4 
-1 3 -13 18 -24 32 -16 4 -4 
-1 3 -13 18 -22 31 -21 6 -2 
-1 3 -10 15 -25 30 -21 9 -1 
-1 3 -8 17 -26 26 -20 10 -2 
-1 3 -7 15 -31 26 -14 8 0 
-1 3 -7 19 -25 24 -22 9 -1 
-1 4 -15 20 -25 31 -19 4 0 
-1 4 -12 14 -22 36 -28 9 -1 
-1 4 -10 15 -27 29 -23 14 -2 
-1 4 -8 18 -26 28 -24 9 -1 
-1 4 -4 -10 10 28 -28 0 0 
-1 4 -4 0 0 -16 16 -16 16 
-1 4 -4 3 -3 -28 28 -4 4 
-1 4 -4 6 -38 36 4 -7 -1 
-1 4 -4 6 26 -28 -12 9 -1 
-1 4 -4 24 -24 24 -24 4 -4 
-1 5 -15 19 -27 32 -22 9 -1 
-1 5 -10 17 -33 30 -17 9 -1 
-1 5 -9 12 -35 32 -5 1 -1 
-1 5 -9 19 -31 32 -16 4 -4 
-1 6 -16 20 -30 35 -19 4 0 
-1 6 -13 19 -32 29 -21 14 -2 
-1 6 -12 17 -37 32 -14 9 -1 
-1 6 -10 17 -29 28 -28 20 -4 
-1 7 -25 33 -29 24 -18 9 -1 
-1 7 -25 33 -27 15 -3 -2 2 
-1 7 -14 18 -38 34 -15 9 -1 
-1 7 -7 28 -28 28 -28 2 -2 
-1 8 -24 31 -31 32 -16 4 -4 
-1 8 -12 19 -39 34 -18 10 -2 
-1 8 -8 24 -24 32 -32 16 -16 
-1 8 -8 27 -27 32 -32 4 -4 
-1 8 -8 30 -30 28 -28 0 0 
-1 11 -22 26 -45 36 -14 9 -1 
-1 12 -12 38 -46 20 -20 9 -1 
-1 13 -13 -15 15 -30 30 0 0 
-1 13 -13 -15 15 -28 28 -4 4 
-1 16 -22 36 -50 36 -24 9 -1 
-1 17 -17 45 -45 32 -32 4 -4 
-1 28 -28 70 -70 28 -28 0 0 
-1 28 -28 70 -70 28 -28 2 -2 
0 -4 -5 9 21 -20 -24 20 4 
0 -4 5 9 -21 -20 24 20 -4 
0 -3 -1 -6 6 28 -12 -24 8 
0 -3 1 -6 -6 28 12 -24 -8 
0 -2 -7 7 7 -7 15 -14 -2 
0 -2 -7 14 14 -28 -8 0 16 
0 -2 -6 -2 22 0 -16 8 -8 
0 -2 -4 -7 17 20 -20 -12 4 
0 -2 -3 9 -6 -18 26 0 -4 
0 -2 0 7 0 -7 -1 -14 2 
0 -2 0 7 0 -7 1 -14 -2 
0 -2 0 14 -6 -24 16 -8 -8 
0 -2 0 14 6 -24 -16 -8 8 
0 -2 3 9 6 -18 -26 0 4 
0 -2 4 -7 -17 20 20 -12 -4 
0 -2 6 -2 -22 0 16 8 8 
0 -2 7 7 -7 -7 -15 -14 2 
0 -2 7 14 -14 -28 8 0 -16 
0 -1 -8 6 10 -10 10 -12 4 
0 -1 -5 5 0 -11 19 -6 2 
0 -1 -2 6 -8 -18 22 4 4 
0 -1 2 6 8 -18 -22 4 -4 
0 -1 5 5 0 -11 -19 -6 -2 
0 -1 8 6 -10 -10 -10 -12 -4 
0 0 -9 9 -9 27 -18 0 -2 
0 0 -9 12 -12 18 -15 9 -1 
0 0 -8 3 8 -7 17 -14 -2 
0 0 -7 3 5 -7 17 -14 2 
0 0 -7 9 -14 20 -12 5 -1 
0 0 -7 10 -13 18 -15 5 1 
0 0 -7 11 -12 20 -16 4 0 
0 0 -7 12 -14 14 -14 12 4 
0 0 -7 15 -14 10 -16 10 -2 
0 0 -6 9 -18 24 0 0 -4 
0 0 -6 9 -9 -9 18 0 2 
0 0 -6 18 -9 12 -18 9 -1 
0 0 -5 1 1 0 20 -20 -4 
0 0 -5 5 -2 -18 22 0 4 
0 0 -5 9 -17 17 -10 4 2 
0 0 -4 3 -17 22 -1 1 -1 
0 0 -4 6 -15 20 -6 -7 1 
0 0 -4 16 -12 8 -24 4 4 
0 0 -4 20 -16 0 -16 8 -8 
0 0 -3 -7 11 -4 -8 20 -4 
0 0 -3 6 -21 18 -2 4 0 
0 0 -3 9 -18 24 0 0 -4 
0 0 -2 3 -14 20 0 4 0 
0 0 -2 6 -19 16 -6 1 1 
0 0 -2 7 -17 16 -9 -3 -1 
0 0 -2 9 -22 10 -6 8 4 
0 0 -2 10 -19 10 -10 4 0 
0 0 -2 12 -18 8 -8 0 -8 
0 0 -1 3 -18 22 6 0 -4 
0 0 -1 10 -22 12 -8 0 0 
0 0 -1 20 -8 14 -10 12 4 
0 0 0 4 -18 16 -4 -6 -2 
0 0 0 4 18 16 4 -6 2 
0 0 0 6 -21 14 -6 0 4 
0 0 0 6 21 14 6 0 -4 
0 0 0 9 -18 12 0 9 1 
0 0 0 9 -18 24 0 0 4 
0 0 0 9 -9 27 0 0 2 
0 0 0 9 9 27 0 0 -2 
0 0 0 9 18 12 0 9 -1 
0 0 0 9 18 24 0 0 -4 
0 0 0 12 -28 0 0 16 0 
0 0 0 12 -16 14 2 12 4 
0 0 0 12 16 14 -2 12 -4 
0 0 0 12 28 0 0 16 0 
0 0 0 18 -4 20 0 9 -1 
0 0 0 18 4 20 0 9 1 
0 0 1 3 18 22 -6 0 4 
0 0 1 10 22 12 8 0 0 
0 0 1 20 8 14 10 12 -4 
0 0 2 3 14 20 0 4 0 
0 0 2 6 19 16 6 1 -1 
0 0 2 7 17 16 9 -3 1 
0 0 2 9 22 10 6 8 -4 
0 0 2 10 19 10 10 4 0 
0 0 2 12 18 8 8 0 8 
0 0 3 -7 -11 -4 8 20 4 
0 0 3 6 21 18 2 4 0 
0 0 3 9 18 24 0 0 4 
0 0 4 3 17 22 1 1 1 
0 0 4 6 15 20 6 -7 -1 
0 0 4 16 12 8 24 4 -4 
0 0 4 20 16 0 16 8 8 
0 0 5 1 -1 0 -20 -20 4 
0 0 5 5 2 -18 -22 0 -4 
0 0 5 9 17 17 10 4 -2 
0 0 6 9 9 -9 -18 0 -2 
0 0 6 9 18 24 0 0 4 
0 0 6 18 9 12 18 9 1 
0 0 7 3 -5 -7 -17 -14 -2 
0 0 7 9 14 20 12 5 1 
0 0 7 10 13 18 15 5 -1 
0 0 7 11 12 20 16 4 0 
0 0 7 12 14 14 14 12 -4 
0 0 7 15 14 10 16 10 2 
0 0 8 3 -8 -7 -17 -14 2 
0 0 9 9 9 27 18 0 2 
0 0 9 12 12 18 15 9 1 
0 1 -9 10 -15 23 -15 6 -2 
0 1 -9 10 -15 26 -12 0 -8 
0 1 -9 10 -14 24 -16 4 -4 
0 1 -9 12 -15 20 -16 4 0 
0 1 -8 1 7 -7 19 -14 -2 
0 1 -8 13 -19 14 -10 12 -4 
0 1 -7 1 4 -7 19 -14 2 
0 1 -7 13 -16 16 -16 9 -1 
0 1 -6 15 -16 14 -14 10 -2 
0 1 -6 15 -12 20 -16 4 0 
0 1 -6 16 -14 14 -14 12 4 
0 1 -5 8 -20 22 -6 4 -4 
0 1 -5 16 -16 14 -10 12 -4 
0 1 -4 10 -19 16 -14 1 -1 
0 1 -3 7 -21 18 -10 2 2 
0 1 -3 8 0 -24 8 -8 8 
0 1 -3 10 -15 14 -22 -2 2 
0 1 -3 14 -22 12 -8 0 -8 
0 1 -3 21 -11 14 -10 12 -4 
0 1 -2 9 -21 17 -12 -4 -2 
0 1 -1 -10 2 -4 4 24 -8 
0 1 -1 14 -8 30 -6 -4 -4 
0 1 -1 15 -6 27 -13 -2 2 
0 1 0 -11 -12 17 25 -14 -2 
0 1 0 -11 12 17 -25 -14 2 
0 1 0 6 -25 18 -6 -4 0 
0 1 0 6 -16 30 6 -4 -4 
0 1 0 6 16 30 -6 -4 4 
0 1 0 6 25 18 6 -4 0 
0 1 0 13 -17 14 -14 -4 -4 
0 1 0 13 17 14 14 -4 4 
0 1 0 15 -3 33 0 -4 -2 
0 1 0 15 3 33 0 -4 2 
0 1 0 20 -5 26 -6 4 0 
0 1 0 20 5 26 6 4 0 
0 1 0 21 0 28 0 5 -1 
0 1 0 21 0 28 0 5 1 
0 1 0 28 -7 14 0 16 -8 
0 1 0 28 7 14 0 16 8 
0 1 1 -10 -2 -4 -4 24 8 
0 1 1 14 8 30 6 -4 4 
0 1 1 15 6 27 13 -2 -2 
0 1 2 9 21 17 12 -4 2 
0 1 3 7 21 18 10 2 -2 
0 1 3 8 0 -24 -8 -8 -8 
0 1 3 10 15 14 22 -2 -2 
0 1 3 14 22 12 8 0 8 
0 1 3 21 11 14 10 12 4 
0 1 4 10 19 16 14 1 1 
0 1 5 8 20 22 6 4 4 
0 1 5 16 16 14 10 12 4 
0 1 6 15 12 20 16 4 0 
0 1 6 15 16 14 14 10 2 
0 1 6 16 14 14 14 12 -4 
0 1 7 1 -4 -7 -19 -14 -2 
0 1 7 13 16 16 16 9 1 
0 1 8 1 -7 -7 -19 -14 2 
0 1 8 13 19 14 10 12 4 
0 1 9 10 14 24 16 4 4 
0 1 9 10 15 23 15 6 2 
0 1 9 10 15 26 12 0 8 
0 1 9 12 15 20 16 4 0 
0 2 -14 18 -11 3 5 -4 0 
0 2 -14 19 -16 14 -14 10 -2 
0 2 -12 11 -14 28 -16 4 0 
0 2 -10 9 -18 26 -12 10 -2 
0 2 -10 11 -15 27 -18 0 -2 
0 2 -9 6 -9 30 -23 1 1 
0 2 -9 8 -18 26 -15 9 -1 
0 2 -9 9 -20 24 -12 9 1 
0 2 -8 12 -19 18 -17 9 -1 
0 2 -7 7 -21 21 -13 14 2 
0 2 -7 10 -20 22 -13 9 1 
0 2 -7 11 -19 22 -12 10 -2 
0 2 -7 14 -14 28 -8 0 -16 
0 2 -7 15 -13 24 -16 4 -4 
0 2 -6 -2 -2 -8 24 -8 8 
0 2 -6 -1 -3 -12 28 -4 4 
0 2 -6 9 -26 18 -6 12 0 
0 2 -6 11 -20 19 -17 2 -2 
0 2 -6 13 -19 16 -18 9 -1 
0 2 -6 15 -20 14 -14 10 -2 
0 2 -4 16 -20 8 -24 4 -4 
0 2 -3 9 -18 18 -22 0 4 
0 2 -2 23 -9 18 -14 10 -2 
0 2 0 7 -30 10 -4 10 2 
0 2 0 7 0 21 -1 14 -2 
0 2 0 7 0 21 1 14 2 
0 2 0 7 30 10 4 10 -2 
0 2 0 14 -6 32 -8 8 8 
0 2 0 14 6 32 8 8 -8 
0 2 0 15 -7 32 0 4 -4 
0 2 0 15 7 32 0 4 4 
0 2 0 19 -14 14 -18 -6 -2 
0 2 0 19 14 14 18 -6 2 
0 2 2 23 9 18 14 10 2 
0 2 3 9 18 18 22 0 -4 
0 2 4 16 20 8 24 4 4 
0 2 6 -2 2 -8 -24 -8 -8 
0 2 6 -1 3 -12 -28 -4 -4 
0 2 6 9 26 18 6 12 0 
0 2 6 11 20 19 17 2 2 
0 2 6 13 19 16 18 9 1 
0 2 6 15 20 14 14 10 2 
0 2 7 7 21 21 13 14 -2 
0 2 7 10 20 22 13 9 -1 
0 2 7 11 19 22 12 10 2 
0 2 7 14 14 28 8 0 16 
0 2 7 15 13 24 16 4 4 
0 2 8 12 19 18 17 9 1 
0 2 9 6 9 30 23 1 -1 
0 2 9 8 18 26 15 9 1 
0 2 9 9 20 24 12 9 -1 
0 2 10 9 18 26 12 10 2 
0 2 10 11 15 27 18 0 2 
0 2 12 11 14 28 16 4 0 
0 2 14 18 11 3 -5 -4 0 
0 2 14 19 16 14 14 10 2 
0 3 -15 15 -18 24 -12 9 -1 
0 3 -13 18 -15 23 -15 6 -2 
0 3 -13 18 -15 26 -12 0 -8 
0 3 -12 -3 23 -15 3 2 -2 
0 3 -12 -2 18 -10 10 -12 4 
0 3 -12 19 -19 14 -17 9 -1 
0 3 -10 8 -21 28 -14 9 -1 
0 3 -10 9 -23 26 -11 9 1 
0 3 -9 6 -24 30 -6 12 -4 
0 3 -9 9 -21 27 -12 0 2 
0 3 -8 10 -22 22 -14 12 -4 
0 3 -8 11 -22 23 -15 6 -2 
0 3 -8 11 -19 23 -21 6 -2 
0 3 -7 13 -21 22 -13 9 -1 
0 3 -7 13 -18 22 -19 9 -1 
0 3 -6 11 -26 18 -12 10 -2 
0 3 -6 11 -23 18 -18 10 -2 
0 3 -5 -3 -4 -7 27 -14 2 
0 3 -5 9 -20 17 -21 6 -2 
0 3 -5 16 -20 12 -28 2 -2 
0 3 -4 12 -21 14 -24 0 0 
0 3 -4 14 -25 18 -6 12 0 
0 3 -4 18 -15 26 -12 0 -8 
0 3 -4 18 -12 23 -21 6 -2 
0 3 -4 19 -13 24 -14 9 -1 
0 3 -3 12 -26 14 -16 0 -4 
0 3 -2 5 -3 -23 13 -14 2 
0 3 -2 10 -16 14 -26 -4 -4 
0 3 -1 15 0 43 -15 -6 2 
0 3 0 6 -18 30 6 12 4 
0 3 0 6 18 30 -6 12 -4 
0 3 0 9 -4 -31 9 -14 -2 
0 3 0 9 4 -31 -9 -14 2 
0 3 0 16 -15 14 -20 -10 2 
0 3 0 16 15 14 20 -10 -2 
0 3 0 30 0 30 -6 12 4 
0 3 0 30 0 30 6 12 -4 
0 3 1 15 0 43 15 -6 -2 
0 3 2 5 3 -23 -13 -14 -2 
0 3 2 10 16 14 26 -4 4 
0 3 3 12 26 14 16 0 4 
0 3 4 12 21 14 24 0 0 
0 3 4 14 25 18 6 12 0 
0 3 4 18 12 23 21 6 2 
0 3 4 18 15 26 12 0 8 
0 3 4 19 13 24 14 9 1 
0 3 5 -3 4 -7 -27 -14 -2 
0 3 5 9 20 17 21 6 2 
0 3 5 16 20 12 28 2 2 
0 3 6 11 23 18 18 10 2 
0 3 6 11 26 18 12 10 2 
0 3 7 13 18 22 19 9 1 
0 3 7 13 21 22 13 9 1 
0 3 8 10 22 22 14 12 4 
0 3 8 11 19 23 21 6 2 
0 3 8 11 22 23 15 6 2 
0 3 9 6 24 30 6 12 4 
0 3 9 9 21 27 12 0 -2 
0 3 10 8 21 28 14 9 1 
0 3 10 9 23 26 11 9 -1 
0 3 12 -3 -23 -15 -3 2 2 
0 3 12 -2 -18 -10 -10 -12 -4 
0 3 12 19 19 14 17 9 1 
0 3 13 18 15 23 15 6 2 
0 3 13 18 15 26 12 0 8 
0 3 15 15 18 24 12 9 1 
0 4 -13 15 -22 23 -15 6 -2 
0 4 -13 15 -21 24 -16 4 -4 
0 4 -10 7 -28 30 -6 10 -2 
0 4 -10 7 -22 30 -18 10 -2 
0 4 -10 17 -26 18 -6 12 0 
0 4 -10 19 -22 18 -12 10 -2 
0 4 -9 -3 6 -18 22 0 4 
0 4 -9 -1 12 -15 11 -14 2 
0 4 -9 11 -23 22 -20 10 -2 
0 4 -8 10 -25 26 -13 9 -1 
0 4 -8 14 -17 28 -18 9 -1 
0 4 -8 22 -14 -4 12 2 2 
0 4 -8 24 -20 8 -24 4 -4 
0 4 -7 11 -23 21 -19 14 -2 
0 4 -7 12 -25 23 -15 6 -2 
0 4 -7 14 -23 18 -21 9 -1 
0 4 -5 9 -19 20 -16 20 4 
0 4 -5 13 -22 18 -26 0 -4 
0 4 -4 11 -32 14 -10 10 2 
0 4 -4 12 -28 16 -16 8 -8 
0 4 -4 18 -16 28 -12 9 1 
0 4 -3 1 -1 -16 12 -20 4 
0 4 -1 23 -11 30 -6 12 -4 
0 4 -1 25 -7 30 -12 10 -2 
0 4 0 6 -16 -28 24 9 -1 
0 4 0 6 -16 36 24 -7 -1 
0 4 0 6 16 -28 -24 9 1 
0 4 0 6 16 36 -24 -7 1 
0 4 0 14 -16 36 8 9 -1 
0 4 0 14 16 36 -8 9 1 
0 4 1 23 11 30 6 12 4 
0 4 1 25 7 30 12 10 2 
0 4 3 1 1 -16 -12 -20 -4 
0 4 4 11 32 14 10 10 -2 
0 4 4 12 28 16 16 8 8 
0 4 4 18 16 28 12 9 -1 
0 4 5 9 19 20 16 20 -4 
0 4 5 13 22 18 26 0 4 
0 4 7 11 23 21 19 14 2 
0 4 7 12 25 23 15 6 2 
0 4 7 14 23 18 21 9 1 
0 4 8 10 25 26 13 9 1 
0 4 8 14 17 28 18 9 1 
0 4 8 22 14 -4 -12 2 -2 
0 4 8 24 20 8 24 4 4 
0 4 9 -3 -6 -18 -22 0 -4 
0 4 9 -1 -12 -15 -11 -14 -2 
0 4 9 11 23 22 20 10 2 
0 4 10 7 22 30 18 10 2 
0 4 10 7 28 30 6 10 2 
0 4 10 17 26 18 6 12 0 
0 4 10 19 22 18 12 10 2 
0 4 13 15 21 24 16 4 4 
0 4 13 15 22 23 15 6 2 
0 5 -14 11 -25 30 -13 9 -1 
0 5 -12 15 -23 27 -18 0 -2 
0 5 -10 17 -24 24 -12 9 1 
0 5 -9 -7 3 -12 28 -4 4 
0 5 -9 11 -26 24 -20 9 -1 
0 5 -8 -3 8 -15 17 -14 -2 
0 5 -8 13 -25 21 -17 14 2 
0 5 -7 11 -29 22 -17 9 -1 
0 5 -7 11 -26 22 -23 9 -1 
0 5 -7 13 -24 21 -21 14 -2 
0 5 -5 14 -27 16 -28 2 -2 
0 5 -5 15 -28 15 -26 0 -2 
0 5 -5 19 -15 32 -16 4 -4 
0 5 -4 13 -32 16 -16 9 1 
0 5 -4 16 -25 20 -18 9 -1 
0 5 -3 20 -12 32 -16 8 -8 
0 5 -3 21 -14 31 -15 6 -2 
0 5 -1 2 -2 -20 4 -24 8 
0 5 0 29 -1 40 -2 9 -1 
0 5 0 29 1 40 2 9 1 
0 5 1 2 2 -20 -4 -24 -8 
0 5 3 20 12 32 16 8 8 
0 5 3 21 14 31 15 6 2 
0 5 4 13 32 16 16 9 -1 
0 5 4 16 25 20 18 9 1 
0 5 5 14 27 16 28 2 2 
0 5 5 15 28 15 26 0 2 
0 5 5 19 15 32 16 4 4 
0 5 7 11 26 22 23 9 1 
0 5 7 11 29 22 17 9 1 
0 5 7 13 24 21 21 14 2 
0 5 8 -3 -8 -15 -17 -14 2 
0 5 8 13 25 21 17 14 -2 
0 5 9 -7 -3 -12 -28 -4 -4 
0 5 9 11 26 24 20 9 1 
0 5 10 17 24 24 12 9 -1 
0 5 12 15 23 27 18 0 2 
0 5 14 11 25 30 13 9 1 
0 6 -15 15 -28 26 -13 9 1 
0 6 -14 18 -27 20 -18 9 -1 
0 6 -12 11 -32 30 -6 10 -2 
0 6 -9 15 -27 30 -6 12 -4 
0 6 -8 15 -34 18 -12 10 -2 
0 6 -7 14 -23 26 -25 9 -1 
0 6 -7 18 -32 14 -17 9 1 
0 6 -6 14 -26 16 -32 8 -8 
0 6 -6 15 -27 16 -32 4 -4 
0 6 -5 17 -19 30 -20 10 -2 
0 6 -4 15 -30 18 -20 10 -2 
0 6 -2 24 -11 36 -14 9 -1 
0 6 0 -31 -1 20 4 20 -4 
0 6 0 -31 1 20 -4 20 4 
0 6 0 12 -36 2 -9 9 1 
0 6 0 12 36 2 9 9 -1 
0 6 0 22 -12 42 -1 9 1 
0 6 0 22 12 42 1 9 -1 
0 6 0 29 -5 42 -6 10 -2 
0 6 0 29 5 42 6 10 2 
0 6 0 39 -3 30 -6 12 -4 
0 6 0 39 3 30 6 12 4 
0 6 2 24 11 36 14 9 1 
0 6 4 15 30 18 20 10 2 
0 6 5 17 19 30 20 10 2 
0 6 6 14 26 16 32 8 8 
0 6 6 15 27 16 32 4 4 
0 6 7 14 23 26 25 9 1 
0 6 7 18 32 14 17 9 -1 
0 6 8 15 34 18 12 10 2 
0 6 9 15 27 30 6 12 4 
0 6 12 11 32 30 6 10 2 
0 6 14 18 27 20 18 9 1 
0 6 15 15 28 26 13 9 -1 
0 7 -14 14 -32 28 -12 9 1 
0 7 -12 18 -30 22 -14 12 -4 
0 7 -10 24 -25 16 -28 2 -2 
0 7 -8 16 -34 20 -16 9 -1 
0 7 -8 16 -31 20 -22 9 -1 
0 7 -6 19 -30 23 -15 6 -2 
0 7 -6 21 -23 32 -10 9 -1 
0 7 -5 17 -24 21 -29 14 -2 
0 7 -2 25 -11 37 -15 14 -2 
0 7 -1 2 -4 -34 10 -12 4 
0 7 -1 35 -8 30 -15 9 -1 
0 7 0 5 -3 -39 5 -14 2 
0 7 0 5 3 -39 -5 -14 -2 
0 7 0 29 -4 45 -7 14 2 
0 7 0 29 4 45 7 14 -2 
0 7 1 2 4 -34 -10 -12 -4 
0 7 1 35 8 30 15 9 1 
0 7 2 25 11 37 15 14 2 
0 7 5 17 24 21 29 14 2 
0 7 6 19 30 23 15 6 2 
0 7 6 21 23 32 10 9 1 
0 7 8 16 31 20 22 9 1 
0 7 8 16 34 20 16 9 1 
0 7 10 24 25 16 28 2 2 
0 7 12 18 30 22 14 12 4 
0 7 14 14 32 28 12 9 -1 
0 8 -13 16 -31 26 -21 9 -1 
0 8 -9 23 -24 29 -13 14 -2 
0 8 -6 16 -38 16 -24 4 -4 
0 8 -5 18 -37 18 -17 9 -1 
0 8 -4 23 -25 34 -6 10 -2 
0 8 -3 25 -13 36 -16 20 -4 
0 8 -2 31 -15 32 -16 4 -4 
0 8 2 31 15 32 16 4 4 
0 8 3 25 13 36 16 20 4 
0 8 4 23 25 34 6 10 2 
0 8 5 18 37 18 17 9 1 
0 8 6 16 38 16 24 4 4 
0 8 9 23 24 29 13 14 2 
0 8 13 16 31 26 21 9 1 
0 9 -27 27 -27 27 0 0 2 
0 9 -27 27 -27 30 -9 9 -1 
0 9 -9 21 -33 16 -32 4 -4 
0 9 -7 20 -40 12 -28 2 -2 
0 9 -5 -7 0 -23 19 -14 2 
0 9 -3 27 -18 30 -27 9 -1 
0 9 -1 30 -6 44 -12 24 -8 
0 9 -1 33 -6 47 -15 6 -2 
0 9 0 27 -27 27 -18 0 -2 
0 9 0 27 27 27 18 0 2 
0 9 0 33 -9 48 -6 9 -1 
0 9 0 33 9 48 6 9 1 
0 9 1 30 6 44 12 24 8 
0 9 1 33 6 47 15 6 2 
0 9 3 27 18 30 27 9 1 
0 9 5 -7 0 -23 -19 -14 -2 
0 9 7 20 40 12 28 2 2 
0 9 9 21 33 16 32 4 4 
0 9 27 27 27 27 0 0 -2 
0 9 27 27 27 30 9 9 1 
0 10 -24 28 -33 23 -15 6 -2 
0 10 -24 28 -32 18 -5 -3 1 
0 10 -12 16 -40 30 -13 9 1 
0 10 -5 28 -25 26 -25 9 -1 
0 10 -3 28 -30 23 -21 6 -2 
0 10 0 1 -1 -40 0 -20 4 
0 10 0 1 1 -40 0 -20 -4 
0 10 0 40 -8 44 -8 9 1 
0 10 0 40 8 44 8 9 -1 
0 10 0 42 -2 50 -7 9 -1 
0 10 0 42 2 50 7 9 1 
0 10 3 28 30 23 21 6 2 
0 10 5 28 25 26 25 9 1 
0 10 12 16 40 30 13 9 -1 
0 10 24 28 32 18 5 -3 -1 
0 10 24 28 33 23 15 6 2 
0 11 -8 20 -45 16 -28 2 -2 
0 11 0 41 -3 53 -7 14 -2 
0 11 0 41 3 53 7 14 2 
0 11 8 20 45 16 28 2 2 
0 12 -20 26 -35 20 6 1 1 
0 12 -20 27 -40 30 -6 10 -2 
0 12 -16 38 -34 12 -28 2 -2 
0 12 -16 38 -32 4 -16 -7 1 
0 12 -16 38 -32 20 -16 9 1 
0 12 -16 38 -30 12 -4 2 2 
0 12 -10 27 -30 30 -26 10 -2 
0 12 -4 26 -41 20 -22 9 -1 
0 12 -2 36 -20 42 -11 9 -1 
0 12 0 46 0 60 -4 9 1 
0 12 0 46 0 60 4 9 -1 
0 12 2 36 20 42 11 9 1 
0 12 4 26 41 20 22 9 1 
0 12 10 27 30 30 26 10 2 
0 12 16 38 30 12 4 2 -2 
0 12 16 38 32 4 16 -7 -1 
0 12 16 38 32 20 16 9 -1 
0 12 16 38 34 12 28 2 2 
0 12 20 26 35 20 -6 1 -1 
0 12 20 27 40 30 6 10 2 
0 13 -15 36 -35 26 -13 9 -1 
0 13 -5 37 -20 37 -21 14 -2 
0 13 5 37 20 37 21 14 2 
0 13 15 36 35 26 13 9 1 
0 14 0 49 -1 60 -4 20 -4 
0 14 0 49 1 60 4 20 4 
0 16 -13 30 -55 16 -28 2 -2 
0 16 -12 36 -40 36 -12 5 -1 
0 16 -12 36 -40 36 -12 9 1 
0 16 0 66 -5 36 -10 1 -1 
0 16 0 66 -5 44 -10 9 -1 
0 16 0 66 5 36 10 1 1 
0 16 0 66 5 44 10 9 1 
0 16 0 67 -1 50 -6 10 -2 
0 16 0 67 1 50 6 10 2 
0 16 12 36 40 36 12 5 1 
0 16 12 36 40 36 12 9 -1 
0 16 13 30 55 16 28 2 2 
0 18 -1 60 -15 47 -15 6 -2 
0 18 0 66 0 66 -3 9 -1 
0 18 0 66 0 66 3 9 1 
0 18 1 60 15 47 15 6 2 
0 19 0 -7 0 -63 -1 -14 2 
0 19 0 -7 0 -63 1 -14 -2 
0 22 -7 56 -35 42 -21 5 -1 
0 22 -7 56 -35 42 -21 9 -1 
0 22 7 56 35 42 21 5 1 
0 22 7 56 35 42 21 9 1 
0 23 0 77 0 77 -1 14 -2 
0 23 0 77 0 77 1 14 2 
0 36 0 126 0 84 0 9 -1 
0 36 0 126 0 84 0 9 1 
1 -8 -8 24 24 -32 -32 16 16 
1 -4 -4 0 0 16 16 -16 -16 
1 -2 -10 -2 22 8 -8 -8 -8 
1 -2 -2 15 15 -32 -32 4 4 
1 -2 2 1 -19 -12 20 20 4 
1 -2 2 12 4 -22 -26 -4 4 
1 -2 6 14 -10 -24 -8 -8 -8 
1 0 0 -8 -8 0 0 16 16 
1 0 0 11 27 24 8 -4 -4 
1 0 0 20 20 16 16 0 0 
1 0 0 28 28 0 0 16 16 
1 0 3 16 27 14 8 8 0 
1 0 4 13 25 24 8 0 0 
1 0 6 7 -5 -15 -21 -14 -2 
1 0 6 13 19 25 13 -2 -2 
1 0 6 18 20 18 18 6 -2 
1 0 6 20 22 14 14 12 4 
1 0 8 18 18 20 20 9 1 
1 1 1 6 26 30 2 -4 4 
1 1 1 12 24 27 11 -4 0 
1 1 1 22 22 16 16 0 0 
1 1 3 10 28 26 6 0 0 
1 1 5 6 -2 -18 -22 -12 -4 
1 1 5 15 27 24 8 4 4 
1 1 5 21 25 14 14 12 4 
1 1 8 17 22 22 18 10 2 
1 1 9 5 -25 -27 7 10 -2 
1 1 9 16 20 27 19 4 0 
1 1 11 24 22 14 14 12 4 
1 2 2 -20 -20 24 24 0 0 
1 2 2 -18 -18 16 16 8 8 
1 2 2 15 15 28 28 -4 -4 
1 2 6 1 -3 -8 -24 -20 -4 
1 2 6 12 20 26 22 4 -4 
1 2 8 17 25 24 18 9 1 
1 2 9 3 -12 -15 -19 -14 -2 
1 2 10 14 22 32 16 8 8 
1 2 10 15 21 31 21 6 2 
1 2 10 15 23 32 16 4 4 
1 2 12 21 22 22 19 9 1 
1 3 7 15 31 26 14 8 0 
1 3 7 19 25 24 22 9 1 
1 3 8 17 26 26 20 10 2 
1 3 10 15 25 30 21 9 1 
1 3 13 18 22 31 21 6 2 
1 3 13 18 24 32 16 4 4 
1 4 4 -10 -10 28 28 0 0 
1 4 4 0 0 -16 -16 -16 -16 
1 4 4 3 3 -28 -28 -4 -4 
1 4 4 6 -26 -28 12 9 1 
1 4 4 6 38 36 -4 -7 1 
1 4 4 24 24 24 24 4 4 
1 4 8 18 26 28 24 9 1 
1 4 10 15 27 29 23 14 2 
1 4 12 14 22 36 28 9 1 
1 4 15 20 25 31 19 4 0 
1 5 9 12 35 32 5 1 1 
1 5 9 19 31 32 16 4 4 
1 5 10 17 33 30 17 9 1 
1 5 15 19 27 32 22 9 1 
1 6 10 17 29 28 28 20 4 
1 6 12 17 37 32 14 9 1 
1 6 13 19 32 29 21 14 2 
1 6 16 20 30 35 19 4 0 
1 7 7 28 28 28 28 2 2 
1 7 14 18 38 34 15 9 1 
1 7 25 33 27 15 3 -2 -2 
1 7 25 33 29 24 18 9 1 
1 8 8 24 24 32 32 16 16 
1 8 8 27 27 32 32 4 4 
1 8 8 30 30 28 28 0 0 
1 8 12 19 39 34 18 10 2 
1 8 24 31 31 32 16 4 4 
1 11 22 26 45 36 14 9 1 
1 12 12 38 46 20 20 9 1 
1 13 13 -15 -15 -30 -30 0 0 
1 13 13 -15 -15 -28 -28 -4 -4 
1 16 22 36 50 36 24 9 1 
1 17 17 45 45 32 32 4 4 
1 28 28 70 70 28 28 0 0 
1 28 28 70 70 28 28 2 2 
2 -1 1 13 4 -27 -29 -6 2 
2 1 0 14 34 30 10 -4 -4 
2 1 3 15 33 33 10 -4 -2 
2 1 6 10 -8 -26 -22 -12 -4 
2 1 7 21 28 28 20 5 -1 
2 1 7 28 35 14 8 16 8 
2 2 7 18 29 30 17 5 1 
2 2 10 25 30 26 20 10 2 
2 3 9 17 24 33 27 6 -2 
2 4 9 23 37 30 18 12 4 
2 5 14 22 32 38 26 12 4 
2 5 14 23 35 39 21 6 2 
2 6 12 24 39 36 22 9 1 
2 6 22 36 27 8 -2 -3 -1 
2 6 22 37 34 26 20 10 2 
2 8 23 32 38 39 21 6 2 
2 9 16 -7 -31 -27 -19 -6 2 
2 9 16 -7 -29 -23 -21 -14 -2 
2 10 18 32 49 36 18 9 1 
2 13 24 37 51 37 23 14 2 
2 22 42 56 70 42 13 5 -1 
2 22 42 56 70 42 15 9 1 
3 -3 -17 -6 30 28 -12 -24 -8 
3 1 -5 -10 -14 -4 20 24 8 
3 3 1 15 45 43 9 -6 -2 
3 3 5 9 -5 -31 -33 -14 -2 
3 3 5 20 40 38 14 -2 -2 
3 3 9 30 42 30 18 12 4 
3 5 7 2 -10 -20 -28 -24 -8 
3 5 13 29 41 40 26 9 1 
3 6 14 29 43 42 26 10 2 
3 6 18 36 30 0 -12 -3 1 
3 7 13 0 -32 -36 -12 0 0 
3 7 17 29 39 45 35 14 2 
3 9 19 30 42 44 36 24 8 
3 9 19 33 51 47 21 6 2 
3 18 46 60 60 45 15 0 0 
3 18 46 60 60 47 21 6 2 
4 6 9 26 49 46 19 1 -1 
4 8 18 39 54 46 26 10 2 
4 16 44 66 59 36 14 1 -1 
4 16 44 66 61 44 26 9 1 
5 6 -10 -31 -19 20 36 20 4 
5 10 10 1 -19 -40 -40 -20 -4 
5 12 24 46 66 60 32 9 1 
5 14 30 49 61 60 44 20 4 
7 19 21 -7 -49 -63 -41 -14 -2 
7 23 49 77 91 77 43 14 2 
9 36 84 126 126 84 36 9 1 


==> anc/data/stabiliser/vertices_H/rom/rom_1.dat <==
Problem:    L1 Minimisation
Rows:       6
Columns:    4
Non-zeros:  12
Status:     OPTIMAL
Objective:  1.414213562 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       1.41421       1.41421             =             1 
     2 r+1          B      -0.414214                           0 
     3 r+2          NU             0                           0            -1 
     4 r-1          NL             0             0                           1 
     5 r-2          B        2.41421             0               
     6 x norm.      NS             1             1             =         < eps

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B      -0.207107                             
     2 x2           B        1.20711                             
     3 s1           B       0.207107                             
     4 s2           B        1.20711                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 2.22e-16 on row 1
        max.rel.err = 5.80e-17 on row 1
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 0.00e+00 on column 0
        max.rel.err = 0.00e+00 on column 0
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/vertices_H/rom/rom_1.dat.sol <==
-0.207107
1.20711


==> anc/data/stabiliser/vertices_H/rom/rom_2.dat <==
Problem:    L1 Minimisation
Rows:       11
Columns:    8
Non-zeros:  26
Status:     OPTIMAL
Objective:  1.747546896 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       2.82843       2.82843             =           0.5 
     2 y2           NS             2             2             =      0.333333 
     3 r+1          B     -0.0808802                           0 
     4 r+2          B      -0.666667                           0 
     5 r+3          NU             0                           0     -0.666667 
     6 r+4          NU             0                           0            -1 
     7 r-1          NL             0             0                           1 
     8 r-2          NL             0             0                           1 
     9 r-3          NL             0             0                    0.333333 
    10 r-4          B        2.74755             0               
    11 x norm.      NS             1             1             =     -0.333333 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B     -0.0404401                             
     2 x2           B      -0.333333                             
     3 x3           B              0                             
     4 x4           B        1.37377                             
     5 s1           B      0.0404401                             
     6 s2           B       0.333333                             
     7 s3           B              0                             
     8 s4           B        1.37377                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 4.44e-16 on row 1
        max.rel.err = 6.67e-17 on row 1
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 0.00e+00 on column 0
        max.rel.err = 0.00e+00 on column 0
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/vertices_H/rom/rom_2.dat.sol <==
-0.0404401
-0.333333
0
1.37377


==> anc/data/stabiliser/vertices_H/rom/rom_3.dat <==
Problem:    L1 Minimisation
Rows:       20
Columns:    16
Non-zeros:  62
Status:     OPTIMAL
Objective:  2.218951416 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       4.24264       4.24264             =      0.166667 
     2 y2           NS             6             6             =     0.0833333 
     3 y3           NS       2.82843       2.82843             =      0.416667 
     4 r+1          NU             0                           0    -0.0833333 
     5 r+2          NU             0                           0     -0.666667 
     6 r+3          B     -0.0236893                           0 
     7 r+4          NU             0                           0     -0.333333 
     8 r+5          NU             0                           0         -0.75 
     9 r+6          B       -1.19526                           0 
    10 r+7          NU             0                           0            -1 
    11 r+8          NU             0                           0            -1 
    12 r-1          NL             0             0                    0.916667 
    13 r-2          NL             0             0                    0.333333 
    14 r-3          NL             0             0                           1 
    15 r-4          NL             0             0                    0.666667 
    16 r-5          NL             0             0                        0.25 
    17 r-6          NL             0             0                           1 
    18 r-7          B              0             0               
    19 r-8          B        3.21895             0               
    20 x norm.      NS             1             1             =     -0.166667 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B              0                             
     3 x3           B     -0.0118446                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B      -0.597631                             
     7 x7           B              0                             
     8 x8           B        1.60948                             
     9 s1           B              0                             
    10 s2           B              0                             
    11 s3           B      0.0118446                             
    12 s4           B              0                             
    13 s5           B              0                             
    14 s6           B       0.597631                             
    15 s7           B              0                             
    16 s8           B        1.60948                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 8.88e-16 on row 2
        max.rel.err = 7.40e-17 on row 4
        High quality

KKT.PB: max.abs.err = 1.25e-16 on row 18
        max.rel.err = 1.25e-16 on row 18
        High quality

KKT.DE: max.abs.err = 8.88e-16 on column 10
        max.rel.err = 2.96e-16 on column 10
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/vertices_H/rom/rom_3.dat.sol <==
3.70074e-17
-3.71726e-19
-0.0118446
0
0
-0.597631
-6.26127e-17
1.60948


==> anc/data/stabiliser/vertices_H/rom/rom_4.dat <==
Problem:    L1 Minimisation
Rows:       31
Columns:    26
Non-zeros:  103
Status:     OPTIMAL
Objective:  2.8627417 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       5.65685       5.65685             =           0.1 
     2 y2           NS            12            12             =         < eps
     3 y3           NS       11.3137       11.3137             =          0.15 
     4 y4           NS             4             4             =           0.2 
     5 r+1          B    -0.00918831                           0 
     6 r+2          NU             0                           0          -0.4 
     7 r+3          NU             0                           0          -0.2 
     8 r+4          NU             0                           0          -0.8 
     9 r+5          B     -0.0686292                           0 
    10 r+6          NU             0                           0          -0.2 
    11 r+7          NU             0                           0          -0.8 
    12 r+8          NU             0                           0          -0.8 
    13 r+9          NU             0                           0          -0.4 
    14 r+10         NU             0                           0          -0.6 
    15 r+11         B       -1.78492                           0 
    16 r+12         NU             0                           0            -1 
    17 r+13         NU             0                           0            -1 
    18 r-1          NL             0             0                           1 
    19 r-2          NL             0             0                         0.6 
    20 r-3          NL             0             0                         0.8 
    21 r-4          NL             0             0                         0.2 
    22 r-5          NL             0             0                           1 
    23 r-6          NL             0             0                         0.8 
    24 r-7          NL             0             0                         0.2 
    25 r-8          NL             0             0                         0.2 
    26 r-9          NL             0             0                         0.6 
    27 r-10         NL             0             0                         0.4 
    28 r-11         NL             0             0                           1 
    29 r-12         B       0.302082             0               
    30 r-13         B        3.56066             0               
    31 x norm.      NS             1             1             =          -0.2 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B    -0.00459415                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B     -0.0343146                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B      -0.892462                             
    12 x12          B       0.151041                             
    13 x13          B        1.78033                             
    14 s1           B     0.00459415                             
    15 s2           B              0                             
    16 s3           B              0                             
    17 s4           B              0                             
    18 s5           B      0.0343146                             
    19 s6           B              0                             
    20 s7           B              0                             
    21 s8           B              0                             
    22 s9           B              0                             
    23 s10          B              0                             
    24 s11          B       0.892462                             
    25 s12          B       0.151041                             
    26 s13          B        1.78033                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 1.78e-15 on row 2
        max.rel.err = 9.86e-17 on row 4
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 2.00e-15 on column 3
        max.rel.err = 5.88e-16 on column 3
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/vertices_H/rom/rom_4.dat.sol <==
-0.00459415
0
0
0
-0.0343146
0
0
0
0
0
-0.892462
0.151041
1.78033


==> anc/data/stabiliser/vertices_H/rom/rom_5.dat <==
Problem:    L1 Minimisation
Rows:       70
Columns:    64
Non-zeros:  294
Status:     OPTIMAL
Objective:  3.687052192 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       7.07107       7.07107             =     0.0879237 
     2 y2           NS            20            20             =    -0.0195975 
     3 y3           NS       28.2843       28.2843             =     0.0439619 
     4 y4           NS            20            20             =     0.0889831 
     5 y5           NS       5.65685       5.65685             =      0.120763 
     6 r+1          B    -0.00357968                           0 
     7 r+2          NU             0                           0     -0.197564 
     8 r+3          NU             0                           0      -0.18697 
     9 r+4          NU             0                           0     -0.395127 
    10 r+5          NU             0                           0     -0.395127 
    11 r+6          NU             0                           0     -0.342161 
    12 r+7          NU             0                           0      -0.14089 
    13 r+8          NU             0                           0      -0.14089 
    14 r+9          NU             0                           0      -0.10911 
    15 r+10         NU             0                           0     -0.548464 
    16 r+11         NU             0                           0     -0.647511 
    17 r+12         NU             0                           0     -0.197564 
    18 r+13         B     -0.0300544                           0 
    19 r+14         NU             0                           0     -0.192267 
    20 r+15         NU             0                           0     -0.194915 
    21 r+16         NU             0                           0         -0.25 
    22 r+17         NU             0                           0     -0.697564 
    23 r+18         NU             0                           0     -0.432468 
    24 r+19         NU             0                           0     -0.685117 
    25 r+20         NU             0                           0     -0.450742 
    26 r+21         NU             0                           0     -0.736229 
    27 r+22         NU             0                           0     -0.439619 
    28 r+23         NU             0                           0     -0.560381 
    29 r+24         NU             0                           0     -0.790254 
    30 r+25         B      -0.193582                           0 
    31 r+26         NU             0                           0     -0.814619 
    32 r+27         NU             0                           0     -0.887712 
    33 r+28         NU             0                           0     -0.492585 
    34 r+29         NU             0                           0     -0.702331 
    35 r+30         B       -2.45984                           0 
    36 r+31         NU             0                           0            -1 
    37 r+32         NU             0                           0            -1 
    38 r-1          NL             0             0                           1 
    39 r-2          NL             0             0                    0.802436 
    40 r-3          NL             0             0                     0.81303 
    41 r-4          NL             0             0                    0.604873 
    42 r-5          NL             0             0                    0.604873 
    43 r-6          NL             0             0                    0.657839 
    44 r-7          NL             0             0                     0.85911 
    45 r-8          NL             0             0                     0.85911 
    46 r-9          NL             0             0                     0.89089 
    47 r-10         NL             0             0                    0.451536 
    48 r-11         NL             0             0                    0.352489 
    49 r-12         NL             0             0                    0.802436 
    50 r-13         NL             0             0                           1 
    51 r-14         NL             0             0                    0.807733 
    52 r-15         NL             0             0                    0.805085 
    53 r-16         NL             0             0                        0.75 
    54 r-17         NL             0             0                    0.302436 
    55 r-18         NL             0             0                    0.567532 
    56 r-19         NL             0             0                    0.314883 
    57 r-20         NL             0             0                    0.549258 
    58 r-21         NL             0             0                    0.263771 
    59 r-22         NL             0             0                    0.560381 
    60 r-23         NL             0             0                    0.439619 
    61 r-24         NL             0             0                    0.209746 
    62 r-25         NL             0             0                           1 
    63 r-26         NL             0             0                    0.185381 
    64 r-27         NL             0             0                    0.112288 
    65 r-28         NL             0             0                    0.507415 
    66 r-29         NL             0             0                    0.297669 
    67 r-30         NL             0             0                           1 
    68 r-31         B       0.868967             0               
    69 r-32         B        3.81809             0               
    70 x norm.      NS             1             1             =     -0.248941 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B    -0.00178984                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B     -0.0150272                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B     -0.0967912                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B       -1.22992                             
    31 x31          B       0.434483                             
    32 x32          B        1.90904                             
    33 s1           B     0.00178984                             
    34 s2           B              0                             
    35 s3           B              0                             
    36 s4           B              0                             
    37 s5           B              0                             
    38 s6           B              0                             
    39 s7           B              0                             
    40 s8           B              0                             
    41 s9           B              0                             
    42 s10          B              0                             
    43 s11          B              0                             
    44 s12          B              0                             
    45 s13          B      0.0150272                             
    46 s14          B              0                             
    47 s15          B              0                             
    48 s16          B              0                             
    49 s17          B              0                             
    50 s18          B              0                             
    51 s19          B              0                             
    52 s20          B              0                             
    53 s21          B              0                             
    54 s22          B              0                             
    55 s23          B              0                             
    56 s24          B              0                             
    57 s25          B      0.0967912                             
    58 s26          B              0                             
    59 s27          B              0                             
    60 s28          B              0                             
    61 s29          B              0                             
    62 s30          B        1.22992                             
    63 s31          B       0.434483                             
    64 s32          B        1.90904                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 7.11e-15 on row 4
        max.rel.err = 1.73e-16 on row 4
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 1.33e-15 on column 1
        max.rel.err = 4.44e-16 on column 54
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/vertices_H/rom/rom_5.dat.sol <==
-0.00178984
0
0
0
0
0
2.20558e-18
-6.4639e-18
0
0
0
0
-0.0150272
0
0
0
0
0
0
0
0
0
-1.34923e-19
-2.62565e-17
-0.0967912
2.65926e-17
2.36341e-18
0
0
-1.22992
0.434483
1.90904


==> anc/data/stabiliser/vertices_H/rom/rom_6.dat <==
Problem:    L1 Minimisation
Rows:       127
Columns:    120
Non-zeros:  581
Status:     OPTIMAL
Objective:  4.73893427 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       8.48528       8.48528             =     0.0959893 
     2 y2           NS            30            30             =    -0.0171885 
     3 y3           NS       56.5685       56.5685             =    0.00413573 
     4 y4           NS            60            60             =     0.0352647 
     5 y5           NS       33.9411       33.9411             =     0.0568915 
     6 y6           NS             8             8             =     0.0614913 
     7 r+1          B    -0.00117532                           0 
     8 r+2          NU             0                           0    -0.0877179 
     9 r+3          NU             0                           0     -0.111281 
    10 r+4          NU             0                           0     -0.175436 
    11 r+5          NU             0                           0     -0.263154 
    12 r+6          NU             0                           0     -0.249395 
    13 r+7          NU             0                           0     -0.214655 
    14 r+8          NU             0                           0     -0.258514 
    15 r+9          NU             0                           0     -0.241486 
    16 r+10         NU             0                           0     -0.307144 
    17 r+11         NU             0                           0     -0.340724 
    18 r+12         NU             0                           0       -0.1273 
    19 r+13         NU             0                           0       -0.1227 
    20 r+14         NU             0                           0     -0.350872 
    21 r+15         NU             0                           0     -0.526307 
    22 r+16         NU             0                           0     -0.545917 
    23 r+17         NU             0                           0     -0.438589 
    24 r+18         NU             0                           0     -0.291196 
    25 r+19         NU             0                           0     -0.536677 
    26 r+20         B     -0.0340559                           0 
    27 r+21         NU             0                           0     -0.535305 
    28 r+22         NU             0                           0     -0.579003 
    29 r+23         NU             0                           0     -0.304693 
    30 r+24         NU             0                           0     -0.557073 
    31 r+25         NU             0                           0      -0.25232 
    32 r+26         B    -0.00948022                           0 
    33 r+27         NU             0                           0     -0.618484 
    34 r+28         NU             0                           0     -0.545675 
    35 r+29         NU             0                           0     -0.520134 
    36 r+30         NU             0                           0     -0.388396 
    37 r+31         NU             0                           0     -0.632505 
    38 r+32         NU             0                           0     -0.237411 
    39 r+33         NU             0                           0      -0.55322 
    40 r+34         NU             0                           0     -0.215431 
    41 r+35         NU             0                           0     -0.213121 
    42 r+36         NU             0                           0    -0.0877179 
    43 r+37         NU             0                           0         < eps
    44 r+38         NU             0                           0     -0.684797 
    45 r+39         NU             0                           0     -0.585731 
    46 r+40         NU             0                           0     -0.296744 
    47 r+41         NU             0                           0     -0.739671 
    48 r+42         NU             0                           0     -0.608094 
    49 r+43         NU             0                           0     -0.646365 
    50 r+44         NU             0                           0     -0.248749 
    51 r+45         NU             0                           0     -0.606641 
    52 r+46         NU             0                           0     -0.469254 
    53 r+47         NU             0                           0     -0.530746 
    54 r+48         NU             0                           0     -0.651378 
    55 r+49         NU             0                           0     -0.697365 
    56 r+50         NU             0                           0     -0.487613 
    57 r+51         NU             0                           0     -0.605996 
    58 r+52         NU             0                           0     -0.789461 
    59 r+53         B       -0.46108                           0 
    60 r+54         NU             0                           0     -0.815809 
    61 r+55         NU             0                           0     -0.894852 
    62 r+56         NU             0                           0     -0.500121 
    63 r+57         NU             0                           0      -0.71066 
    64 r+58         B       -3.23314                           0 
    65 r+59         NU             0                           0            -1 
    66 r+60         NU             0                           0            -1 
    67 r-1          NL             0             0                           1 
    68 r-2          NL             0             0                    0.912282 
    69 r-3          NL             0             0                    0.888719 
    70 r-4          NL             0             0                    0.824564 
    71 r-5          NL             0             0                    0.736846 
    72 r-6          NL             0             0                    0.750605 
    73 r-7          NL             0             0                    0.785345 
    74 r-8          NL             0             0                    0.741486 
    75 r-9          NL             0             0                    0.758514 
    76 r-10         NL             0             0                    0.692856 
    77 r-11         NL             0             0                    0.659276 
    78 r-12         NL             0             0                      0.8727 
    79 r-13         NL             0             0                      0.8773 
    80 r-14         NL             0             0                    0.649128 
    81 r-15         NL             0             0                    0.473693 
    82 r-16         NL             0             0                    0.454083 
    83 r-17         NL             0             0                    0.561411 
    84 r-18         NL             0             0                    0.708804 
    85 r-19         NL             0             0                    0.463323 
    86 r-20         NL             0             0                           1 
    87 r-21         NL             0             0                    0.464695 
    88 r-22         NL             0             0                    0.420997 
    89 r-23         NL             0             0                    0.695307 
    90 r-24         NL             0             0                    0.442927 
    91 r-25         NL             0             0                     0.74768 
    92 r-26         NL             0             0                           1 
    93 r-27         NL             0             0                    0.381516 
    94 r-28         NL             0             0                    0.454325 
    95 r-29         NL             0             0                    0.479866 
    96 r-30         NL             0             0                    0.611604 
    97 r-31         NL             0             0                    0.367495 
    98 r-32         NL             0             0                    0.762589 
    99 r-33         NL             0             0                     0.44678 
   100 r-34         NL             0             0                    0.784569 
   101 r-35         NL             0             0                    0.786879 
   102 r-36         NL             0             0                    0.912282 
   103 r-37         NL             0             0                           1 
   104 r-38         NL             0             0                    0.315203 
   105 r-39         NL             0             0                    0.414269 
   106 r-40         NL             0             0                    0.703256 
   107 r-41         NL             0             0                    0.260329 
   108 r-42         NL             0             0                    0.391906 
   109 r-43         NL             0             0                    0.353635 
   110 r-44         NL             0             0                    0.751251 
   111 r-45         NL             0             0                    0.393359 
   112 r-46         NL             0             0                    0.530746 
   113 r-47         NL             0             0                    0.469254 
   114 r-48         NL             0             0                    0.348622 
   115 r-49         NL             0             0                    0.302635 
   116 r-50         NL             0             0                    0.512387 
   117 r-51         NL             0             0                    0.394004 
   118 r-52         NL             0             0                    0.210539 
   119 r-53         NL             0             0                           1 
   120 r-54         NL             0             0                    0.184191 
   121 r-55         NL             0             0                    0.105148 
   122 r-56         NL             0             0                    0.499879 
   123 r-57         NL             0             0                     0.28934 
   124 r-58         NL             0             0                           1 
   125 r-59         B        1.80768             0               
   126 r-60         B        3.93125             0               
   127 x norm.      NS             1             1             =     -0.332634 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -0.000587662                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B      -0.017028                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B    -0.00474011                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B       -0.23054                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B       -1.61657                             
    59 x59          B       0.903841                             
    60 x60          B        1.96563                             
    61 s1           B    0.000587662                             
    62 s2           B              0                             
    63 s3           B              0                             
    64 s4           B              0                             
    65 s5           B              0                             
    66 s6           B              0                             
    67 s7           B              0                             
    68 s8           B              0                             
    69 s9           B              0                             
    70 s10          B              0                             
    71 s11          B              0                             
    72 s12          B              0                             
    73 s13          B              0                             
    74 s14          B              0                             
    75 s15          B              0                             
    76 s16          B              0                             
    77 s17          B              0                             
    78 s18          B              0                             
    79 s19          B              0                             
    80 s20          B       0.017028                             
    81 s21          B              0                             
    82 s22          B              0                             
    83 s23          B              0                             
    84 s24          B              0                             
    85 s25          B              0                             
    86 s26          B     0.00474011                             
    87 s27          B              0                             
    88 s28          B              0                             
    89 s29          B              0                             
    90 s30          B              0                             
    91 s31          B              0                             
    92 s32          B              0                             
    93 s33          B              0                             
    94 s34          B              0                             
    95 s35          B              0                             
    96 s36          B              0                             
    97 s37          B              0                             
    98 s38          B              0                             
    99 s39          B              0                             
   100 s40          B              0                             
   101 s41          B              0                             
   102 s42          B              0                             
   103 s43          B              0                             
   104 s44          B              0                             
   105 s45          B              0                             
   106 s46          B              0                             
   107 s47          B              0                             
   108 s48          B              0                             
   109 s49          B              0                             
   110 s50          B              0                             
   111 s51          B              0                             
   112 s52          B              0                             
   113 s53          B        0.23054                             
   114 s54          B              0                             
   115 s55          B              0                             
   116 s56          B              0                             
   117 s57          B              0                             
   118 s58          B        1.61657                             
   119 s59          B       0.903841                             
   120 s60          B        1.96563                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 1.42e-14 on row 3
        max.rel.err = 1.24e-16 on row 3
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 6.22e-15 on column 73
        max.rel.err = 2.07e-15 on column 73
        High quality

KKT.DB: max.abs.err = 8.88e-16 on row 43
        max.rel.err = 8.88e-16 on row 43
        High quality

End of output


==> anc/data/stabiliser/vertices_H/rom/rom_6.dat.sol <==
-0.000587662
-1.31945e-17
0
0
0
0
0
0
0
0
0
3.166e-18
0
1.21521e-17
2.67109e-18
0
0
0
0
-0.017028
0
0
0
0
0
-0.00474011
0
0
0
0
0
0
0
0
-1.84377e-17
0
0
8.19445e-19
0
0
1.63572e-17
0
0
0
0
0
-2.31296e-18
0
0
0
0
-4.23092e-17
-0.23054
-3.38953e-17
-2.96471e-17
0
0
-1.61657
0.903841
1.96563


==> anc/data/stabiliser/vertices_H/rom/rom_7.dat <==
Problem:    L1 Minimisation
Rows:       296
Columns:    288
Non-zeros:  1574
Status:     OPTIMAL
Objective:  6.076445859 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       9.89949       9.89949             =      0.101366 
     2 y2           NS            42            42             =   -0.00773095 
     3 y3           NS       98.9949       98.9949             =   -0.00779094 
     4 y4           NS           140           140             =     0.0107531 
     5 y5           NS       118.794       118.794             =     0.0253416 
     6 y6           NS            56            56             =      0.030959 
     7 y7           NS       11.3137       11.3137             =      0.030944 
     8 r+1          B   -0.000347645                           0 
     9 r+2          NU             0                           0    -0.0365464 
    10 r+3          NU             0                           0    -0.0549248 
    11 r+4          NU             0                           0    -0.0730927 
    12 r+5          NU             0                           0     -0.131567 
    13 r+6          NU             0                           0     -0.135748 
    14 r+7          NU             0                           0     -0.163331 
    15 r+8          NU             0                           0     -0.192568 
    16 r+9          NU             0                           0     -0.164052 
    17 r+10         NU             0                           0      -0.20654 
    18 r+11         NU             0                           0     -0.252816 
    19 r+12         NU             0                           0     -0.247184 
    20 r+13         NU             0                           0     -0.146185 
    21 r+14         NU             0                           0     -0.263134 
    22 r+15         NU             0                           0     -0.264397 
    23 r+16         NU             0                           0     -0.270443 
    24 r+17         NU             0                           0      -0.22391 
    25 r+18         NU             0                           0     -0.124528 
    26 r+19         NU             0                           0     -0.116045 
    27 r+20         NU             0                           0     -0.270037 
    28 r+21         NU             0                           0     -0.263134 
    29 r+22         NU             0                           0     -0.269495 
    30 r+23         NU             0                           0      -0.22403 
    31 r+24         NU             0                           0     -0.286663 
    32 r+25         NU             0                           0     -0.257178 
    33 r+26         NU             0                           0     -0.321608 
    34 r+27         NU             0                           0     -0.306989 
    35 r+28         NU             0                           0     -0.146665 
    36 r+29         NU             0                           0     -0.124738 
    37 r+30         NU             0                           0     -0.124993 
    38 r+31         NU             0                           0     -0.125007 
    39 r+32         NU             0                           0     -0.292371 
    40 r+33         NU             0                           0    -0.0365464 
    41 r+34         NU             0                           0     -0.423938 
    42 r+35         NU             0                           0     -0.438556 
    43 r+36         NU             0                           0     -0.384677 
    44 r+37         NU             0                           0     -0.263404 
    45 r+38         NU             0                           0     -0.423938 
    46 r+39         NU             0                           0     -0.438556 
    47 r+40         NU             0                           0     -0.223609 
    48 r+41         NU             0                           0      -0.41516 
    49 r+42         NU             0                           0     -0.446104 
    50 r+43         NU             0                           0     -0.407692 
    51 r+44         NU             0                           0     -0.435966 
    52 r+45         NU             0                           0     -0.442448 
    53 r+46         NU             0                           0     -0.241206 
    54 r+47         B   -0.000395023                           0 
    55 r+48         NU             0                           0     -0.476587 
    56 r+49         NU             0                           0     -0.456419 
    57 r+50         NU             0                           0     -0.340859 
    58 r+51         NU             0                           0     -0.242146 
    59 r+52         NU             0                           0     -0.117625 
    60 r+53         NU             0                           0      -0.46803 
    61 r+54         NU             0                           0     -0.487551 
    62 r+55         NU             0                           0     -0.492469 
    63 r+56         NU             0                           0      -0.36817 
    64 r+57         NU             0                           0      -0.32066 
    65 r+58         NU             0                           0     -0.394971 
    66 r+59         NU             0                           0     -0.161781 
    67 r+60         NU             0                           0     -0.211969 
    68 r+61         B              0                           0 
    69 r+62         NU             0                           0     -0.522202 
    70 r+63         NU             0                           0     -0.488814 
    71 r+64         NU             0                           0     -0.525142 
    72 r+65         NU             0                           0     -0.477632 
    73 r+66         NU             0                           0     -0.351634 
    74 r+67         NU             0                           0     -0.304124 
    75 r+68         NU             0                           0     -0.284006 
    76 r+69         NU             0                           0     -0.131567 
    77 r+70         NU             0                           0      -0.21794 
    78 r+71         NU             0                           0     -0.491095 
    79 r+72         B    -0.00461106                           0 
    80 r+73         NU             0                           0     -0.536459 
    81 r+74         NU             0                           0     -0.533947 
    82 r+75         NU             0                           0     -0.486437 
    83 r+76         NU             0                           0     -0.147449 
    84 r+77         NU             0                           0     -0.140139 
    85 r+78         NU             0                           0     -0.579262 
    86 r+79         NU             0                           0     -0.535406 
    87 r+80         NU             0                           0     -0.337016 
    88 r+81         NU             0                           0     -0.340979 
    89 r+82         NU             0                           0     -0.237919 
    90 r+83         NU             0                           0      -0.35794 
    91 r+84         NU             0                           0     -0.440612 
    92 r+85         NU             0                           0     -0.511034 
    93 r+86         NU             0                           0     -0.550694 
    94 r+87         NU             0                           0     -0.584691 
    95 r+88         NU             0                           0     -0.237922 
    96 r+89         NU             0                           0     -0.461425 
    97 r+90         NU             0                           0     -0.161901 
    98 r+91         NU             0                           0     -0.372508 
    99 r+92         NU             0                           0     -0.378184 
   100 r+93         NU             0                           0      -0.59409 
   101 r+94         NU             0                           0      -0.45777 
   102 r+95         NU             0                           0     -0.485383 
   103 r+96         NU             0                           0     -0.140229 
   104 r+97         NU             0                           0     -0.370349 
   105 r+98         NU             0                           0     -0.420684 
   106 r+99         NU             0                           0     -0.638036 
   107 r+100        NU             0                           0     -0.479811 
   108 r+101        NU             0                           0     -0.512123 
   109 r+102        NU             0                           0    -0.0365464 
   110 r+103        B              0                           0 
   111 r+104        NU             0                           0     -0.347185 
   112 r+105        NU             0                           0     -0.428383 
   113 r+106        NU             0                           0     -0.535352 
   114 r+107        NU             0                           0     -0.553332 
   115 r+108        NU             0                           0     -0.308421 
   116 r+109        NU             0                           0     -0.553827 
   117 r+110        NU             0                           0     -0.483848 
   118 r+111        NU             0                           0     -0.571077 
   119 r+112        NU             0                           0     -0.484528 
   120 r+113        NU             0                           0     -0.515472 
   121 r+114        NU             0                           0     -0.350845 
   122 r+115        NU             0                           0     -0.526267 
   123 r+116        NU             0                           0     -0.555565 
   124 r+117        NU             0                           0      -0.54413 
   125 r+118        B              0                           0 
   126 r+119        NU             0                           0     -0.536324 
   127 r+120        NU             0                           0     -0.579262 
   128 r+121        B     -0.0217803                           0 
   129 r+122        NU             0                           0     -0.618778 
   130 r+123        NU             0                           0     -0.636847 
   131 r+124        NU             0                           0      -0.24008 
   132 r+125        NU             0                           0    -0.0877112 
   133 r+126        NU             0                           0         < eps
   134 r+127        NU             0                           0     -0.687546 
   135 r+128        NU             0                           0     -0.586689 
   136 r+129        NU             0                           0     -0.752937 
   137 r+130        NU             0                           0      -0.62137 
   138 r+131        NU             0                           0     -0.489619 
   139 r+132        NU             0                           0     -0.551522 
   140 r+133        NU             0                           0     -0.651669 
   141 r+134        NU             0                           0      -0.69735 
   142 r+135        NU             0                           0     -0.491228 
   143 r+136        NU             0                           0     -0.609432 
   144 r+137        NU             0                           0     -0.789401 
   145 r+138        B       -1.00754                           0 
   146 r+139        NU             0                           0     -0.815898 
   147 r+140        NU             0                           0     -0.895389 
   148 r+141        NU             0                           0     -0.500689 
   149 r+142        B       -4.04177                           0 
   150 r+143        NU             0                           0            -1 
   151 r+144        NU             0                           0            -1 
   152 r-1          NL             0             0                           1 
   153 r-2          NL             0             0                    0.963454 
   154 r-3          NL             0             0                    0.945075 
   155 r-4          NL             0             0                    0.926907 
   156 r-5          NL             0             0                    0.868433 
   157 r-6          NL             0             0                    0.864252 
   158 r-7          NL             0             0                    0.836669 
   159 r-8          NL             0             0                    0.807432 
   160 r-9          NL             0             0                    0.835948 
   161 r-10         NL             0             0                     0.79346 
   162 r-11         NL             0             0                    0.747184 
   163 r-12         NL             0             0                    0.752816 
   164 r-13         NL             0             0                    0.853815 
   165 r-14         NL             0             0                    0.736866 
   166 r-15         NL             0             0                    0.735603 
   167 r-16         NL             0             0                    0.729557 
   168 r-17         NL             0             0                     0.77609 
   169 r-18         NL             0             0                    0.875472 
   170 r-19         NL             0             0                    0.883955 
   171 r-20         NL             0             0                    0.729963 
   172 r-21         NL             0             0                    0.736866 
   173 r-22         NL             0             0                    0.730505 
   174 r-23         NL             0             0                     0.77597 
   175 r-24         NL             0             0                    0.713337 
   176 r-25         NL             0             0                    0.742822 
   177 r-26         NL             0             0                    0.678392 
   178 r-27         NL             0             0                    0.693011 
   179 r-28         NL             0             0                    0.853335 
   180 r-29         NL             0             0                    0.875262 
   181 r-30         NL             0             0                    0.875007 
   182 r-31         NL             0             0                    0.874993 
   183 r-32         NL             0             0                    0.707629 
   184 r-33         NL             0             0                    0.963454 
   185 r-34         NL             0             0                    0.576062 
   186 r-35         NL             0             0                    0.561444 
   187 r-36         NL             0             0                    0.615323 
   188 r-37         NL             0             0                    0.736596 
   189 r-38         NL             0             0                    0.576062 
   190 r-39         NL             0             0                    0.561444 
   191 r-40         NL             0             0                    0.776391 
   192 r-41         NL             0             0                     0.58484 
   193 r-42         NL             0             0                    0.553896 
   194 r-43         NL             0             0                    0.592308 
   195 r-44         NL             0             0                    0.564034 
   196 r-45         NL             0             0                    0.557552 
   197 r-46         NL             0             0                    0.758794 
   198 r-47         NL             0             0                           1 
   199 r-48         NL             0             0                    0.523413 
   200 r-49         NL             0             0                    0.543581 
   201 r-50         NL             0             0                    0.659141 
   202 r-51         NL             0             0                    0.757854 
   203 r-52         NL             0             0                    0.882375 
   204 r-53         NL             0             0                     0.53197 
   205 r-54         NL             0             0                    0.512449 
   206 r-55         NL             0             0                    0.507531 
   207 r-56         NL             0             0                     0.63183 
   208 r-57         NL             0             0                     0.67934 
   209 r-58         NL             0             0                    0.605029 
   210 r-59         NL             0             0                    0.838219 
   211 r-60         NL             0             0                    0.788031 
   212 r-61         NL             0             0                           1 
   213 r-62         NL             0             0                    0.477798 
   214 r-63         NL             0             0                    0.511186 
   215 r-64         NL             0             0                    0.474858 
   216 r-65         NL             0             0                    0.522368 
   217 r-66         NL             0             0                    0.648366 
   218 r-67         NL             0             0                    0.695876 
   219 r-68         NL             0             0                    0.715994 
   220 r-69         NL             0             0                    0.868433 
   221 r-70         NL             0             0                     0.78206 
   222 r-71         NL             0             0                    0.508905 
   223 r-72         NL             0             0                           1 
   224 r-73         NL             0             0                    0.463541 
   225 r-74         NL             0             0                    0.466053 
   226 r-75         NL             0             0                    0.513563 
   227 r-76         NL             0             0                    0.852551 
   228 r-77         NL             0             0                    0.859861 
   229 r-78         NL             0             0                    0.420738 
   230 r-79         NL             0             0                    0.464594 
   231 r-80         NL             0             0                    0.662984 
   232 r-81         NL             0             0                    0.659021 
   233 r-82         NL             0             0                    0.762081 
   234 r-83         NL             0             0                     0.64206 
   235 r-84         NL             0             0                    0.559388 
   236 r-85         NL             0             0                    0.488966 
   237 r-86         NL             0             0                    0.449306 
   238 r-87         NL             0             0                    0.415309 
   239 r-88         NL             0             0                    0.762078 
   240 r-89         NL             0             0                    0.538575 
   241 r-90         NL             0             0                    0.838099 
   242 r-91         NL             0             0                    0.627492 
   243 r-92         NL             0             0                    0.621816 
   244 r-93         NL             0             0                     0.40591 
   245 r-94         NL             0             0                     0.54223 
   246 r-95         NL             0             0                    0.514617 
   247 r-96         NL             0             0                    0.859771 
   248 r-97         NL             0             0                    0.629651 
   249 r-98         NL             0             0                    0.579316 
   250 r-99         NL             0             0                    0.361964 
   251 r-100        NL             0             0                    0.520189 
   252 r-101        NL             0             0                    0.487877 
   253 r-102        NL             0             0                    0.963454 
   254 r-103        NL             0             0                           1 
   255 r-104        NL             0             0                    0.652815 
   256 r-105        NL             0             0                    0.571617 
   257 r-106        NL             0             0                    0.464648 
   258 r-107        NL             0             0                    0.446668 
   259 r-108        NL             0             0                    0.691579 
   260 r-109        NL             0             0                    0.446173 
   261 r-110        NL             0             0                    0.516152 
   262 r-111        NL             0             0                    0.428923 
   263 r-112        NL             0             0                    0.515472 
   264 r-113        NL             0             0                    0.484528 
   265 r-114        NL             0             0                    0.649155 
   266 r-115        NL             0             0                    0.473733 
   267 r-116        NL             0             0                    0.444435 
   268 r-117        NL             0             0                     0.45587 
   269 r-118        NL             0             0                           1 
   270 r-119        NL             0             0                    0.463676 
   271 r-120        NL             0             0                    0.420738 
   272 r-121        NL             0             0                           1 
   273 r-122        NL             0             0                    0.381222 
   274 r-123        NL             0             0                    0.363153 
   275 r-124        NL             0             0                     0.75992 
   276 r-125        NL             0             0                    0.912289 
   277 r-126        NL             0             0                           1 
   278 r-127        NL             0             0                    0.312454 
   279 r-128        NL             0             0                    0.413311 
   280 r-129        NL             0             0                    0.247063 
   281 r-130        NL             0             0                     0.37863 
   282 r-131        NL             0             0                    0.510381 
   283 r-132        NL             0             0                    0.448478 
   284 r-133        NL             0             0                    0.348331 
   285 r-134        NL             0             0                     0.30265 
   286 r-135        NL             0             0                    0.508772 
   287 r-136        NL             0             0                    0.390568 
   288 r-137        NL             0             0                    0.210599 
   289 r-138        NL             0             0                           1 
   290 r-139        NL             0             0                    0.184102 
   291 r-140        NL             0             0                    0.104611 
   292 r-141        NL             0             0                    0.499311 
   293 r-142        NL             0             0                           1 
   294 r-143        B        3.24265             0               
   295 r-144        B        3.83379             0               
   296 x norm.      NS             1             1             =      -0.43072 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -0.000173823                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B   -0.000197512                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B    -0.00230553                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B              0                             
    92 x92          B              0                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B              0                             
    98 x98          B              0                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B              0                             
   104 x104         B              0                             
   105 x105         B              0                             
   106 x106         B              0                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B              0                             
   110 x110         B              0                             
   111 x111         B              0                             
   112 x112         B              0                             
   113 x113         B              0                             
   114 x114         B              0                             
   115 x115         B              0                             
   116 x116         B              0                             
   117 x117         B              0                             
   118 x118         B              0                             
   119 x119         B              0                             
   120 x120         B              0                             
   121 x121         B     -0.0108901                             
   122 x122         B              0                             
   123 x123         B              0                             
   124 x124         B              0                             
   125 x125         B              0                             
   126 x126         B              0                             
   127 x127         B              0                             
   128 x128         B              0                             
   129 x129         B              0                             
   130 x130         B              0                             
   131 x131         B              0                             
   132 x132         B              0                             
   133 x133         B              0                             
   134 x134         B              0                             
   135 x135         B              0                             
   136 x136         B              0                             
   137 x137         B              0                             
   138 x138         B       -0.50377                             
   139 x139         B              0                             
   140 x140         B              0                             
   141 x141         B              0                             
   142 x142         B       -2.02089                             
   143 x143         B        1.62133                             
   144 x144         B         1.9169                             
   145 s1           B    0.000173823                             
   146 s2           B              0                             
   147 s3           B              0                             
   148 s4           B              0                             
   149 s5           B              0                             
   150 s6           B              0                             
   151 s7           B              0                             
   152 s8           B              0                             
   153 s9           B              0                             
   154 s10          B              0                             
   155 s11          B              0                             
   156 s12          B              0                             
   157 s13          B              0                             
   158 s14          B              0                             
   159 s15          B              0                             
   160 s16          B              0                             
   161 s17          B              0                             
   162 s18          B              0                             
   163 s19          B              0                             
   164 s20          B              0                             
   165 s21          B              0                             
   166 s22          B              0                             
   167 s23          B              0                             
   168 s24          B              0                             
   169 s25          B              0                             
   170 s26          B              0                             
   171 s27          B              0                             
   172 s28          B              0                             
   173 s29          B              0                             
   174 s30          B              0                             
   175 s31          B              0                             
   176 s32          B              0                             
   177 s33          B              0                             
   178 s34          B              0                             
   179 s35          B              0                             
   180 s36          B              0                             
   181 s37          B              0                             
   182 s38          B              0                             
   183 s39          B              0                             
   184 s40          B              0                             
   185 s41          B              0                             
   186 s42          B              0                             
   187 s43          B              0                             
   188 s44          B              0                             
   189 s45          B              0                             
   190 s46          B              0                             
   191 s47          B    0.000197512                             
   192 s48          B              0                             
   193 s49          B              0                             
   194 s50          B              0                             
   195 s51          B              0                             
   196 s52          B              0                             
   197 s53          B              0                             
   198 s54          B              0                             
   199 s55          B              0                             
   200 s56          B              0                             
   201 s57          B              0                             
   202 s58          B              0                             
   203 s59          B              0                             
   204 s60          B              0                             
   205 s61          NF             0                                     < eps
   206 s62          B              0                             
   207 s63          B              0                             
   208 s64          B              0                             
   209 s65          B              0                             
   210 s66          B              0                             
   211 s67          B              0                             
   212 s68          B              0                             
   213 s69          B              0                             
   214 s70          B              0                             
   215 s71          B              0                             
   216 s72          B     0.00230553                             
   217 s73          B              0                             
   218 s74          B              0                             
   219 s75          B              0                             
   220 s76          B              0                             
   221 s77          B              0                             
   222 s78          B              0                             
   223 s79          B              0                             
   224 s80          B              0                             
   225 s81          B              0                             
   226 s82          B              0                             
   227 s83          B              0                             
   228 s84          B              0                             
   229 s85          B              0                             
   230 s86          B              0                             
   231 s87          B              0                             
   232 s88          B              0                             
   233 s89          B              0                             
   234 s90          B              0                             
   235 s91          B              0                             
   236 s92          B              0                             
   237 s93          B              0                             
   238 s94          B              0                             
   239 s95          B              0                             
   240 s96          B              0                             
   241 s97          B              0                             
   242 s98          B              0                             
   243 s99          B              0                             
   244 s100         B              0                             
   245 s101         B              0                             
   246 s102         B              0                             
   247 s103         NF             0                                     < eps
   248 s104         B              0                             
   249 s105         B              0                             
   250 s106         B              0                             
   251 s107         B              0                             
   252 s108         B              0                             
   253 s109         B              0                             
   254 s110         B              0                             
   255 s111         B              0                             
   256 s112         B              0                             
   257 s113         B              0                             
   258 s114         B              0                             
   259 s115         B              0                             
   260 s116         B              0                             
   261 s117         B              0                             
   262 s118         NF             0                                     < eps
   263 s119         B              0                             
   264 s120         B              0                             
   265 s121         B      0.0108901                             
   266 s122         B              0                             
   267 s123         B              0                             
   268 s124         B              0                             
   269 s125         B              0                             
   270 s126         B              0                             
   271 s127         B              0                             
   272 s128         B              0                             
   273 s129         B              0                             
   274 s130         B              0                             
   275 s131         B              0                             
   276 s132         B              0                             
   277 s133         B              0                             
   278 s134         B              0                             
   279 s135         B              0                             
   280 s136         B              0                             
   281 s137         B              0                             
   282 s138         B        0.50377                             
   283 s139         B              0                             
   284 s140         B              0                             
   285 s141         B              0                             
   286 s142         B        2.02089                             
   287 s143         B        1.62133                             
   288 s144         B         1.9169                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 2.84e-14 on row 4
        max.rel.err = 3.38e-16 on row 44
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 3.11e-15 on column 3
        max.rel.err = 7.13e-16 on column 3
        High quality

KKT.DB: max.abs.err = 9.99e-16 on column 247
        max.rel.err = 9.99e-16 on column 247
        High quality

End of output


==> anc/data/stabiliser/vertices_H/rom/rom_7.dat.sol <==
-0.000173823
0
0
-2.55383e-17
0
0
0
0
0
0
0
0
0
0
0
4.28542e-17
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1.69177e-16
0
0
0
0
0
0
0
0
0
-0.000197512
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.00230553
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1.13975e-16
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.0108901
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1.23775e-16
-0.50377
0
0
0
-2.02089
1.62133
1.9169


==> anc/data/stabiliser/vertices_H/rom/rom_8.dat <==
Problem:    L1 Minimisation
Rows:       617
Columns:    608
Non-zeros:  3529
Status:     OPTIMAL
Objective:  7.789349474 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       11.3137       11.3137             =     0.0599473 
     2 y2           NS            56            56             =    -0.0233128 
     3 y3           NS       158.392       158.392             =    0.00435339 
     4 y4           NS           280           280             =    0.00876461 
     5 y5           NS       316.784       316.784             =  -9.71619e-05 
     6 y6           NS           224           224             =     0.0092558 
     7 y7           NS       90.5097       90.5097             =     0.0352591 
     8 y8           NS            16            16             =     0.0172751 
     9 r+1          B   -0.000157825                           0 
    10 r+2          NU             0                           0    -0.0252945 
    11 r+3          NU             0                           0     -0.082368 
    12 r+4          NU             0                           0    -0.0260838 
    13 r+5          NU             0                           0     -0.305388 
    14 r+6          NU             0                           0     -0.245315 
    15 r+7          NU             0                           0     -0.112107 
    16 r+8          NU             0                           0     -0.367281 
    17 r+9          NU             0                           0      -0.27974 
    18 r+10         NU             0                           0     -0.178015 
    19 r+11         NU             0                           0     -0.238652 
    20 r+12         NU             0                           0     -0.664798 
    21 r+13         NU             0                           0     -0.120672 
    22 r+14         NU             0                           0     -0.329557 
    23 r+15         NU             0                           0     -0.419608 
    24 r+16         NU             0                           0     -0.419887 
    25 r+17         NU             0                           0     -0.490393 
    26 r+18         NU             0                           0     -0.299952 
    27 r+19         NU             0                           0      -0.42606 
    28 r+20         NU             0                           0     -0.383284 
    29 r+21         NU             0                           0      -0.29703 
    30 r+22         NU             0                           0      -0.22478 
    31 r+23         NU             0                           0     -0.153997 
    32 r+24         NU             0                           0     -0.260186 
    33 r+25         NU             0                           0      -0.17337 
    34 r+26         NU             0                           0     -0.332654 
    35 r+27         NU             0                           0     -0.271994 
    36 r+28         NU             0                           0     -0.228006 
    37 r+29         NU             0                           0     -0.472865 
    38 r+30         NU             0                           0     -0.348597 
    39 r+31         NU             0                           0     -0.356961 
    40 r+32         NU             0                           0     -0.397007 
    41 r+33         NU             0                           0     -0.472022 
    42 r+34         NU             0                           0     -0.425478 
    43 r+35         NU             0                           0     -0.322749 
    44 r+36         NU             0                           0     -0.378404 
    45 r+37         NU             0                           0     -0.286998 
    46 r+38         NU             0                           0     -0.412799 
    47 r+39         NU             0                           0      -0.31866 
    48 r+40         NU             0                           0     -0.313408 
    49 r+41         NU             0                           0     -0.366503 
    50 r+42         NU             0                           0     -0.366414 
    51 r+43         NU             0                           0     -0.276239 
    52 r+44         NU             0                           0     -0.285866 
    53 r+45         NU             0                           0     -0.303133 
    54 r+46         NU             0                           0      -0.33162 
    55 r+47         NU             0                           0     -0.326974 
    56 r+48         NU             0                           0     -0.281653 
    57 r+49         NU             0                           0     -0.242864 
    58 r+50         NU             0                           0     -0.152877 
    59 r+51         NU             0                           0     -0.116008 
    60 r+52         NU             0                           0     -0.133992 
    61 r+53         NU             0                           0     -0.569934 
    62 r+54         NU             0                           0      -0.36387 
    63 r+55         NU             0                           0     -0.306691 
    64 r+56         NU             0                           0      -0.15307 
    65 r+57         NU             0                           0     -0.523154 
    66 r+58         NU             0                           0     -0.356904 
    67 r+59         NU             0                           0     -0.736184 
    68 r+60         NU             0                           0     -0.258883 
    69 r+61         NU             0                           0     -0.343073 
    70 r+62         NU             0                           0     -0.482637 
    71 r+63         NU             0                           0     -0.227462 
    72 r+64         NU             0                           0     -0.331333 
    73 r+65         NU             0                           0     -0.525058 
    74 r+66         NU             0                           0      -0.46778 
    75 r+67         NU             0                           0     -0.442486 
    76 r+68         NU             0                           0     -0.309283 
    77 r+69         NU             0                           0     -0.351361 
    78 r+70         NU             0                           0     -0.449934 
    79 r+71         NU             0                           0     -0.291483 
    80 r+72         NU             0                           0     -0.361523 
    81 r+73         NU             0                           0     -0.484542 
    82 r+74         NU             0                           0     -0.432855 
    83 r+75         NU             0                           0       -0.4313 
    84 r+76         NU             0                           0     -0.322033 
    85 r+77         NU             0                           0     -0.603329 
    86 r+78         NU             0                           0     -0.543092 
    87 r+79         NU             0                           0     -0.642305 
    88 r+80         NU             0                           0     -0.509906 
    89 r+81         NU             0                           0     -0.585255 
    90 r+82         NU             0                           0     -0.465792 
    91 r+83         NU             0                           0     -0.128652 
    92 r+84         NU             0                           0     -0.492734 
    93 r+85         NU             0                           0      -0.46744 
    94 r+86         NU             0                           0     -0.616698 
    95 r+87         NU             0                           0     -0.658777 
    96 r+88         NU             0                           0     -0.647456 
    97 r+89         NU             0                           0     -0.330998 
    98 r+90         NU             0                           0    -0.0861443 
    99 r+91         NU             0                           0     -0.245428 
   100 r+92         NU             0                           0     -0.386871 
   101 r+93         NU             0                           0     -0.293861 
   102 r+94         NU             0                           0      -0.32143 
   103 r+95         NU             0                           0      -0.44885 
   104 r+96         NU             0                           0     -0.411302 
   105 r+97         NU             0                           0     -0.481592 
   106 r+98         NU             0                           0     -0.357205 
   107 r+99         NU             0                           0     -0.429187 
   108 r+100        NU             0                           0     -0.618874 
   109 r+101        NU             0                           0     -0.334858 
   110 r+102        NU             0                           0      -0.56285 
   111 r+103        NU             0                           0     -0.420648 
   112 r+104        NU             0                           0       -0.5402 
   113 r+105        NU             0                           0      -0.43595 
   114 r+106        NU             0                           0     -0.147031 
   115 r+107        NU             0                           0     -0.497451 
   116 r+108        NU             0                           0     -0.655914 
   117 r+109        NU             0                           0     -0.473804 
   118 r+110        NU             0                           0      -0.63281 
   119 r+111        NU             0                           0     -0.546218 
   120 r+112        NU             0                           0      -0.28181 
   121 r+113        NU             0                           0     -0.561568 
   122 r+114        NU             0                           0     -0.609789 
   123 r+115        NU             0                           0     -0.655827 
   124 r+116        NU             0                           0     -0.303567 
   125 r+117        NU             0                           0     -0.510891 
   126 r+118        NU             0                           0     -0.480723 
   127 r+119        NU             0                           0      -0.39746 
   128 r+120        NU             0                           0     -0.461229 
   129 r+121        NU             0                           0     -0.329314 
   130 r+122        NU             0                           0     -0.486816 
   131 r+123        NU             0                           0     -0.307792 
   132 r+124        NU             0                           0     -0.546732 
   133 r+125        NU             0                           0     -0.274225 
   134 r+126        NU             0                           0      -0.38151 
   135 r+127        NU             0                           0     -0.422352 
   136 r+128        NU             0                           0     -0.275034 
   137 r+129        NU             0                           0     -0.555552 
   138 r+130        NU             0                           0     -0.518852 
   139 r+131        B    -0.00748621                           0 
   140 r+132        NU             0                           0     -0.572545 
   141 r+133        NU             0                           0     -0.614625 
   142 r+134        NU             0                           0    -0.0949576 
   143 r+135        NU             0                           0     -0.544163 
   144 r+136        NU             0                           0     -0.571963 
   145 r+137        NU             0                           0     -0.513995 
   146 r+138        NU             0                           0     -0.494501 
   147 r+139        NU             0                           0     -0.645436 
   148 r+140        NU             0                           0     -0.628105 
   149 r+141        NU             0                           0     -0.469095 
   150 r+142        NU             0                           0     -0.385833 
   151 r+143        NU             0                           0     -0.381087 
   152 r+144        NU             0                           0     -0.288078 
   153 r+145        NU             0                           0     -0.294841 
   154 r+146        NU             0                           0     -0.404623 
   155 r+147        NU             0                           0     -0.320588 
   156 r+148        NU             0                           0     -0.273631 
   157 r+149        NU             0                           0     -0.336335 
   158 r+150        NU             0                           0     -0.571174 
   159 r+151        NU             0                           0      -0.63485 
   160 r+152        NU             0                           0     -0.623067 
   161 r+153        NU             0                           0     -0.499901 
   162 r+154        NU             0                           0     -0.605736 
   163 r+155        NU             0                           0     -0.555785 
   164 r+156        NU             0                           0     -0.604006 
   165 r+157        NU             0                           0     -0.569043 
   166 r+158        NU             0                           0     -0.511075 
   167 r+159        NU             0                           0     -0.349948 
   168 r+160        NU             0                           0     -0.284507 
   169 r+161        NU             0                           0      -0.30459 
   170 r+162        NU             0                           0     -0.301919 
   171 r+163        NU             0                           0     -0.218656 
   172 r+164        NU             0                           0      -0.32965 
   173 r+165        NU             0                           0     -0.432975 
   174 r+166        NU             0                           0     -0.420532 
   175 r+167        NU             0                           0     -0.122526 
   176 r+168        NU             0                           0     -0.183789 
   177 r+169        NU             0                           0     -0.530807 
   178 r+170        NU             0                           0     -0.245626 
   179 r+171        NU             0                           0     -0.585569 
   180 r+172        NU             0                           0    -0.0183789 
   181 r+173        NU             0                           0      -0.62797 
   182 r+174        NU             0                           0     -0.666136 
   183 r+175        NU             0                           0     -0.608168 
   184 r+176        NU             0                           0     -0.619935 
   185 r+177        NU             0                           0     -0.608559 
   186 r+178        NU             0                           0     -0.537317 
   187 r+179        NU             0                           0     -0.274057 
   188 r+180        NU             0                           0     -0.502215 
   189 r+181        NU             0                           0     -0.275781 
   190 r+182        NU             0                           0     -0.275094 
   191 r+183        NU             0                           0     -0.417754 
   192 r+184        NU             0                           0     -0.382558 
   193 r+185        NU             0                           0     -0.353162 
   194 r+186        NU             0                           0     -0.489519 
   195 r+187        NU             0                           0     -0.343051 
   196 r+188        NU             0                           0     -0.632859 
   197 r+189        NU             0                           0    -0.0122526 
   198 r+190        NU             0                           0     -0.397348 
   199 r+191        NU             0                           0     -0.651482 
   200 r+192        NU             0                           0     -0.505378 
   201 r+193        NU             0                           0     -0.576893 
   202 r+194        NU             0                           0      -0.58619 
   203 r+195        NU             0                           0     -0.535488 
   204 r+196        NU             0                           0     -0.597915 
   205 r+197        NU             0                           0     -0.333389 
   206 r+198        NU             0                           0     -0.197155 
   207 r+199        NU             0                           0     -0.243238 
   208 r+200        NU             0                           0     -0.168514 
   209 r+201        NU             0                           0     -0.748518 
   210 r+202        NU             0                           0     -0.548904 
   211 r+203        NU             0                           0     -0.648794 
   212 r+204        NU             0                           0     -0.516016 
   213 r+205        NU             0                           0     -0.240919 
   214 r+206        NU             0                           0      -0.32355 
   215 r+207        NU             0                           0     -0.234081 
   216 r+208        NU             0                           0      -0.31718 
   217 r+209        NU             0                           0     -0.300745 
   218 r+210        NU             0                           0     -0.404463 
   219 r+211        NU             0                           0     -0.544333 
   220 r+212        NU             0                           0     -0.569365 
   221 r+213        NU             0                           0     -0.594227 
   222 r+214        NU             0                           0     -0.615306 
   223 r+215        NU             0                           0     -0.544004 
   224 r+216        NU             0                           0     -0.400745 
   225 r+217        NU             0                           0     -0.599992 
   226 r+218        NU             0                           0     -0.501953 
   227 r+219        NU             0                           0     -0.428429 
   228 r+220        NU             0                           0     -0.296787 
   229 r+221        NU             0                           0     -0.268859 
   230 r+222        NU             0                           0     -0.269959 
   231 r+223        NU             0                           0     -0.406317 
   232 r+224        NU             0                           0     -0.679617 
   233 r+225        NU             0                           0     -0.589113 
   234 r+226        NU             0                           0     -0.549198 
   235 r+227        NU             0                           0     -0.700804 
   236 r+228        NU             0                           0     -0.554699 
   237 r+229        NU             0                           0     -0.566014 
   238 r+230        NU             0                           0     -0.612132 
   239 r+231        NU             0                           0     -0.288369 
   240 r+232        NU             0                           0     -0.496529 
   241 r+233        NU             0                           0     -0.248095 
   242 r+234        NU             0                           0     -0.235632 
   243 r+235        NU             0                           0     -0.674795 
   244 r+236        NU             0                           0     -0.580757 
   245 r+237        NU             0                           0     -0.191796 
   246 r+238        NU             0                           0      -0.31893 
   247 r+239        NU             0                           0     -0.501557 
   248 r+240        NU             0                           0     -0.518841 
   249 r+241        NU             0                           0     -0.331575 
   250 r+242        NU             0                           0      -0.61287 
   251 r+243        NU             0                           0     -0.318624 
   252 r+244        NU             0                           0    -0.0252945 
   253 r+245        B    -0.00127686                           0 
   254 r+246        NU             0                           0     -0.603981 
   255 r+247        NU             0                           0     -0.255925 
   256 r+248        NU             0                           0     -0.562175 
   257 r+249        NU             0                           0     -0.519281 
   258 r+250        NU             0                           0     -0.563087 
   259 r+251        NU             0                           0     -0.491362 
   260 r+252        NU             0                           0     -0.508638 
   261 r+253        NU             0                           0     -0.264383 
   262 r+254        NU             0                           0     -0.483482 
   263 r+255        NU             0                           0     -0.472471 
   264 r+256        NU             0                           0     -0.202168 
   265 r+257        NU             0                           0     -0.649212 
   266 r+258        NU             0                           0     -0.728095 
   267 r+259        NU             0                           0     -0.603857 
   268 r+260        NU             0                           0      -0.70259 
   269 r+261        NU             0                           0     -0.658131 
   270 r+262        NU             0                           0     -0.571698 
   271 r+263        NU             0                           0     -0.684857 
   272 r+264        NU             0                           0     -0.697019 
   273 r+265        NU             0                           0     -0.608883 
   274 r+266        NU             0                           0     -0.594167 
   275 r+267        NU             0                           0     -0.656222 
   276 r+268        NU             0                           0     -0.429073 
   277 r+269        NU             0                           0     -0.690907 
   278 r+270        NU             0                           0     -0.600121 
   279 r+271        NU             0                           0    -0.0959098 
   280 r+272        B              0                           0 
   281 r+273        NU             0                           0     -0.621538 
   282 r+274        NU             0                           0     -0.685647 
   283 r+275        NU             0                           0     -0.493514 
   284 r+276        NU             0                           0     -0.546049 
   285 r+277        NU             0                           0     -0.165974 
   286 r+278        NU             0                           0     -0.788076 
   287 r+279        NU             0                           0     -0.466336 
   288 r+280        NU             0                           0     -0.134779 
   289 r+281        NU             0                           0     -0.554863 
   290 r+282        NU             0                           0     -0.764408 
   291 r+283        B     -0.0710932                           0 
   292 r+284        NU             0                           0     -0.743315 
   293 r+285        NU             0                           0     -0.740199 
   294 r+286        NU             0                           0     -0.422313 
   295 r+287        NU             0                           0     -0.311051 
   296 r+288        NU             0                           0     -0.134779 
   297 r+289        NU             0                           0     -0.817886 
   298 r+290        NU             0                           0     -0.907319 
   299 r+291        NU             0                           0      -0.64291 
   300 r+292        NU             0                           0     -0.519575 
   301 r+293        NU             0                           0     -0.616624 
   302 r+294        NU             0                           0     -0.640944 
   303 r+295        NU             0                           0     -0.795528 
   304 r+296        NU             0                           0     -0.621635 
   305 r+297        NU             0                           0     -0.772358 
   306 r+298        NU             0                           0     -0.777778 
   307 r+299        B       -1.79414                           0 
   308 r+300        NU             0                           0     -0.833333 
   309 r+301        NU             0                           0            -1 
   310 r+302        B        -4.9152                           0 
   311 r+303        NU             0                           0            -1 
   312 r+304        NU             0                           0            -1 
   313 r-1          NL             0             0                           1 
   314 r-2          NL             0             0                    0.974706 
   315 r-3          NL             0             0                    0.917632 
   316 r-4          NL             0             0                    0.973916 
   317 r-5          NL             0             0                    0.694612 
   318 r-6          NL             0             0                    0.754685 
   319 r-7          NL             0             0                    0.887893 
   320 r-8          NL             0             0                    0.632719 
   321 r-9          NL             0             0                     0.72026 
   322 r-10         NL             0             0                    0.821985 
   323 r-11         NL             0             0                    0.761348 
   324 r-12         NL             0             0                    0.335202 
   325 r-13         NL             0             0                    0.879328 
   326 r-14         NL             0             0                    0.670443 
   327 r-15         NL             0             0                    0.580392 
   328 r-16         NL             0             0                    0.580113 
   329 r-17         NL             0             0                    0.509607 
   330 r-18         NL             0             0                    0.700048 
   331 r-19         NL             0             0                     0.57394 
   332 r-20         NL             0             0                    0.616716 
   333 r-21         NL             0             0                     0.70297 
   334 r-22         NL             0             0                     0.77522 
   335 r-23         NL             0             0                    0.846003 
   336 r-24         NL             0             0                    0.739814 
   337 r-25         NL             0             0                     0.82663 
   338 r-26         NL             0             0                    0.667346 
   339 r-27         NL             0             0                    0.728006 
   340 r-28         NL             0             0                    0.771994 
   341 r-29         NL             0             0                    0.527135 
   342 r-30         NL             0             0                    0.651403 
   343 r-31         NL             0             0                    0.643039 
   344 r-32         NL             0             0                    0.602993 
   345 r-33         NL             0             0                    0.527978 
   346 r-34         NL             0             0                    0.574522 
   347 r-35         NL             0             0                    0.677251 
   348 r-36         NL             0             0                    0.621596 
   349 r-37         NL             0             0                    0.713002 
   350 r-38         NL             0             0                    0.587201 
   351 r-39         NL             0             0                     0.68134 
   352 r-40         NL             0             0                    0.686592 
   353 r-41         NL             0             0                    0.633497 
   354 r-42         NL             0             0                    0.633586 
   355 r-43         NL             0             0                    0.723761 
   356 r-44         NL             0             0                    0.714134 
   357 r-45         NL             0             0                    0.696867 
   358 r-46         NL             0             0                     0.66838 
   359 r-47         NL             0             0                    0.673026 
   360 r-48         NL             0             0                    0.718347 
   361 r-49         NL             0             0                    0.757136 
   362 r-50         NL             0             0                    0.847123 
   363 r-51         NL             0             0                    0.883992 
   364 r-52         NL             0             0                    0.866008 
   365 r-53         NL             0             0                    0.430066 
   366 r-54         NL             0             0                     0.63613 
   367 r-55         NL             0             0                    0.693309 
   368 r-56         NL             0             0                     0.84693 
   369 r-57         NL             0             0                    0.476846 
   370 r-58         NL             0             0                    0.643096 
   371 r-59         NL             0             0                    0.263816 
   372 r-60         NL             0             0                    0.741117 
   373 r-61         NL             0             0                    0.656927 
   374 r-62         NL             0             0                    0.517363 
   375 r-63         NL             0             0                    0.772538 
   376 r-64         NL             0             0                    0.668667 
   377 r-65         NL             0             0                    0.474942 
   378 r-66         NL             0             0                     0.53222 
   379 r-67         NL             0             0                    0.557514 
   380 r-68         NL             0             0                    0.690717 
   381 r-69         NL             0             0                    0.648639 
   382 r-70         NL             0             0                    0.550066 
   383 r-71         NL             0             0                    0.708517 
   384 r-72         NL             0             0                    0.638477 
   385 r-73         NL             0             0                    0.515458 
   386 r-74         NL             0             0                    0.567145 
   387 r-75         NL             0             0                      0.5687 
   388 r-76         NL             0             0                    0.677967 
   389 r-77         NL             0             0                    0.396671 
   390 r-78         NL             0             0                    0.456908 
   391 r-79         NL             0             0                    0.357695 
   392 r-80         NL             0             0                    0.490094 
   393 r-81         NL             0             0                    0.414745 
   394 r-82         NL             0             0                    0.534208 
   395 r-83         NL             0             0                    0.871348 
   396 r-84         NL             0             0                    0.507266 
   397 r-85         NL             0             0                     0.53256 
   398 r-86         NL             0             0                    0.383302 
   399 r-87         NL             0             0                    0.341223 
   400 r-88         NL             0             0                    0.352544 
   401 r-89         NL             0             0                    0.669002 
   402 r-90         NL             0             0                    0.913856 
   403 r-91         NL             0             0                    0.754572 
   404 r-92         NL             0             0                    0.613129 
   405 r-93         NL             0             0                    0.706139 
   406 r-94         NL             0             0                     0.67857 
   407 r-95         NL             0             0                     0.55115 
   408 r-96         NL             0             0                    0.588698 
   409 r-97         NL             0             0                    0.518408 
   410 r-98         NL             0             0                    0.642795 
   411 r-99         NL             0             0                    0.570813 
   412 r-100        NL             0             0                    0.381126 
   413 r-101        NL             0             0                    0.665142 
   414 r-102        NL             0             0                     0.43715 
   415 r-103        NL             0             0                    0.579352 
   416 r-104        NL             0             0                      0.4598 
   417 r-105        NL             0             0                     0.56405 
   418 r-106        NL             0             0                    0.852969 
   419 r-107        NL             0             0                    0.502549 
   420 r-108        NL             0             0                    0.344086 
   421 r-109        NL             0             0                    0.526196 
   422 r-110        NL             0             0                     0.36719 
   423 r-111        NL             0             0                    0.453782 
   424 r-112        NL             0             0                     0.71819 
   425 r-113        NL             0             0                    0.438432 
   426 r-114        NL             0             0                    0.390211 
   427 r-115        NL             0             0                    0.344173 
   428 r-116        NL             0             0                    0.696433 
   429 r-117        NL             0             0                    0.489109 
   430 r-118        NL             0             0                    0.519277 
   431 r-119        NL             0             0                     0.60254 
   432 r-120        NL             0             0                    0.538771 
   433 r-121        NL             0             0                    0.670686 
   434 r-122        NL             0             0                    0.513184 
   435 r-123        NL             0             0                    0.692208 
   436 r-124        NL             0             0                    0.453268 
   437 r-125        NL             0             0                    0.725775 
   438 r-126        NL             0             0                     0.61849 
   439 r-127        NL             0             0                    0.577648 
   440 r-128        NL             0             0                    0.724966 
   441 r-129        NL             0             0                    0.444448 
   442 r-130        NL             0             0                    0.481148 
   443 r-131        NL             0             0                           1 
   444 r-132        NL             0             0                    0.427455 
   445 r-133        NL             0             0                    0.385375 
   446 r-134        NL             0             0                    0.905042 
   447 r-135        NL             0             0                    0.455837 
   448 r-136        NL             0             0                    0.428037 
   449 r-137        NL             0             0                    0.486005 
   450 r-138        NL             0             0                    0.505499 
   451 r-139        NL             0             0                    0.354564 
   452 r-140        NL             0             0                    0.371895 
   453 r-141        NL             0             0                    0.530905 
   454 r-142        NL             0             0                    0.614167 
   455 r-143        NL             0             0                    0.618913 
   456 r-144        NL             0             0                    0.711922 
   457 r-145        NL             0             0                    0.705159 
   458 r-146        NL             0             0                    0.595377 
   459 r-147        NL             0             0                    0.679412 
   460 r-148        NL             0             0                    0.726369 
   461 r-149        NL             0             0                    0.663665 
   462 r-150        NL             0             0                    0.428826 
   463 r-151        NL             0             0                     0.36515 
   464 r-152        NL             0             0                    0.376933 
   465 r-153        NL             0             0                    0.500099 
   466 r-154        NL             0             0                    0.394264 
   467 r-155        NL             0             0                    0.444215 
   468 r-156        NL             0             0                    0.395994 
   469 r-157        NL             0             0                    0.430957 
   470 r-158        NL             0             0                    0.488925 
   471 r-159        NL             0             0                    0.650052 
   472 r-160        NL             0             0                    0.715493 
   473 r-161        NL             0             0                     0.69541 
   474 r-162        NL             0             0                    0.698081 
   475 r-163        NL             0             0                    0.781344 
   476 r-164        NL             0             0                     0.67035 
   477 r-165        NL             0             0                    0.567025 
   478 r-166        NL             0             0                    0.579468 
   479 r-167        NL             0             0                    0.877474 
   480 r-168        NL             0             0                    0.816211 
   481 r-169        NL             0             0                    0.469193 
   482 r-170        NL             0             0                    0.754374 
   483 r-171        NL             0             0                    0.414431 
   484 r-172        NL             0             0                    0.981621 
   485 r-173        NL             0             0                     0.37203 
   486 r-174        NL             0             0                    0.333864 
   487 r-175        NL             0             0                    0.391832 
   488 r-176        NL             0             0                    0.380065 
   489 r-177        NL             0             0                    0.391441 
   490 r-178        NL             0             0                    0.462683 
   491 r-179        NL             0             0                    0.725943 
   492 r-180        NL             0             0                    0.497785 
   493 r-181        NL             0             0                    0.724219 
   494 r-182        NL             0             0                    0.724906 
   495 r-183        NL             0             0                    0.582246 
   496 r-184        NL             0             0                    0.617442 
   497 r-185        NL             0             0                    0.646838 
   498 r-186        NL             0             0                    0.510481 
   499 r-187        NL             0             0                    0.656949 
   500 r-188        NL             0             0                    0.367141 
   501 r-189        NL             0             0                    0.987747 
   502 r-190        NL             0             0                    0.602652 
   503 r-191        NL             0             0                    0.348518 
   504 r-192        NL             0             0                    0.494622 
   505 r-193        NL             0             0                    0.423107 
   506 r-194        NL             0             0                     0.41381 
   507 r-195        NL             0             0                    0.464512 
   508 r-196        NL             0             0                    0.402085 
   509 r-197        NL             0             0                    0.666611 
   510 r-198        NL             0             0                    0.802845 
   511 r-199        NL             0             0                    0.756762 
   512 r-200        NL             0             0                    0.831486 
   513 r-201        NL             0             0                    0.251482 
   514 r-202        NL             0             0                    0.451096 
   515 r-203        NL             0             0                    0.351206 
   516 r-204        NL             0             0                    0.483984 
   517 r-205        NL             0             0                    0.759081 
   518 r-206        NL             0             0                     0.67645 
   519 r-207        NL             0             0                    0.765919 
   520 r-208        NL             0             0                     0.68282 
   521 r-209        NL             0             0                    0.699255 
   522 r-210        NL             0             0                    0.595537 
   523 r-211        NL             0             0                    0.455667 
   524 r-212        NL             0             0                    0.430635 
   525 r-213        NL             0             0                    0.405773 
   526 r-214        NL             0             0                    0.384694 
   527 r-215        NL             0             0                    0.455996 
   528 r-216        NL             0             0                    0.599255 
   529 r-217        NL             0             0                    0.400008 
   530 r-218        NL             0             0                    0.498047 
   531 r-219        NL             0             0                    0.571571 
   532 r-220        NL             0             0                    0.703213 
   533 r-221        NL             0             0                    0.731141 
   534 r-222        NL             0             0                    0.730041 
   535 r-223        NL             0             0                    0.593683 
   536 r-224        NL             0             0                    0.320383 
   537 r-225        NL             0             0                    0.410887 
   538 r-226        NL             0             0                    0.450802 
   539 r-227        NL             0             0                    0.299196 
   540 r-228        NL             0             0                    0.445301 
   541 r-229        NL             0             0                    0.433986 
   542 r-230        NL             0             0                    0.387868 
   543 r-231        NL             0             0                    0.711631 
   544 r-232        NL             0             0                    0.503471 
   545 r-233        NL             0             0                    0.751905 
   546 r-234        NL             0             0                    0.764368 
   547 r-235        NL             0             0                    0.325205 
   548 r-236        NL             0             0                    0.419243 
   549 r-237        NL             0             0                    0.808204 
   550 r-238        NL             0             0                     0.68107 
   551 r-239        NL             0             0                    0.498443 
   552 r-240        NL             0             0                    0.481159 
   553 r-241        NL             0             0                    0.668425 
   554 r-242        NL             0             0                     0.38713 
   555 r-243        NL             0             0                    0.681376 
   556 r-244        NL             0             0                    0.974706 
   557 r-245        NL             0             0                           1 
   558 r-246        NL             0             0                    0.396019 
   559 r-247        NL             0             0                    0.744075 
   560 r-248        NL             0             0                    0.437825 
   561 r-249        NL             0             0                    0.480719 
   562 r-250        NL             0             0                    0.436913 
   563 r-251        NL             0             0                    0.508638 
   564 r-252        NL             0             0                    0.491362 
   565 r-253        NL             0             0                    0.735617 
   566 r-254        NL             0             0                    0.516518 
   567 r-255        NL             0             0                    0.527529 
   568 r-256        NL             0             0                    0.797832 
   569 r-257        NL             0             0                    0.350788 
   570 r-258        NL             0             0                    0.271905 
   571 r-259        NL             0             0                    0.396143 
   572 r-260        NL             0             0                     0.29741 
   573 r-261        NL             0             0                    0.341869 
   574 r-262        NL             0             0                    0.428302 
   575 r-263        NL             0             0                    0.315143 
   576 r-264        NL             0             0                    0.302981 
   577 r-265        NL             0             0                    0.391117 
   578 r-266        NL             0             0                    0.405833 
   579 r-267        NL             0             0                    0.343778 
   580 r-268        NL             0             0                    0.570927 
   581 r-269        NL             0             0                    0.309093 
   582 r-270        NL             0             0                    0.399879 
   583 r-271        NL             0             0                     0.90409 
   584 r-272        NL             0             0                           1 
   585 r-273        NL             0             0                    0.378462 
   586 r-274        NL             0             0                    0.314353 
   587 r-275        NL             0             0                    0.506486 
   588 r-276        NL             0             0                    0.453951 
   589 r-277        NL             0             0                    0.834026 
   590 r-278        NL             0             0                    0.211924 
   591 r-279        NL             0             0                    0.533664 
   592 r-280        NL             0             0                    0.865221 
   593 r-281        NL             0             0                    0.445137 
   594 r-282        NL             0             0                    0.235592 
   595 r-283        NL             0             0                           1 
   596 r-284        NL             0             0                    0.256685 
   597 r-285        NL             0             0                    0.259801 
   598 r-286        NL             0             0                    0.577687 
   599 r-287        NL             0             0                    0.688949 
   600 r-288        NL             0             0                    0.865221 
   601 r-289        NL             0             0                    0.182114 
   602 r-290        NL             0             0                   0.0926813 
   603 r-291        NL             0             0                     0.35709 
   604 r-292        NL             0             0                    0.480425 
   605 r-293        NL             0             0                    0.383376 
   606 r-294        NL             0             0                    0.359056 
   607 r-295        NL             0             0                    0.204472 
   608 r-296        NL             0             0                    0.378365 
   609 r-297        NL             0             0                    0.227642 
   610 r-298        NL             0             0                    0.222222 
   611 r-299        NL             0             0                           1 
   612 r-300        NL             0             0                    0.166667 
   613 r-301        B       0.160707             0               
   614 r-302        NL             0             0                           1 
   615 r-303        B        5.11794             0               
   616 r-304        B         3.5107             0               
   617 x norm.      NS             1             1             =     -0.237202 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -7.89126e-05                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B              0                             
    92 x92          B              0                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B              0                             
    98 x98          B              0                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B              0                             
   104 x104         B              0                             
   105 x105         B              0                             
   106 x106         B              0                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B              0                             
   110 x110         B              0                             
   111 x111         B              0                             
   112 x112         B              0                             
   113 x113         B              0                             
   114 x114         B              0                             
   115 x115         B              0                             
   116 x116         B              0                             
   117 x117         B              0                             
   118 x118         B              0                             
   119 x119         B              0                             
   120 x120         B              0                             
   121 x121         B              0                             
   122 x122         B              0                             
   123 x123         B              0                             
   124 x124         B              0                             
   125 x125         B              0                             
   126 x126         B              0                             
   127 x127         B              0                             
   128 x128         B              0                             
   129 x129         B              0                             
   130 x130         B              0                             
   131 x131         B     -0.0037431                             
   132 x132         B              0                             
   133 x133         B              0                             
   134 x134         B              0                             
   135 x135         B              0                             
   136 x136         B              0                             
   137 x137         B              0                             
   138 x138         B              0                             
   139 x139         B              0                             
   140 x140         B              0                             
   141 x141         B              0                             
   142 x142         B              0                             
   143 x143         B              0                             
   144 x144         B              0                             
   145 x145         B              0                             
   146 x146         B              0                             
   147 x147         B              0                             
   148 x148         B              0                             
   149 x149         B              0                             
   150 x150         B              0                             
   151 x151         B              0                             
   152 x152         B              0                             
   153 x153         B              0                             
   154 x154         B              0                             
   155 x155         B              0                             
   156 x156         B              0                             
   157 x157         B              0                             
   158 x158         B              0                             
   159 x159         B              0                             
   160 x160         B              0                             
   161 x161         B              0                             
   162 x162         B              0                             
   163 x163         B              0                             
   164 x164         B              0                             
   165 x165         B              0                             
   166 x166         B              0                             
   167 x167         B              0                             
   168 x168         B              0                             
   169 x169         B              0                             
   170 x170         B              0                             
   171 x171         B              0                             
   172 x172         B              0                             
   173 x173         B              0                             
   174 x174         B              0                             
   175 x175         B              0                             
   176 x176         B              0                             
   177 x177         B              0                             
   178 x178         B              0                             
   179 x179         B              0                             
   180 x180         B              0                             
   181 x181         B              0                             
   182 x182         B              0                             
   183 x183         B              0                             
   184 x184         B              0                             
   185 x185         B              0                             
   186 x186         B              0                             
   187 x187         B              0                             
   188 x188         B              0                             
   189 x189         B              0                             
   190 x190         B              0                             
   191 x191         B              0                             
   192 x192         B              0                             
   193 x193         B              0                             
   194 x194         B              0                             
   195 x195         B              0                             
   196 x196         B              0                             
   197 x197         B              0                             
   198 x198         B              0                             
   199 x199         B              0                             
   200 x200         B              0                             
   201 x201         B              0                             
   202 x202         B              0                             
   203 x203         B              0                             
   204 x204         B              0                             
   205 x205         B              0                             
   206 x206         B              0                             
   207 x207         B              0                             
   208 x208         B              0                             
   209 x209         B              0                             
   210 x210         B              0                             
   211 x211         B              0                             
   212 x212         B              0                             
   213 x213         B              0                             
   214 x214         B              0                             
   215 x215         B              0                             
   216 x216         B              0                             
   217 x217         B              0                             
   218 x218         B              0                             
   219 x219         B              0                             
   220 x220         B              0                             
   221 x221         B              0                             
   222 x222         B              0                             
   223 x223         B              0                             
   224 x224         B              0                             
   225 x225         B              0                             
   226 x226         B              0                             
   227 x227         B              0                             
   228 x228         B              0                             
   229 x229         B              0                             
   230 x230         B              0                             
   231 x231         B              0                             
   232 x232         B              0                             
   233 x233         B              0                             
   234 x234         B              0                             
   235 x235         B              0                             
   236 x236         B              0                             
   237 x237         B              0                             
   238 x238         B              0                             
   239 x239         B              0                             
   240 x240         B              0                             
   241 x241         B              0                             
   242 x242         B              0                             
   243 x243         B              0                             
   244 x244         B              0                             
   245 x245         B   -0.000638429                             
   246 x246         B              0                             
   247 x247         B              0                             
   248 x248         B              0                             
   249 x249         B              0                             
   250 x250         B              0                             
   251 x251         B              0                             
   252 x252         B              0                             
   253 x253         B              0                             
   254 x254         B              0                             
   255 x255         B              0                             
   256 x256         B              0                             
   257 x257         B              0                             
   258 x258         B              0                             
   259 x259         B              0                             
   260 x260         B              0                             
   261 x261         B              0                             
   262 x262         B              0                             
   263 x263         B              0                             
   264 x264         B              0                             
   265 x265         B              0                             
   266 x266         B              0                             
   267 x267         B              0                             
   268 x268         B              0                             
   269 x269         B              0                             
   270 x270         B              0                             
   271 x271         B              0                             
   272 x272         B              0                             
   273 x273         B              0                             
   274 x274         B              0                             
   275 x275         B              0                             
   276 x276         B              0                             
   277 x277         B              0                             
   278 x278         B              0                             
   279 x279         B              0                             
   280 x280         B              0                             
   281 x281         B              0                             
   282 x282         B              0                             
   283 x283         B     -0.0355466                             
   284 x284         B              0                             
   285 x285         B              0                             
   286 x286         B              0                             
   287 x287         B              0                             
   288 x288         B              0                             
   289 x289         B              0                             
   290 x290         B              0                             
   291 x291         B              0                             
   292 x292         B              0                             
   293 x293         B              0                             
   294 x294         B              0                             
   295 x295         B              0                             
   296 x296         B              0                             
   297 x297         B              0                             
   298 x298         B              0                             
   299 x299         B      -0.897069                             
   300 x300         B              0                             
   301 x301         B      0.0803535                             
   302 x302         B        -2.4576                             
   303 x303         B        2.55897                             
   304 x304         B        1.75535                             
   305 s1           B    7.89126e-05                             
   306 s2           B              0                             
   307 s3           B              0                             
   308 s4           B              0                             
   309 s5           B              0                             
   310 s6           B              0                             
   311 s7           B              0                             
   312 s8           B              0                             
   313 s9           B              0                             
   314 s10          B              0                             
   315 s11          B              0                             
   316 s12          B              0                             
   317 s13          B              0                             
   318 s14          B              0                             
   319 s15          B              0                             
   320 s16          B              0                             
   321 s17          B              0                             
   322 s18          B              0                             
   323 s19          B              0                             
   324 s20          B              0                             
   325 s21          B              0                             
   326 s22          B              0                             
   327 s23          B              0                             
   328 s24          B              0                             
   329 s25          B              0                             
   330 s26          B              0                             
   331 s27          B              0                             
   332 s28          B              0                             
   333 s29          B              0                             
   334 s30          B              0                             
   335 s31          B              0                             
   336 s32          B              0                             
   337 s33          B              0                             
   338 s34          B              0                             
   339 s35          B              0                             
   340 s36          B              0                             
   341 s37          B              0                             
   342 s38          B              0                             
   343 s39          B              0                             
   344 s40          B              0                             
   345 s41          B              0                             
   346 s42          B              0                             
   347 s43          B              0                             
   348 s44          B              0                             
   349 s45          B              0                             
   350 s46          B              0                             
   351 s47          B              0                             
   352 s48          B              0                             
   353 s49          B              0                             
   354 s50          B              0                             
   355 s51          B              0                             
   356 s52          B              0                             
   357 s53          B              0                             
   358 s54          B              0                             
   359 s55          B              0                             
   360 s56          B              0                             
   361 s57          B              0                             
   362 s58          B              0                             
   363 s59          B              0                             
   364 s60          B              0                             
   365 s61          B              0                             
   366 s62          B              0                             
   367 s63          B              0                             
   368 s64          B              0                             
   369 s65          B              0                             
   370 s66          B              0                             
   371 s67          B              0                             
   372 s68          B              0                             
   373 s69          B              0                             
   374 s70          B              0                             
   375 s71          B              0                             
   376 s72          B              0                             
   377 s73          B              0                             
   378 s74          B              0                             
   379 s75          B              0                             
   380 s76          B              0                             
   381 s77          B              0                             
   382 s78          B              0                             
   383 s79          B              0                             
   384 s80          B              0                             
   385 s81          B              0                             
   386 s82          B              0                             
   387 s83          B              0                             
   388 s84          B              0                             
   389 s85          B              0                             
   390 s86          B              0                             
   391 s87          B              0                             
   392 s88          B              0                             
   393 s89          B              0                             
   394 s90          B              0                             
   395 s91          B              0                             
   396 s92          B              0                             
   397 s93          B              0                             
   398 s94          B              0                             
   399 s95          B              0                             
   400 s96          B              0                             
   401 s97          B              0                             
   402 s98          B              0                             
   403 s99          B              0                             
   404 s100         B              0                             
   405 s101         B              0                             
   406 s102         B              0                             
   407 s103         B              0                             
   408 s104         B              0                             
   409 s105         B              0                             
   410 s106         B              0                             
   411 s107         B              0                             
   412 s108         B              0                             
   413 s109         B              0                             
   414 s110         B              0                             
   415 s111         B              0                             
   416 s112         B              0                             
   417 s113         B              0                             
   418 s114         B              0                             
   419 s115         B              0                             
   420 s116         B              0                             
   421 s117         B              0                             
   422 s118         B              0                             
   423 s119         B              0                             
   424 s120         B              0                             
   425 s121         B              0                             
   426 s122         B              0                             
   427 s123         B              0                             
   428 s124         B              0                             
   429 s125         B              0                             
   430 s126         B              0                             
   431 s127         B              0                             
   432 s128         B              0                             
   433 s129         B              0                             
   434 s130         B              0                             
   435 s131         B      0.0037431                             
   436 s132         B              0                             
   437 s133         B              0                             
   438 s134         B              0                             
   439 s135         B              0                             
   440 s136         B              0                             
   441 s137         B              0                             
   442 s138         B              0                             
   443 s139         B              0                             
   444 s140         B              0                             
   445 s141         B              0                             
   446 s142         B              0                             
   447 s143         B              0                             
   448 s144         B              0                             
   449 s145         B              0                             
   450 s146         B              0                             
   451 s147         B              0                             
   452 s148         B              0                             
   453 s149         B              0                             
   454 s150         B              0                             
   455 s151         B              0                             
   456 s152         B              0                             
   457 s153         B              0                             
   458 s154         B              0                             
   459 s155         B              0                             
   460 s156         B              0                             
   461 s157         B              0                             
   462 s158         B              0                             
   463 s159         B              0                             
   464 s160         B              0                             
   465 s161         B              0                             
   466 s162         B              0                             
   467 s163         B              0                             
   468 s164         B              0                             
   469 s165         B              0                             
   470 s166         B              0                             
   471 s167         B              0                             
   472 s168         B              0                             
   473 s169         B              0                             
   474 s170         B              0                             
   475 s171         B              0                             
   476 s172         B              0                             
   477 s173         B              0                             
   478 s174         B              0                             
   479 s175         B              0                             
   480 s176         B              0                             
   481 s177         B              0                             
   482 s178         B              0                             
   483 s179         B              0                             
   484 s180         B              0                             
   485 s181         B              0                             
   486 s182         B              0                             
   487 s183         B              0                             
   488 s184         B              0                             
   489 s185         B              0                             
   490 s186         B              0                             
   491 s187         B              0                             
   492 s188         B              0                             
   493 s189         B              0                             
   494 s190         B              0                             
   495 s191         B              0                             
   496 s192         B              0                             
   497 s193         B              0                             
   498 s194         B              0                             
   499 s195         B              0                             
   500 s196         B              0                             
   501 s197         B              0                             
   502 s198         B              0                             
   503 s199         B              0                             
   504 s200         B              0                             
   505 s201         B              0                             
   506 s202         B              0                             
   507 s203         B              0                             
   508 s204         B              0                             
   509 s205         B              0                             
   510 s206         B              0                             
   511 s207         B              0                             
   512 s208         B              0                             
   513 s209         B              0                             
   514 s210         B              0                             
   515 s211         B              0                             
   516 s212         B              0                             
   517 s213         B              0                             
   518 s214         B              0                             
   519 s215         B              0                             
   520 s216         B              0                             
   521 s217         B              0                             
   522 s218         B              0                             
   523 s219         B              0                             
   524 s220         B              0                             
   525 s221         B              0                             
   526 s222         B              0                             
   527 s223         B              0                             
   528 s224         B              0                             
   529 s225         B              0                             
   530 s226         B              0                             
   531 s227         B              0                             
   532 s228         B              0                             
   533 s229         B              0                             
   534 s230         B              0                             
   535 s231         B              0                             
   536 s232         B              0                             
   537 s233         B              0                             
   538 s234         B              0                             
   539 s235         B              0                             
   540 s236         B              0                             
   541 s237         B              0                             
   542 s238         B              0                             
   543 s239         B              0                             
   544 s240         B              0                             
   545 s241         B              0                             
   546 s242         B              0                             
   547 s243         B              0                             
   548 s244         B              0                             
   549 s245         B    0.000638429                             
   550 s246         B              0                             
   551 s247         B              0                             
   552 s248         B              0                             
   553 s249         B              0                             
   554 s250         B              0                             
   555 s251         B              0                             
   556 s252         B              0                             
   557 s253         B              0                             
   558 s254         B              0                             
   559 s255         B              0                             
   560 s256         B              0                             
   561 s257         B              0                             
   562 s258         B              0                             
   563 s259         B              0                             
   564 s260         B              0                             
   565 s261         B              0                             
   566 s262         B              0                             
   567 s263         B              0                             
   568 s264         B              0                             
   569 s265         B              0                             
   570 s266         B              0                             
   571 s267         B              0                             
   572 s268         B              0                             
   573 s269         B              0                             
   574 s270         B              0                             
   575 s271         B              0                             
   576 s272         NF             0                                     < eps
   577 s273         B              0                             
   578 s274         B              0                             
   579 s275         B              0                             
   580 s276         B              0                             
   581 s277         B              0                             
   582 s278         B              0                             
   583 s279         B              0                             
   584 s280         B              0                             
   585 s281         B              0                             
   586 s282         B              0                             
   587 s283         B      0.0355466                             
   588 s284         B              0                             
   589 s285         B              0                             
   590 s286         B              0                             
   591 s287         B              0                             
   592 s288         B              0                             
   593 s289         B              0                             
   594 s290         B              0                             
   595 s291         B              0                             
   596 s292         B              0                             
   597 s293         B              0                             
   598 s294         B              0                             
   599 s295         B              0                             
   600 s296         B              0                             
   601 s297         B              0                             
   602 s298         B              0                             
   603 s299         B       0.897069                             
   604 s300         B              0                             
   605 s301         B      0.0803535                             
   606 s302         B         2.4576                             
   607 s303         B        2.55897                             
   608 s304         B        1.75535                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 5.68e-14 on row 3
        max.rel.err = 1.43e-15 on row 288
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 6.66e-16 on column 19
        max.rel.err = 2.03e-16 on column 19
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/vertices_H/rom/rom_8.dat.sol <==
-7.89126e-05
0
0
0
0
0
0
0
0
0
0
0
-1.56601e-16
0
0
0
0
0
1.11539e-17
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.0037431
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-3.6861e-16
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.000638429
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
7.17477e-16
0
0
-0.0355466
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.897069
0
0.0803535
-2.4576
2.55897
1.75535


==> anc/data/stabiliser/vertices_H/rom/rom_9.dat <==
Problem:    L1 Minimisation
Rows:       1618
Columns:    1608
Non-zeros:  10266
Status:     OPTIMAL
Objective:  9.975013081 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       12.7279       12.7279             =     0.0708268 
     2 y2           NS            72            72             =    -0.0175524 
     3 y3           NS       237.588       237.588             =   -0.00301752 
     4 y4           NS           504           504             =    0.00687044 
     5 y5           NS       712.764       712.764             =    0.00154221 
     6 y6           NS           672           672             =   -0.00152706 
     7 y7           NS       407.294       407.294             =     0.0117044 
     8 y8           NS           144           144             =     0.0211029 
     9 y9           NS       22.6274       22.6274             =   0.000352938 
    10 r+1          B   -6.14507e-05                           0 
    11 r+2          NU             0                           0     -0.123735 
    12 r+3          NU             0                           0   -0.00773403 
    13 r+4          B    -0.00131898                           0 
    14 r+5          NU             0                           0     -0.174931 
    15 r+6          NU             0                           0    -0.0749397 
    16 r+7          NU             0                           0     -0.125911 
    17 r+8          NU             0                           0     -0.087493 
    18 r+9          NU             0                           0      -0.17779 
    19 r+10         NU             0                           0     -0.225313 
    20 r+11         NU             0                           0     -0.219131 
    21 r+12         B    -0.00113712                           0 
    22 r+13         NU             0                           0     -0.343996 
    23 r+14         NU             0                           0     -0.301626 
    24 r+15         NU             0                           0     -0.331452 
    25 r+16         NU             0                           0      -0.13342 
    26 r+17         NU             0                           0    -0.0895911 
    27 r+18         NU             0                           0     -0.201866 
    28 r+19         NU             0                           0     -0.154611 
    29 r+20         NU             0                           0      -0.35947 
    30 r+21         NU             0                           0     -0.201905 
    31 r+22         NU             0                           0     -0.187984 
    32 r+23         NU             0                           0     -0.326609 
    33 r+24         NU             0                           0     -0.273938 
    34 r+25         NU             0                           0     -0.173929 
    35 r+26         NU             0                           0     -0.195176 
    36 r+27         NU             0                           0     -0.221491 
    37 r+28         NU             0                           0     -0.459979 
    38 r+29         NU             0                           0     -0.248298 
    39 r+30         NU             0                           0      -0.46234 
    40 r+31         NU             0                           0     -0.344939 
    41 r+32         NU             0                           0     -0.177714 
    42 r+33         NU             0                           0     -0.171625 
    43 r+34         NU             0                           0     -0.310001 
    44 r+35         NU             0                           0     -0.244121 
    45 r+36         NU             0                           0     -0.189051 
    46 r+37         NU             0                           0     -0.308072 
    47 r+38         NU             0                           0     -0.254334 
    48 r+39         NU             0                           0     -0.220998 
    49 r+40         NU             0                           0     -0.338955 
    50 r+41         NU             0                           0      -0.33114 
    51 r+42         NU             0                           0     -0.237824 
    52 r+43         NU             0                           0     -0.236852 
    53 r+44         NU             0                           0     -0.218013 
    54 r+45         NU             0                           0     -0.294611 
    55 r+46         NU             0                           0     -0.254951 
    56 r+47         NU             0                           0     -0.275865 
    57 r+48         NU             0                           0     -0.265074 
    58 r+49         NU             0                           0     -0.234926 
    59 r+50         NU             0                           0     -0.816648 
    60 r+51         NU             0                           0    -0.0740853 
    61 r+52         NU             0                           0     -0.381418 
    62 r+53         NU             0                           0     -0.457964 
    63 r+54         NU             0                           0     -0.501618 
    64 r+55         NU             0                           0     -0.624566 
    65 r+56         NU             0                           0     -0.253206 
    66 r+57         NU             0                           0     -0.339362 
    67 r+58         NU             0                           0     -0.340803 
    68 r+59         NU             0                           0     -0.240009 
    69 r+60         NU             0                           0     -0.316909 
    70 r+61         NU             0                           0      -0.41095 
    71 r+62         NU             0                           0     -0.283139 
    72 r+63         NU             0                           0     -0.382441 
    73 r+64         NU             0                           0     -0.461553 
    74 r+65         NU             0                           0     -0.227192 
    75 r+66         NU             0                           0     -0.264297 
    76 r+67         NU             0                           0     -0.557461 
    77 r+68         NU             0                           0     -0.423459 
    78 r+69         NU             0                           0      -0.44364 
    79 r+70         NU             0                           0     -0.271609 
    80 r+71         NU             0                           0     -0.344619 
    81 r+72         NU             0                           0     -0.354368 
    82 r+73         NU             0                           0       -0.3227 
    83 r+74         NU             0                           0     -0.401787 
    84 r+75         NU             0                           0     -0.270413 
    85 r+76         NU             0                           0      -0.23264 
    86 r+77         NU             0                           0      -0.20512 
    87 r+78         NU             0                           0     -0.262358 
    88 r+79         NU             0                           0     -0.339391 
    89 r+80         NU             0                           0     -0.310462 
    90 r+81         NU             0                           0     -0.271626 
    91 r+82         NU             0                           0     -0.266127 
    92 r+83         NU             0                           0      -0.30773 
    93 r+84         NU             0                           0     -0.321627 
    94 r+85         NU             0                           0     -0.250354 
    95 r+86         NU             0                           0     -0.228479 
    96 r+87         NU             0                           0    -0.0902718 
    97 r+88         NU             0                           0     -0.231526 
    98 r+89         NU             0                           0     -0.115553 
    99 r+90         NU             0                           0     -0.276911 
   100 r+91         NU             0                           0     -0.271411 
   101 r+92         NU             0                           0      -0.28686 
   102 r+93         NU             0                           0     -0.309223 
   103 r+94         NU             0                           0     -0.311352 
   104 r+95         NU             0                           0     -0.294804 
   105 r+96         NU             0                           0     -0.261164 
   106 r+97         NU             0                           0     -0.234433 
   107 r+98         NU             0                           0     -0.318182 
   108 r+99         NU             0                           0     -0.268572 
   109 r+100        NU             0                           0    -0.0759151 
   110 r+101        NU             0                           0     -0.227649 
   111 r+102        NU             0                           0      -0.43953 
   112 r+103        NU             0                           0     -0.200991 
   113 r+104        NU             0                           0     -0.374396 
   114 r+105        NU             0                           0     -0.234458 
   115 r+106        NU             0                           0     -0.281671 
   116 r+107        NU             0                           0     -0.293418 
   117 r+108        NU             0                           0     -0.257479 
   118 r+109        NU             0                           0     -0.251361 
   119 r+110        NU             0                           0     -0.238211 
   120 r+111        NU             0                           0     -0.326745 
   121 r+112        NU             0                           0     -0.300605 
   122 r+113        NU             0                           0     -0.340416 
   123 r+114        NU             0                           0     -0.355274 
   124 r+115        NU             0                           0     -0.335935 
   125 r+116        NU             0                           0     -0.290131 
   126 r+117        NU             0                           0     -0.176099 
   127 r+118        NU             0                           0     -0.288886 
   128 r+119        NU             0                           0      -0.27382 
   129 r+120        NU             0                           0     -0.276961 
   130 r+121        NU             0                           0     -0.160454 
   131 r+122        NU             0                           0      -0.15341 
   132 r+123        NU             0                           0     -0.293505 
   133 r+124        NU             0                           0     -0.287196 
   134 r+125        NU             0                           0       -0.3809 
   135 r+126        NU             0                           0     -0.326169 
   136 r+127        NU             0                           0     -0.221599 
   137 r+128        NU             0                           0     -0.143001 
   138 r+129        NU             0                           0     -0.114625 
   139 r+130        NU             0                           0     -0.135375 
   140 r+131        NU             0                           0     -0.528591 
   141 r+132        NU             0                           0     -0.760611 
   142 r+133        NU             0                           0    -0.0207049 
   143 r+134        NU             0                           0     -0.146064 
   144 r+135        NU             0                           0     -0.354893 
   145 r+136        NU             0                           0     -0.416667 
   146 r+137        NU             0                           0     -0.378343 
   147 r+138        NU             0                           0     -0.106704 
   148 r+139        NU             0                           0     -0.565844 
   149 r+140        NU             0                           0     -0.246004 
   150 r+141        NU             0                           0     -0.257003 
   151 r+142        NU             0                           0     -0.439436 
   152 r+143        NU             0                           0     -0.264242 
   153 r+144        NU             0                           0     -0.263142 
   154 r+145        NU             0                           0     -0.301092 
   155 r+146        NU             0                           0     -0.516403 
   156 r+147        NU             0                           0     -0.148114 
   157 r+148        NU             0                           0     -0.461942 
   158 r+149        NU             0                           0     -0.341695 
   159 r+150        NU             0                           0     -0.442411 
   160 r+151        NU             0                           0      -0.56392 
   161 r+152        NU             0                           0     -0.311314 
   162 r+153        NU             0                           0     -0.204234 
   163 r+154        NU             0                           0     -0.183677 
   164 r+155        NU             0                           0     -0.263528 
   165 r+156        NU             0                           0     -0.391088 
   166 r+157        NU             0                           0     -0.337584 
   167 r+158        NU             0                           0     -0.334468 
   168 r+159        NU             0                           0     -0.350046 
   169 r+160        NU             0                           0     -0.338576 
   170 r+161        NU             0                           0     -0.324675 
   171 r+162        NU             0                           0     -0.427971 
   172 r+163        NU             0                           0     -0.407465 
   173 r+164        NU             0                           0     -0.359339 
   174 r+165        NU             0                           0     -0.497874 
   175 r+166        NU             0                           0     -0.396511 
   176 r+167        NU             0                           0      -0.26934 
   177 r+168        NU             0                           0     -0.518655 
   178 r+169        NU             0                           0     -0.348689 
   179 r+170        NU             0                           0     -0.343237 
   180 r+171        NU             0                           0     -0.243292 
   181 r+172        NU             0                           0     -0.300376 
   182 r+173        NU             0                           0     -0.404046 
   183 r+174        NU             0                           0     -0.507801 
   184 r+175        NU             0                           0     -0.377982 
   185 r+176        NU             0                           0     -0.354813 
   186 r+177        NU             0                           0     -0.381743 
   187 r+178        NU             0                           0     -0.324656 
   188 r+179        NU             0                           0     -0.269518 
   189 r+180        NU             0                           0     -0.411619 
   190 r+181        NU             0                           0     -0.351047 
   191 r+182        NU             0                           0     -0.328303 
   192 r+183        NU             0                           0     -0.367824 
   193 r+184        NU             0                           0     -0.315197 
   194 r+185        NU             0                           0     -0.474436 
   195 r+186        NU             0                           0     -0.252854 
   196 r+187        NU             0                           0     -0.328137 
   197 r+188        NU             0                           0     -0.311601 
   198 r+189        NU             0                           0     -0.412802 
   199 r+190        NU             0                           0     -0.455294 
   200 r+191        NU             0                           0     -0.351698 
   201 r+192        NU             0                           0     -0.355995 
   202 r+193        NU             0                           0     -0.369169 
   203 r+194        NU             0                           0     -0.482701 
   204 r+195        NU             0                           0     -0.378046 
   205 r+196        NU             0                           0     -0.540734 
   206 r+197        NU             0                           0     -0.509503 
   207 r+198        NU             0                           0     -0.509358 
   208 r+199        NU             0                           0     -0.583916 
   209 r+200        NU             0                           0     -0.490545 
   210 r+201        NU             0                           0     -0.497067 
   211 r+202        NU             0                           0     -0.323752 
   212 r+203        NU             0                           0     -0.439743 
   213 r+204        NU             0                           0     -0.599388 
   214 r+205        NU             0                           0     -0.397299 
   215 r+206        NU             0                           0     -0.417796 
   216 r+207        NU             0                           0     -0.395393 
   217 r+208        NU             0                           0     -0.508327 
   218 r+209        NU             0                           0     -0.491358 
   219 r+210        NU             0                           0     -0.446486 
   220 r+211        NU             0                           0     -0.576831 
   221 r+212        NU             0                           0     -0.424725 
   222 r+213        NU             0                           0     -0.374932 
   223 r+214        NU             0                           0     -0.369442 
   224 r+215        NU             0                           0     -0.324229 
   225 r+216        NU             0                           0     -0.586306 
   226 r+217        NU             0                           0     -0.606745 
   227 r+218        NU             0                           0    -0.0200335 
   228 r+219        NU             0                           0     -0.247744 
   229 r+220        NU             0                           0     -0.476157 
   230 r+221        NU             0                           0     -0.282263 
   231 r+222        NU             0                           0     -0.370405 
   232 r+223        NU             0                           0     -0.603318 
   233 r+224        NU             0                           0     -0.105953 
   234 r+225        NU             0                           0     -0.491321 
   235 r+226        NU             0                           0     -0.512715 
   236 r+227        NU             0                           0      -0.50933 
   237 r+228        NU             0                           0     -0.590889 
   238 r+229        NU             0                           0      -0.59591 
   239 r+230        NU             0                           0     -0.102837 
   240 r+231        NU             0                           0     -0.461635 
   241 r+232        NU             0                           0     -0.558356 
   242 r+233        NU             0                           0      -0.33748 
   243 r+234        NU             0                           0     -0.288378 
   244 r+235        NU             0                           0     -0.310179 
   245 r+236        NU             0                           0     -0.320039 
   246 r+237        NU             0                           0      -0.33287 
   247 r+238        NU             0                           0      -0.44228 
   248 r+239        NU             0                           0     -0.329754 
   249 r+240        NU             0                           0      -0.37532 
   250 r+241        NU             0                           0     -0.404288 
   251 r+242        NU             0                           0     -0.328131 
   252 r+243        NU             0                           0     -0.431427 
   253 r+244        NU             0                           0     -0.352696 
   254 r+245        NU             0                           0     -0.450373 
   255 r+246        NU             0                           0     -0.285468 
   256 r+247        NU             0                           0     -0.305074 
   257 r+248        NU             0                           0     -0.357654 
   258 r+249        NU             0                           0     -0.210628 
   259 r+250        NU             0                           0     -0.321767 
   260 r+251        NU             0                           0     -0.468387 
   261 r+252        NU             0                           0      -0.23548 
   262 r+253        NU             0                           0     -0.590488 
   263 r+254        NU             0                           0     -0.286006 
   264 r+255        NU             0                           0      -0.27447 
   265 r+256        NU             0                           0     -0.281715 
   266 r+257        NU             0                           0    -0.0083175 
   267 r+258        NU             0                           0     -0.253775 
   268 r+259        NU             0                           0     -0.321073 
   269 r+260        NU             0                           0     -0.276934 
   270 r+261        NU             0                           0     -0.362557 
   271 r+262        NU             0                           0     -0.239521 
   272 r+263        NU             0                           0     -0.431012 
   273 r+264        NU             0                           0     -0.324964 
   274 r+265        NU             0                           0     -0.330296 
   275 r+266        NU             0                           0     -0.395593 
   276 r+267        NU             0                           0     -0.473531 
   277 r+268        NU             0                           0     -0.446845 
   278 r+269        NU             0                           0     -0.447198 
   279 r+270        NU             0                           0     -0.591014 
   280 r+271        NU             0                           0     -0.604633 
   281 r+272        NU             0                           0     -0.540392 
   282 r+273        NU             0                           0     -0.366964 
   283 r+274        NU             0                           0     -0.432157 
   284 r+275        NU             0                           0      -0.40299 
   285 r+276        NU             0                           0     -0.444746 
   286 r+277        NU             0                           0     -0.252143 
   287 r+278        NU             0                           0       -0.4815 
   288 r+279        NU             0                           0     -0.443102 
   289 r+280        NU             0                           0     -0.594755 
   290 r+281        NU             0                           0     -0.466914 
   291 r+282        NU             0                           0     -0.440091 
   292 r+283        NU             0                           0     -0.578417 
   293 r+284        NU             0                           0     -0.515803 
   294 r+285        NU             0                           0     -0.575426 
   295 r+286        NU             0                           0     -0.597363 
   296 r+287        NU             0                           0    -0.0793731 
   297 r+288        NU             0                           0     -0.566496 
   298 r+289        NU             0                           0    -0.0762569 
   299 r+290        NU             0                           0     -0.565898 
   300 r+291        NU             0                           0     -0.493295 
   301 r+292        NU             0                           0     -0.509727 
   302 r+293        NU             0                           0      -0.42763 
   303 r+294        NU             0                           0     -0.503284 
   304 r+295        NU             0                           0     -0.393967 
   305 r+296        NU             0                           0     -0.421323 
   306 r+297        NU             0                           0     -0.307016 
   307 r+298        NU             0                           0     -0.381935 
   308 r+299        NU             0                           0     -0.249728 
   309 r+300        NU             0                           0     -0.215199 
   310 r+301        NU             0                           0      -0.34906 
   311 r+302        NU             0                           0     -0.370389 
   312 r+303        NU             0                           0     -0.354925 
   313 r+304        NU             0                           0     -0.409102 
   314 r+305        NU             0                           0     -0.366482 
   315 r+306        NU             0                           0     -0.386563 
   316 r+307        NU             0                           0     -0.311566 
   317 r+308        NU             0                           0     -0.316333 
   318 r+309        NU             0                           0     -0.398929 
   319 r+310        NU             0                           0     -0.469556 
   320 r+311        NU             0                           0     -0.432409 
   321 r+312        NU             0                           0     -0.272901 
   322 r+313        NU             0                           0     -0.351017 
   323 r+314        NU             0                           0     -0.392427 
   324 r+315        NU             0                           0     -0.275243 
   325 r+316        NU             0                           0     -0.214505 
   326 r+317        NU             0                           0     -0.419302 
   327 r+318        NU             0                           0     -0.410464 
   328 r+319        NU             0                           0     -0.484255 
   329 r+320        NU             0                           0     -0.496665 
   330 r+321        NU             0                           0     -0.502842 
   331 r+322        NU             0                           0     -0.392767 
   332 r+323        NU             0                           0     -0.492832 
   333 r+324        NU             0                           0     -0.397925 
   334 r+325        NU             0                           0     -0.410132 
   335 r+326        NU             0                           0     -0.209511 
   336 r+327        NU             0                           0     -0.442487 
   337 r+328        NU             0                           0     -0.591715 
   338 r+329        NU             0                           0     -0.489297 
   339 r+330        NU             0                           0     -0.576334 
   340 r+331        NU             0                           0     -0.100179 
   341 r+332        NU             0                           0     -0.126942 
   342 r+333        NU             0                           0     -0.524628 
   343 r+334        NU             0                           0     -0.485321 
   344 r+335        NU             0                           0     -0.573246 
   345 r+336        NU             0                           0     -0.569734 
   346 r+337        NU             0                           0     -0.571818 
   347 r+338        NU             0                           0     -0.528008 
   348 r+339        NU             0                           0     -0.535901 
   349 r+340        NU             0                           0     -0.411317 
   350 r+341        NU             0                           0     -0.503941 
   351 r+342        NU             0                           0     -0.559414 
   352 r+343        NU             0                           0      -0.47077 
   353 r+344        NU             0                           0     -0.525581 
   354 r+345        NU             0                           0     -0.514176 
   355 r+346        NU             0                           0     -0.520679 
   356 r+347        NU             0                           0     -0.454071 
   357 r+348        NU             0                           0     -0.479667 
   358 r+349        NU             0                           0     -0.310164 
   359 r+350        NU             0                           0      -0.56832 
   360 r+351        NU             0                           0     -0.392466 
   361 r+352        NU             0                           0     -0.353444 
   362 r+353        NU             0                           0     -0.304343 
   363 r+354        NU             0                           0     -0.401246 
   364 r+355        NU             0                           0     -0.291312 
   365 r+356        NU             0                           0     -0.379284 
   366 r+357        NU             0                           0     -0.343804 
   367 r+358        NU             0                           0     -0.365134 
   368 r+359        NU             0                           0     -0.409527 
   369 r+360        NU             0                           0     -0.263765 
   370 r+361        NU             0                           0     -0.382592 
   371 r+362        NU             0                           0     -0.316456 
   372 r+363        NU             0                           0     -0.283656 
   373 r+364        NU             0                           0     -0.366887 
   374 r+365        NU             0                           0     -0.334087 
   375 r+366        NU             0                           0     -0.373934 
   376 r+367        NU             0                           0     -0.341134 
   377 r+368        NU             0                           0     -0.336092 
   378 r+369        NU             0                           0     -0.276069 
   379 r+370        NU             0                           0     -0.220762 
   380 r+371        NU             0                           0     -0.205873 
   381 r+372        NU             0                           0     -0.438562 
   382 r+373        NU             0                           0     -0.290764 
   383 r+374        NU             0                           0     -0.307065 
   384 r+375        NU             0                           0     -0.381762 
   385 r+376        NU             0                           0     -0.246621 
   386 r+377        NU             0                           0     -0.290104 
   387 r+378        NU             0                           0     -0.145225 
   388 r+379        NU             0                           0     -0.195418 
   389 r+380        NU             0                           0     -0.472213 
   390 r+381        NU             0                           0     -0.428335 
   391 r+382        NU             0                           0      -0.28205 
   392 r+383        NU             0                           0     -0.183585 
   393 r+384        NU             0                           0     -0.136453 
   394 r+385        NU             0                           0     -0.392969 
   395 r+386        NU             0                           0     -0.498312 
   396 r+387        NU             0                           0     -0.567126 
   397 r+388        NU             0                           0     -0.367261 
   398 r+389        NU             0                           0     -0.135833 
   399 r+390        NU             0                           0     -0.469592 
   400 r+391        NU             0                           0     -0.466348 
   401 r+392        NU             0                           0     -0.507096 
   402 r+393        NU             0                           0     -0.535274 
   403 r+394        NU             0                           0         -0.56 
   404 r+395        NU             0                           0     -0.445103 
   405 r+396        NU             0                           0     -0.553955 
   406 r+397        NU             0                           0    -0.0104485 
   407 r+398        NU             0                           0     -0.538324 
   408 r+399        NU             0                           0     -0.564948 
   409 r+400        NU             0                           0     -0.569885 
   410 r+401        NU             0                           0     -0.537085 
   411 r+402        NU             0                           0     -0.563461 
   412 r+403        NU             0                           0     -0.530661 
   413 r+404        NU             0                           0     -0.557654 
   414 r+405        NU             0                           0     -0.535316 
   415 r+406        NU             0                           0     -0.502516 
   416 r+407        NU             0                           0     -0.491021 
   417 r+408        NU             0                           0     -0.408741 
   418 r+409        NU             0                           0      -0.51023 
   419 r+410        NU             0                           0     -0.498825 
   420 r+411        NU             0                           0     -0.295157 
   421 r+412        NU             0                           0     -0.108886 
   422 r+413        NU             0                           0     -0.571704 
   423 r+414        NU             0                           0     -0.513621 
   424 r+415        NU             0                           0     -0.431524 
   425 r+416        NU             0                           0     -0.515769 
   426 r+417        NU             0                           0     -0.328964 
   427 r+418        NU             0                           0     -0.301664 
   428 r+419        NU             0                           0     -0.381861 
   429 r+420        NU             0                           0     -0.316261 
   430 r+421        NU             0                           0     -0.448373 
   431 r+422        NU             0                           0     -0.401759 
   432 r+423        NU             0                           0     -0.468273 
   433 r+424        NU             0                           0     -0.265032 
   434 r+425        NU             0                           0     -0.322126 
   435 r+426        NU             0                           0     -0.343176 
   436 r+427        NU             0                           0     -0.332297 
   437 r+428        NU             0                           0     -0.488761 
   438 r+429        NU             0                           0     -0.291207 
   439 r+430        NU             0                           0     -0.367929 
   440 r+431        NU             0                           0     -0.307293 
   441 r+432        NU             0                           0     -0.316241 
   442 r+433        NU             0                           0     -0.443813 
   443 r+434        NU             0                           0     -0.185806 
   444 r+435        NU             0                           0     -0.372978 
   445 r+436        NU             0                           0      -0.31999 
   446 r+437        NU             0                           0      -0.37624 
   447 r+438        NU             0                           0     -0.196486 
   448 r+439        NU             0                           0     -0.457104 
   449 r+440        NU             0                           0     -0.411196 
   450 r+441        NU             0                           0     -0.582067 
   451 r+442        NU             0                           0     -0.364378 
   452 r+443        NU             0                           0     -0.326189 
   453 r+444        NU             0                           0     -0.108501 
   454 r+445        NU             0                           0     -0.467047 
   455 r+446        NU             0                           0     -0.398441 
   456 r+447        NU             0                           0     -0.542689 
   457 r+448        NU             0                           0     -0.560132 
   458 r+449        NU             0                           0    -0.0471107 
   459 r+450        NU             0                           0     -0.526597 
   460 r+451        NU             0                           0     -0.541196 
   461 r+452        NU             0                           0     -0.528946 
   462 r+453        NU             0                           0     -0.643887 
   463 r+454        NU             0                           0     -0.510373 
   464 r+455        NU             0                           0     -0.605367 
   465 r+456        NU             0                           0     -0.500997 
   466 r+457        NU             0                           0     -0.576734 
   467 r+458        NU             0                           0     -0.510101 
   468 r+459        NU             0                           0     -0.545407 
   469 r+460        NU             0                           0     -0.345053 
   470 r+461        NU             0                           0     -0.580229 
   471 r+462        NU             0                           0     -0.172953 
   472 r+463        NU             0                           0    -0.0899135 
   473 r+464        NU             0                           0     -0.565233 
   474 r+465        NU             0                           0     -0.531399 
   475 r+466        NU             0                           0       -0.4658 
   476 r+467        NU             0                           0     -0.528522 
   477 r+468        NU             0                           0     -0.546671 
   478 r+469        NU             0                           0     -0.483505 
   479 r+470        NU             0                           0     -0.499937 
   480 r+471        NU             0                           0     -0.343833 
   481 r+472        NU             0                           0     -0.233989 
   482 r+473        NU             0                           0     -0.369967 
   483 r+474        NU             0                           0     -0.431769 
   484 r+475        NU             0                           0     -0.299134 
   485 r+476        NU             0                           0       -0.2792 
   486 r+477        NU             0                           0     -0.378401 
   487 r+478        NU             0                           0     -0.312887 
   488 r+479        NU             0                           0     -0.280087 
   489 r+480        NU             0                           0     -0.353548 
   490 r+481        NU             0                           0     -0.187888 
   491 r+482        NU             0                           0     -0.181917 
   492 r+483        NU             0                           0     -0.293077 
   493 r+484        NU             0                           0     -0.323704 
   494 r+485        NU             0                           0     -0.324296 
   495 r+486        NU             0                           0     -0.337308 
   496 r+487        NU             0                           0     -0.325772 
   497 r+488        NU             0                           0     -0.102093 
   498 r+489        NU             0                           0      -0.45979 
   499 r+490        NU             0                           0     -0.485094 
   500 r+491        NU             0                           0    -0.0525185 
   501 r+492        NU             0                           0     -0.536856 
   502 r+493        NU             0                           0     -0.514583 
   503 r+494        NU             0                           0     -0.547902 
   504 r+495        NU             0                           0     -0.561813 
   505 r+496        NU             0                           0     -0.542869 
   506 r+497        NU             0                           0     -0.515032 
   507 r+498        NU             0                           0     -0.489805 
   508 r+499        NU             0                           0     -0.568616 
   509 r+500        NU             0                           0     -0.535816 
   510 r+501        NU             0                           0     -0.615937 
   511 r+502        NU             0                           0    -0.0444527 
   512 r+503        NU             0                           0     -0.591085 
   513 r+504        NU             0                           0    -0.0708492 
   514 r+505        NU             0                           0     -0.546515 
   515 r+506        NU             0                           0     -0.516905 
   516 r+507        NU             0                           0     -0.444635 
   517 r+508        NU             0                           0     -0.492653 
   518 r+509        NU             0                           0       -0.3514 
   519 r+510        NU             0                           0     -0.335936 
   520 r+511        NU             0                           0     -0.377982 
   521 r+512        NU             0                           0     -0.411802 
   522 r+513        NU             0                           0     -0.358195 
   523 r+514        NU             0                           0     -0.269171 
   524 r+515        NU             0                           0     -0.332305 
   525 r+516        NU             0                           0     -0.220232 
   526 r+517        NU             0                           0     -0.181396 
   527 r+518        NU             0                           0     -0.316126 
   528 r+519        NU             0                           0     -0.308427 
   529 r+520        NU             0                           0     -0.361972 
   530 r+521        NU             0                           0     -0.410821 
   531 r+522        NU             0                           0     -0.366957 
   532 r+523        NU             0                           0     -0.354028 
   533 r+524        NU             0                           0     -0.514534 
   534 r+525        NU             0                           0     -0.423163 
   535 r+526        NU             0                           0     -0.453021 
   536 r+527        NU             0                           0     -0.433368 
   537 r+528        NU             0                           0     -0.512012 
   538 r+529        NU             0                           0     -0.499175 
   539 r+530        NU             0                           0      -0.57544 
   540 r+531        NU             0                           0     -0.537116 
   541 r+532        NU             0                           0     -0.577417 
   542 r+533        NU             0                           0     -0.565134 
   543 r+534        NU             0                           0     -0.619589 
   544 r+535        NU             0                           0     -0.580884 
   545 r+536        NU             0                           0     -0.576482 
   546 r+537        NU             0                           0     -0.559155 
   547 r+538        NU             0                           0     -0.527649 
   548 r+539        NU             0                           0     -0.497922 
   549 r+540        NU             0                           0     -0.462055 
   550 r+541        NU             0                           0     -0.546362 
   551 r+542        NU             0                           0     -0.501124 
   552 r+543        NU             0                           0     -0.338921 
   553 r+544        NU             0                           0     -0.374835 
   554 r+545        NU             0                           0     -0.213773 
   555 r+546        NU             0                           0     -0.317543 
   556 r+547        NU             0                           0     -0.284743 
   557 r+548        NU             0                           0     -0.299646 
   558 r+549        NU             0                           0     -0.366135 
   559 r+550        NU             0                           0     -0.299901 
   560 r+551        NU             0                           0     -0.402596 
   561 r+552        NU             0                           0     -0.254712 
   562 r+553        NU             0                           0     -0.390516 
   563 r+554        NU             0                           0     -0.217381 
   564 r+555        NU             0                           0     -0.162779 
   565 r+556        NU             0                           0     -0.460132 
   566 r+557        NU             0                           0     -0.547526 
   567 r+558        NU             0                           0     -0.139407 
   568 r+559        NU             0                           0     -0.575756 
   569 r+560        NU             0                           0     -0.589797 
   570 r+561        NU             0                           0     -0.661961 
   571 r+562        NU             0                           0      -0.50408 
   572 r+563        NU             0                           0     -0.500897 
   573 r+564        NU             0                           0     -0.566261 
   574 r+565        NU             0                           0     -0.533461 
   575 r+566        NU             0                           0     -0.550583 
   576 r+567        NU             0                           0     -0.550165 
   577 r+568        NU             0                           0     -0.486126 
   578 r+569        NU             0                           0     -0.284782 
   579 r+570        NU             0                           0     -0.405299 
   580 r+571        NU             0                           0     -0.205615 
   581 r+572        NU             0                           0     -0.304472 
   582 r+573        NU             0                           0     -0.391926 
   583 r+574        NU             0                           0     -0.451653 
   584 r+575        NU             0                           0     -0.303445 
   585 r+576        NU             0                           0     -0.509225 
   586 r+577        NU             0                           0     -0.651331 
   587 r+578        NU             0                           0     -0.489343 
   588 r+579        NU             0                           0     -0.545775 
   589 r+580        NU             0                           0     -0.528431 
   590 r+581        NU             0                           0     -0.568017 
   591 r+582        NU             0                           0     -0.539508 
   592 r+583        NU             0                           0     -0.365699 
   593 r+584        NU             0                           0     -0.405172 
   594 r+585        NU             0                           0     -0.175579 
   595 r+586        NU             0                           0     -0.169441 
   596 r+587        NU             0                           0     -0.238177 
   597 r+588        NU             0                           0     -0.270562 
   598 r+589        NU             0                           0     -0.521233 
   599 r+590        NU             0                           0     -0.322825 
   600 r+591        NU             0                           0     -0.218917 
   601 r+592        NU             0                           0     -0.471942 
   602 r+593        NU             0                           0      -0.40274 
   603 r+594        NU             0                           0     -0.487199 
   604 r+595        NU             0                           0     -0.670746 
   605 r+596        NU             0                           0     -0.505333 
   606 r+597        NU             0                           0     -0.605641 
   607 r+598        B    -0.00354751                           0 
   608 r+599        NU             0                           0     -0.538436 
   609 r+600        NU             0                           0     -0.575267 
   610 r+601        NU             0                           0      -0.32516 
   611 r+602        NU             0                           0     -0.471031 
   612 r+603        NU             0                           0     -0.329079 
   613 r+604        NU             0                           0     -0.297756 
   614 r+605        NU             0                           0     -0.302897 
   615 r+606        NU             0                           0       -0.2776 
   616 r+607        NU             0                           0     -0.264595 
   617 r+608        NU             0                           0    -0.0874003 
   618 r+609        NU             0                           0    -0.0875308 
   619 r+610        NU             0                           0     -0.410484 
   620 r+611        NU             0                           0     -0.516104 
   621 r+612        NU             0                           0     -0.422899 
   622 r+613        NU             0                           0     -0.508267 
   623 r+614        NU             0                           0     -0.548307 
   624 r+615        NU             0                           0      -0.59403 
   625 r+616        NU             0                           0      -0.48018 
   626 r+617        NU             0                           0     -0.332856 
   627 r+618        NU             0                           0     -0.483823 
   628 r+619        NU             0                           0     -0.146488 
   629 r+620        NU             0                           0     -0.460207 
   630 r+621        NU             0                           0      -0.54747 
   631 r+622        NU             0                           0     -0.520177 
   632 r+623        NU             0                           0     -0.370038 
   633 r+624        NU             0                           0     -0.386189 
   634 r+625        NU             0                           0     -0.223152 
   635 r+626        NU             0                           0     -0.206595 
   636 r+627        NU             0                           0     -0.363202 
   637 r+628        NU             0                           0     -0.367395 
   638 r+629        NU             0                           0     -0.261769 
   639 r+630        NU             0                           0     -0.261468 
   640 r+631        NU             0                           0     -0.356573 
   641 r+632        NU             0                           0     -0.430904 
   642 r+633        NU             0                           0     -0.477369 
   643 r+634        NU             0                           0     -0.510483 
   644 r+635        NU             0                           0     -0.570479 
   645 r+636        NU             0                           0      -0.58288 
   646 r+637        NU             0                           0     -0.411493 
   647 r+638        NU             0                           0     -0.394583 
   648 r+639        NU             0                           0      -0.55119 
   649 r+640        NU             0                           0     -0.555736 
   650 r+641        NU             0                           0     -0.293086 
   651 r+642        NU             0                           0      -0.45846 
   652 r+643        NU             0                           0     -0.356356 
   653 r+644        NU             0                           0     -0.353634 
   654 r+645        NU             0                           0     -0.615889 
   655 r+646        NU             0                           0      -0.51758 
   656 r+647        NU             0                           0      -0.53807 
   657 r+648        NU             0                           0     -0.587841 
   658 r+649        NU             0                           0     -0.136792 
   659 r+650        NU             0                           0     -0.277656 
   660 r+651        NU             0                           0     -0.320215 
   661 r+652        NU             0                           0     -0.359095 
   662 r+653        NU             0                           0     -0.437398 
   663 r+654        NU             0                           0     -0.484203 
   664 r+655        NU             0                           0     -0.562506 
   665 r+656        NU             0                           0     -0.473121 
   666 r+657        NU             0                           0     -0.545595 
   667 r+658        NU             0                           0      -0.44394 
   668 r+659        NU             0                           0     -0.485793 
   669 r+660        NU             0                           0     -0.510815 
   670 r+661        NU             0                           0      -0.32965 
   671 r+662        NU             0                           0     -0.447869 
   672 r+663        NU             0                           0     -0.483335 
   673 r+664        NU             0                           0     -0.526038 
   674 r+665        NU             0                           0    -0.0563683 
   675 r+666        NU             0                           0    -0.0673668 
   676 r+667        NU             0                           0     -0.232764 
   677 r+668        NU             0                           0      -0.27497 
   678 r+669        NU             0                           0     -0.511764 
   679 r+670        NU             0                           0      -0.55397 
   680 r+671        NU             0                           0     -0.497662 
   681 r+672        NU             0                           0     -0.510072 
   682 r+673        NU             0                           0     -0.499824 
   683 r+674        NU             0                           0     -0.500176 
   684 r+675        NU             0                           0     -0.579734 
   685 r+676        NU             0                           0     -0.338606 
   686 r+677        NU             0                           0     -0.291678 
   687 r+678        NU             0                           0     -0.351432 
   688 r+679        NU             0                           0     -0.728953 
   689 r+680        NU             0                           0     -0.269676 
   690 r+681        NU             0                           0     -0.322259 
   691 r+682        NU             0                           0     -0.525689 
   692 r+683        NU             0                           0     -0.431882 
   693 r+684        NU             0                           0     -0.553239 
   694 r+685        NU             0                           0     -0.677117 
   695 r+686        NU             0                           0      -0.57949 
   696 r+687        NU             0                           0     -0.474087 
   697 r+688        NU             0                           0     -0.139316 
   698 r+689        NU             0                           0     -0.473484 
   699 r+690        NU             0                           0     -0.610449 
   700 r+691        NU             0                           0     -0.662874 
   701 r+692        NU             0                           0      -0.64825 
   702 r+693        NU             0                           0     -0.365367 
   703 r+694        NU             0                           0     -0.438691 
   704 r+695        NU             0                           0     -0.551366 
   705 r+696        NU             0                           0     -0.445596 
   706 r+697        NU             0                           0     -0.148114 
   707 r+698        NU             0                           0     -0.515126 
   708 r+699        NU             0                           0     -0.661355 
   709 r+700        NU             0                           0     -0.636619 
   710 r+701        NU             0                           0     -0.529979 
   711 r+702        NU             0                           0     -0.568506 
   712 r+703        NU             0                           0     -0.660295 
   713 r+704        NU             0                           0     -0.405125 
   714 r+705        NU             0                           0     -0.458652 
   715 r+706        NU             0                           0      -0.52979 
   716 r+707        NU             0                           0    -0.0161312 
   717 r+708        NU             0                           0      -0.56813 
   718 r+709        NU             0                           0     -0.617902 
   719 r+710        NU             0                           0     -0.109803 
   720 r+711        NU             0                           0     -0.575136 
   721 r+712        NU             0                           0     -0.585663 
   722 r+713        NU             0                           0     -0.536431 
   723 r+714        NU             0                           0     -0.630673 
   724 r+715        NU             0                           0     -0.572726 
   725 r+716        NU             0                           0     -0.640913 
   726 r+717        NU             0                           0     -0.630802 
   727 r+718        NU             0                           0     -0.612213 
   728 r+719        NU             0                           0     -0.583437 
   729 r+720        NU             0                           0     -0.534205 
   730 r+721        NU             0                           0     -0.446973 
   731 r+722        NU             0                           0    -0.0934883 
   732 r+723        NU             0                           0     -0.173778 
   733 r+724        NU             0                           0     -0.533861 
   734 r+725        NU             0                           0     -0.271887 
   735 r+726        NU             0                           0     -0.612545 
   736 r+727        NU             0                           0     -0.636615 
   737 r+728        NU             0                           0      -0.67038 
   738 r+729        NU             0                           0     -0.631055 
   739 r+730        NU             0                           0     -0.547667 
   740 r+731        NU             0                           0     -0.414001 
   741 r+732        NU             0                           0     -0.531521 
   742 r+733        NU             0                           0     -0.584291 
   743 r+734        NU             0                           0     -0.606725 
   744 r+735        NU             0                           0     -0.754927 
   745 r+736        NU             0                           0     -0.556498 
   746 r+737        NU             0                           0     -0.654194 
   747 r+738        NU             0                           0     -0.529408 
   748 r+739        NU             0                           0     -0.597414 
   749 r+740        NU             0                           0     -0.553236 
   750 r+741        NU             0                           0     -0.407371 
   751 r+742        NU             0                           0     -0.606419 
   752 r+743        NU             0                           0     -0.740849 
   753 r+744        NU             0                           0     -0.624733 
   754 r+745        NU             0                           0     -0.574086 
   755 r+746        NU             0                           0     -0.579968 
   756 r+747        NU             0                           0     -0.523783 
   757 r+748        NU             0                           0     -0.531561 
   758 r+749        NU             0                           0     -0.627196 
   759 r+750        NU             0                           0    -0.0382335 
   760 r+751        NU             0                           0   -0.00549927 
   761 r+752        NU             0                           0     -0.584409 
   762 r+753        NU             0                           0     -0.607882 
   763 r+754        NU             0                           0      -0.53664 
   764 r+755        NU             0                           0     -0.558095 
   765 r+756        NU             0                           0     -0.266062 
   766 r+757        NU             0                           0     -0.481346 
   767 r+758        NU             0                           0     -0.477546 
   768 r+759        NU             0                           0     -0.197242 
   769 r+760        NU             0                           0     -0.645746 
   770 r+761        NU             0                           0     -0.733307 
   771 r+762        NU             0                           0     -0.608704 
   772 r+763        NU             0                           0      -0.70254 
   773 r+764        NU             0                           0     -0.655873 
   774 r+765        NU             0                           0     -0.691721 
   775 r+766        NU             0                           0     -0.708819 
   776 r+767        NU             0                           0     -0.620882 
   777 r+768        NU             0                           0     -0.661264 
   778 r+769        NU             0                           0     -0.432101 
   779 r+770        NU             0                           0     -0.693637 
   780 r+771        NU             0                           0     -0.614205 
   781 r+772        NU             0                           0     -0.118498 
   782 r+773        NU             0                           0     -0.020164 
   783 r+774        NU             0                           0      -0.62889 
   784 r+775        NU             0                           0     -0.693658 
   785 r+776        NU             0                           0     -0.509603 
   786 r+777        NU             0                           0     -0.563866 
   787 r+778        NU             0                           0     -0.166768 
   788 r+779        NU             0                           0     -0.786884 
   789 r+780        NU             0                           0     -0.473087 
   790 r+781        NU             0                           0     -0.134183 
   791 r+782        NU             0                           0     -0.555657 
   792 r+783        NU             0                           0     -0.763813 
   793 r+784        B       -0.20009                           0 
   794 r+785        NU             0                           0     -0.743017 
   795 r+786        NU             0                           0     -0.743475 
   796 r+787        NU             0                           0     -0.423802 
   797 r+788        NU             0                           0     -0.310058 
   798 r+789        NU             0                           0     -0.819673 
   799 r+790        NU             0                           0     -0.918041 
   800 r+791        NU             0                           0     -0.654228 
   801 r+792        NU             0                           0     -0.536949 
   802 r+793        NU             0                           0     -0.634197 
   803 r+794        NU             0                           0     -0.641242 
   804 r+795        NU             0                           0     -0.795082 
   805 r+796        NU             0                           0     -0.624167 
   806 r+797        NU             0                           0     -0.774592 
   807 r+798        NU             0                           0     -0.777778 
   808 r+799        B       -2.97194                           0 
   809 r+800        NU             0                           0     -0.833333 
   810 r+801        NU             0                           0            -1 
   811 r+802        B       -5.79692                           0 
   812 r+803        NU             0                           0            -1 
   813 r+804        NU             0                           0            -1 
   814 r-1          NL             0             0                           1 
   815 r-2          NL             0             0                    0.876265 
   816 r-3          NL             0             0                    0.992266 
   817 r-4          NL             0             0                           1 
   818 r-5          NL             0             0                    0.825069 
   819 r-6          NL             0             0                     0.92506 
   820 r-7          NL             0             0                    0.874089 
   821 r-8          NL             0             0                    0.912507 
   822 r-9          NL             0             0                     0.82221 
   823 r-10         NL             0             0                    0.774687 
   824 r-11         NL             0             0                    0.780869 
   825 r-12         NL             0             0                           1 
   826 r-13         NL             0             0                    0.656004 
   827 r-14         NL             0             0                    0.698374 
   828 r-15         NL             0             0                    0.668548 
   829 r-16         NL             0             0                     0.86658 
   830 r-17         NL             0             0                    0.910409 
   831 r-18         NL             0             0                    0.798134 
   832 r-19         NL             0             0                    0.845389 
   833 r-20         NL             0             0                     0.64053 
   834 r-21         NL             0             0                    0.798095 
   835 r-22         NL             0             0                    0.812016 
   836 r-23         NL             0             0                    0.673391 
   837 r-24         NL             0             0                    0.726062 
   838 r-25         NL             0             0                    0.826071 
   839 r-26         NL             0             0                    0.804824 
   840 r-27         NL             0             0                    0.778509 
   841 r-28         NL             0             0                    0.540021 
   842 r-29         NL             0             0                    0.751702 
   843 r-30         NL             0             0                     0.53766 
   844 r-31         NL             0             0                    0.655061 
   845 r-32         NL             0             0                    0.822286 
   846 r-33         NL             0             0                    0.828375 
   847 r-34         NL             0             0                    0.689999 
   848 r-35         NL             0             0                    0.755879 
   849 r-36         NL             0             0                    0.810949 
   850 r-37         NL             0             0                    0.691928 
   851 r-38         NL             0             0                    0.745666 
   852 r-39         NL             0             0                    0.779002 
   853 r-40         NL             0             0                    0.661045 
   854 r-41         NL             0             0                     0.66886 
   855 r-42         NL             0             0                    0.762176 
   856 r-43         NL             0             0                    0.763148 
   857 r-44         NL             0             0                    0.781987 
   858 r-45         NL             0             0                    0.705389 
   859 r-46         NL             0             0                    0.745049 
   860 r-47         NL             0             0                    0.724135 
   861 r-48         NL             0             0                    0.734926 
   862 r-49         NL             0             0                    0.765074 
   863 r-50         NL             0             0                    0.183352 
   864 r-51         NL             0             0                    0.925915 
   865 r-52         NL             0             0                    0.618582 
   866 r-53         NL             0             0                    0.542036 
   867 r-54         NL             0             0                    0.498382 
   868 r-55         NL             0             0                    0.375434 
   869 r-56         NL             0             0                    0.746794 
   870 r-57         NL             0             0                    0.660638 
   871 r-58         NL             0             0                    0.659197 
   872 r-59         NL             0             0                    0.759991 
   873 r-60         NL             0             0                    0.683091 
   874 r-61         NL             0             0                     0.58905 
   875 r-62         NL             0             0                    0.716861 
   876 r-63         NL             0             0                    0.617559 
   877 r-64         NL             0             0                    0.538447 
   878 r-65         NL             0             0                    0.772808 
   879 r-66         NL             0             0                    0.735703 
   880 r-67         NL             0             0                    0.442539 
   881 r-68         NL             0             0                    0.576541 
   882 r-69         NL             0             0                     0.55636 
   883 r-70         NL             0             0                    0.728391 
   884 r-71         NL             0             0                    0.655381 
   885 r-72         NL             0             0                    0.645632 
   886 r-73         NL             0             0                      0.6773 
   887 r-74         NL             0             0                    0.598213 
   888 r-75         NL             0             0                    0.729587 
   889 r-76         NL             0             0                     0.76736 
   890 r-77         NL             0             0                     0.79488 
   891 r-78         NL             0             0                    0.737642 
   892 r-79         NL             0             0                    0.660609 
   893 r-80         NL             0             0                    0.689538 
   894 r-81         NL             0             0                    0.728374 
   895 r-82         NL             0             0                    0.733873 
   896 r-83         NL             0             0                     0.69227 
   897 r-84         NL             0             0                    0.678373 
   898 r-85         NL             0             0                    0.749646 
   899 r-86         NL             0             0                    0.771521 
   900 r-87         NL             0             0                    0.909728 
   901 r-88         NL             0             0                    0.768474 
   902 r-89         NL             0             0                    0.884447 
   903 r-90         NL             0             0                    0.723089 
   904 r-91         NL             0             0                    0.728589 
   905 r-92         NL             0             0                     0.71314 
   906 r-93         NL             0             0                    0.690777 
   907 r-94         NL             0             0                    0.688648 
   908 r-95         NL             0             0                    0.705196 
   909 r-96         NL             0             0                    0.738836 
   910 r-97         NL             0             0                    0.765567 
   911 r-98         NL             0             0                    0.681818 
   912 r-99         NL             0             0                    0.731428 
   913 r-100        NL             0             0                    0.924085 
   914 r-101        NL             0             0                    0.772351 
   915 r-102        NL             0             0                     0.56047 
   916 r-103        NL             0             0                    0.799009 
   917 r-104        NL             0             0                    0.625604 
   918 r-105        NL             0             0                    0.765542 
   919 r-106        NL             0             0                    0.718329 
   920 r-107        NL             0             0                    0.706582 
   921 r-108        NL             0             0                    0.742521 
   922 r-109        NL             0             0                    0.748639 
   923 r-110        NL             0             0                    0.761789 
   924 r-111        NL             0             0                    0.673255 
   925 r-112        NL             0             0                    0.699395 
   926 r-113        NL             0             0                    0.659584 
   927 r-114        NL             0             0                    0.644726 
   928 r-115        NL             0             0                    0.664065 
   929 r-116        NL             0             0                    0.709869 
   930 r-117        NL             0             0                    0.823901 
   931 r-118        NL             0             0                    0.711114 
   932 r-119        NL             0             0                     0.72618 
   933 r-120        NL             0             0                    0.723039 
   934 r-121        NL             0             0                    0.839546 
   935 r-122        NL             0             0                     0.84659 
   936 r-123        NL             0             0                    0.706495 
   937 r-124        NL             0             0                    0.712804 
   938 r-125        NL             0             0                      0.6191 
   939 r-126        NL             0             0                    0.673831 
   940 r-127        NL             0             0                    0.778401 
   941 r-128        NL             0             0                    0.856999 
   942 r-129        NL             0             0                    0.885375 
   943 r-130        NL             0             0                    0.864625 
   944 r-131        NL             0             0                    0.471409 
   945 r-132        NL             0             0                    0.239389 
   946 r-133        NL             0             0                    0.979295 
   947 r-134        NL             0             0                    0.853936 
   948 r-135        NL             0             0                    0.645107 
   949 r-136        NL             0             0                    0.583333 
   950 r-137        NL             0             0                    0.621657 
   951 r-138        NL             0             0                    0.893296 
   952 r-139        NL             0             0                    0.434156 
   953 r-140        NL             0             0                    0.753996 
   954 r-141        NL             0             0                    0.742997 
   955 r-142        NL             0             0                    0.560564 
   956 r-143        NL             0             0                    0.735758 
   957 r-144        NL             0             0                    0.736858 
   958 r-145        NL             0             0                    0.698908 
   959 r-146        NL             0             0                    0.483597 
   960 r-147        NL             0             0                    0.851886 
   961 r-148        NL             0             0                    0.538058 
   962 r-149        NL             0             0                    0.658305 
   963 r-150        NL             0             0                    0.557589 
   964 r-151        NL             0             0                     0.43608 
   965 r-152        NL             0             0                    0.688686 
   966 r-153        NL             0             0                    0.795766 
   967 r-154        NL             0             0                    0.816323 
   968 r-155        NL             0             0                    0.736472 
   969 r-156        NL             0             0                    0.608912 
   970 r-157        NL             0             0                    0.662416 
   971 r-158        NL             0             0                    0.665532 
   972 r-159        NL             0             0                    0.649954 
   973 r-160        NL             0             0                    0.661424 
   974 r-161        NL             0             0                    0.675325 
   975 r-162        NL             0             0                    0.572029 
   976 r-163        NL             0             0                    0.592535 
   977 r-164        NL             0             0                    0.640661 
   978 r-165        NL             0             0                    0.502126 
   979 r-166        NL             0             0                    0.603489 
   980 r-167        NL             0             0                     0.73066 
   981 r-168        NL             0             0                    0.481345 
   982 r-169        NL             0             0                    0.651311 
   983 r-170        NL             0             0                    0.656763 
   984 r-171        NL             0             0                    0.756708 
   985 r-172        NL             0             0                    0.699624 
   986 r-173        NL             0             0                    0.595954 
   987 r-174        NL             0             0                    0.492199 
   988 r-175        NL             0             0                    0.622018 
   989 r-176        NL             0             0                    0.645187 
   990 r-177        NL             0             0                    0.618257 
   991 r-178        NL             0             0                    0.675344 
   992 r-179        NL             0             0                    0.730482 
   993 r-180        NL             0             0                    0.588381 
   994 r-181        NL             0             0                    0.648953 
   995 r-182        NL             0             0                    0.671697 
   996 r-183        NL             0             0                    0.632176 
   997 r-184        NL             0             0                    0.684803 
   998 r-185        NL             0             0                    0.525564 
   999 r-186        NL             0             0                    0.747146 
  1000 r-187        NL             0             0                    0.671863 
  1001 r-188        NL             0             0                    0.688399 
  1002 r-189        NL             0             0                    0.587198 
  1003 r-190        NL             0             0                    0.544706 
  1004 r-191        NL             0             0                    0.648302 
  1005 r-192        NL             0             0                    0.644005 
  1006 r-193        NL             0             0                    0.630831 
  1007 r-194        NL             0             0                    0.517299 
  1008 r-195        NL             0             0                    0.621954 
  1009 r-196        NL             0             0                    0.459266 
  1010 r-197        NL             0             0                    0.490497 
  1011 r-198        NL             0             0                    0.490642 
  1012 r-199        NL             0             0                    0.416084 
  1013 r-200        NL             0             0                    0.509455 
  1014 r-201        NL             0             0                    0.502933 
  1015 r-202        NL             0             0                    0.676248 
  1016 r-203        NL             0             0                    0.560257 
  1017 r-204        NL             0             0                    0.400612 
  1018 r-205        NL             0             0                    0.602701 
  1019 r-206        NL             0             0                    0.582204 
  1020 r-207        NL             0             0                    0.604607 
  1021 r-208        NL             0             0                    0.491673 
  1022 r-209        NL             0             0                    0.508642 
  1023 r-210        NL             0             0                    0.553514 
  1024 r-211        NL             0             0                    0.423169 
  1025 r-212        NL             0             0                    0.575275 
  1026 r-213        NL             0             0                    0.625068 
  1027 r-214        NL             0             0                    0.630558 
  1028 r-215        NL             0             0                    0.675771 
  1029 r-216        NL             0             0                    0.413694 
  1030 r-217        NL             0             0                    0.393255 
  1031 r-218        NL             0             0                    0.979967 
  1032 r-219        NL             0             0                    0.752256 
  1033 r-220        NL             0             0                    0.523843 
  1034 r-221        NL             0             0                    0.717737 
  1035 r-222        NL             0             0                    0.629595 
  1036 r-223        NL             0             0                    0.396682 
  1037 r-224        NL             0             0                    0.894047 
  1038 r-225        NL             0             0                    0.508679 
  1039 r-226        NL             0             0                    0.487285 
  1040 r-227        NL             0             0                     0.49067 
  1041 r-228        NL             0             0                    0.409111 
  1042 r-229        NL             0             0                     0.40409 
  1043 r-230        NL             0             0                    0.897163 
  1044 r-231        NL             0             0                    0.538365 
  1045 r-232        NL             0             0                    0.441644 
  1046 r-233        NL             0             0                     0.66252 
  1047 r-234        NL             0             0                    0.711622 
  1048 r-235        NL             0             0                    0.689821 
  1049 r-236        NL             0             0                    0.679961 
  1050 r-237        NL             0             0                     0.66713 
  1051 r-238        NL             0             0                     0.55772 
  1052 r-239        NL             0             0                    0.670246 
  1053 r-240        NL             0             0                     0.62468 
  1054 r-241        NL             0             0                    0.595712 
  1055 r-242        NL             0             0                    0.671869 
  1056 r-243        NL             0             0                    0.568573 
  1057 r-244        NL             0             0                    0.647304 
  1058 r-245        NL             0             0                    0.549627 
  1059 r-246        NL             0             0                    0.714532 
  1060 r-247        NL             0             0                    0.694926 
  1061 r-248        NL             0             0                    0.642346 
  1062 r-249        NL             0             0                    0.789372 
  1063 r-250        NL             0             0                    0.678233 
  1064 r-251        NL             0             0                    0.531613 
  1065 r-252        NL             0             0                     0.76452 
  1066 r-253        NL             0             0                    0.409512 
  1067 r-254        NL             0             0                    0.713994 
  1068 r-255        NL             0             0                     0.72553 
  1069 r-256        NL             0             0                    0.718285 
  1070 r-257        NL             0             0                    0.991683 
  1071 r-258        NL             0             0                    0.746225 
  1072 r-259        NL             0             0                    0.678927 
  1073 r-260        NL             0             0                    0.723066 
  1074 r-261        NL             0             0                    0.637443 
  1075 r-262        NL             0             0                    0.760479 
  1076 r-263        NL             0             0                    0.568988 
  1077 r-264        NL             0             0                    0.675036 
  1078 r-265        NL             0             0                    0.669704 
  1079 r-266        NL             0             0                    0.604407 
  1080 r-267        NL             0             0                    0.526469 
  1081 r-268        NL             0             0                    0.553155 
  1082 r-269        NL             0             0                    0.552802 
  1083 r-270        NL             0             0                    0.408986 
  1084 r-271        NL             0             0                    0.395367 
  1085 r-272        NL             0             0                    0.459608 
  1086 r-273        NL             0             0                    0.633036 
  1087 r-274        NL             0             0                    0.567843 
  1088 r-275        NL             0             0                     0.59701 
  1089 r-276        NL             0             0                    0.555254 
  1090 r-277        NL             0             0                    0.747857 
  1091 r-278        NL             0             0                      0.5185 
  1092 r-279        NL             0             0                    0.556898 
  1093 r-280        NL             0             0                    0.405245 
  1094 r-281        NL             0             0                    0.533086 
  1095 r-282        NL             0             0                    0.559909 
  1096 r-283        NL             0             0                    0.421583 
  1097 r-284        NL             0             0                    0.484197 
  1098 r-285        NL             0             0                    0.424574 
  1099 r-286        NL             0             0                    0.402637 
  1100 r-287        NL             0             0                    0.920627 
  1101 r-288        NL             0             0                    0.433504 
  1102 r-289        NL             0             0                    0.923743 
  1103 r-290        NL             0             0                    0.434102 
  1104 r-291        NL             0             0                    0.506705 
  1105 r-292        NL             0             0                    0.490273 
  1106 r-293        NL             0             0                     0.57237 
  1107 r-294        NL             0             0                    0.496716 
  1108 r-295        NL             0             0                    0.606033 
  1109 r-296        NL             0             0                    0.578677 
  1110 r-297        NL             0             0                    0.692984 
  1111 r-298        NL             0             0                    0.618065 
  1112 r-299        NL             0             0                    0.750272 
  1113 r-300        NL             0             0                    0.784801 
  1114 r-301        NL             0             0                     0.65094 
  1115 r-302        NL             0             0                    0.629611 
  1116 r-303        NL             0             0                    0.645075 
  1117 r-304        NL             0             0                    0.590898 
  1118 r-305        NL             0             0                    0.633518 
  1119 r-306        NL             0             0                    0.613437 
  1120 r-307        NL             0             0                    0.688434 
  1121 r-308        NL             0             0                    0.683667 
  1122 r-309        NL             0             0                    0.601071 
  1123 r-310        NL             0             0                    0.530444 
  1124 r-311        NL             0             0                    0.567591 
  1125 r-312        NL             0             0                    0.727099 
  1126 r-313        NL             0             0                    0.648983 
  1127 r-314        NL             0             0                    0.607573 
  1128 r-315        NL             0             0                    0.724757 
  1129 r-316        NL             0             0                    0.785495 
  1130 r-317        NL             0             0                    0.580698 
  1131 r-318        NL             0             0                    0.589536 
  1132 r-319        NL             0             0                    0.515745 
  1133 r-320        NL             0             0                    0.503335 
  1134 r-321        NL             0             0                    0.497158 
  1135 r-322        NL             0             0                    0.607233 
  1136 r-323        NL             0             0                    0.507168 
  1137 r-324        NL             0             0                    0.602075 
  1138 r-325        NL             0             0                    0.589868 
  1139 r-326        NL             0             0                    0.790489 
  1140 r-327        NL             0             0                    0.557513 
  1141 r-328        NL             0             0                    0.408285 
  1142 r-329        NL             0             0                    0.510703 
  1143 r-330        NL             0             0                    0.423666 
  1144 r-331        NL             0             0                    0.899821 
  1145 r-332        NL             0             0                    0.873058 
  1146 r-333        NL             0             0                    0.475372 
  1147 r-334        NL             0             0                    0.514679 
  1148 r-335        NL             0             0                    0.426754 
  1149 r-336        NL             0             0                    0.430266 
  1150 r-337        NL             0             0                    0.428182 
  1151 r-338        NL             0             0                    0.471992 
  1152 r-339        NL             0             0                    0.464099 
  1153 r-340        NL             0             0                    0.588683 
  1154 r-341        NL             0             0                    0.496059 
  1155 r-342        NL             0             0                    0.440586 
  1156 r-343        NL             0             0                     0.52923 
  1157 r-344        NL             0             0                    0.474419 
  1158 r-345        NL             0             0                    0.485824 
  1159 r-346        NL             0             0                    0.479321 
  1160 r-347        NL             0             0                    0.545929 
  1161 r-348        NL             0             0                    0.520333 
  1162 r-349        NL             0             0                    0.689836 
  1163 r-350        NL             0             0                     0.43168 
  1164 r-351        NL             0             0                    0.607534 
  1165 r-352        NL             0             0                    0.646556 
  1166 r-353        NL             0             0                    0.695657 
  1167 r-354        NL             0             0                    0.598754 
  1168 r-355        NL             0             0                    0.708688 
  1169 r-356        NL             0             0                    0.620716 
  1170 r-357        NL             0             0                    0.656196 
  1171 r-358        NL             0             0                    0.634866 
  1172 r-359        NL             0             0                    0.590473 
  1173 r-360        NL             0             0                    0.736235 
  1174 r-361        NL             0             0                    0.617408 
  1175 r-362        NL             0             0                    0.683544 
  1176 r-363        NL             0             0                    0.716344 
  1177 r-364        NL             0             0                    0.633113 
  1178 r-365        NL             0             0                    0.665913 
  1179 r-366        NL             0             0                    0.626066 
  1180 r-367        NL             0             0                    0.658866 
  1181 r-368        NL             0             0                    0.663908 
  1182 r-369        NL             0             0                    0.723931 
  1183 r-370        NL             0             0                    0.779238 
  1184 r-371        NL             0             0                    0.794127 
  1185 r-372        NL             0             0                    0.561438 
  1186 r-373        NL             0             0                    0.709236 
  1187 r-374        NL             0             0                    0.692935 
  1188 r-375        NL             0             0                    0.618238 
  1189 r-376        NL             0             0                    0.753379 
  1190 r-377        NL             0             0                    0.709896 
  1191 r-378        NL             0             0                    0.854775 
  1192 r-379        NL             0             0                    0.804582 
  1193 r-380        NL             0             0                    0.527787 
  1194 r-381        NL             0             0                    0.571665 
  1195 r-382        NL             0             0                     0.71795 
  1196 r-383        NL             0             0                    0.816415 
  1197 r-384        NL             0             0                    0.863547 
  1198 r-385        NL             0             0                    0.607031 
  1199 r-386        NL             0             0                    0.501688 
  1200 r-387        NL             0             0                    0.432874 
  1201 r-388        NL             0             0                    0.632739 
  1202 r-389        NL             0             0                    0.864167 
  1203 r-390        NL             0             0                    0.530408 
  1204 r-391        NL             0             0                    0.533652 
  1205 r-392        NL             0             0                    0.492904 
  1206 r-393        NL             0             0                    0.464726 
  1207 r-394        NL             0             0                        0.44 
  1208 r-395        NL             0             0                    0.554897 
  1209 r-396        NL             0             0                    0.446045 
  1210 r-397        NL             0             0                    0.989551 
  1211 r-398        NL             0             0                    0.461676 
  1212 r-399        NL             0             0                    0.435052 
  1213 r-400        NL             0             0                    0.430115 
  1214 r-401        NL             0             0                    0.462915 
  1215 r-402        NL             0             0                    0.436539 
  1216 r-403        NL             0             0                    0.469339 
  1217 r-404        NL             0             0                    0.442346 
  1218 r-405        NL             0             0                    0.464684 
  1219 r-406        NL             0             0                    0.497484 
  1220 r-407        NL             0             0                    0.508979 
  1221 r-408        NL             0             0                    0.591259 
  1222 r-409        NL             0             0                     0.48977 
  1223 r-410        NL             0             0                    0.501175 
  1224 r-411        NL             0             0                    0.704843 
  1225 r-412        NL             0             0                    0.891114 
  1226 r-413        NL             0             0                    0.428296 
  1227 r-414        NL             0             0                    0.486379 
  1228 r-415        NL             0             0                    0.568476 
  1229 r-416        NL             0             0                    0.484231 
  1230 r-417        NL             0             0                    0.671036 
  1231 r-418        NL             0             0                    0.698336 
  1232 r-419        NL             0             0                    0.618139 
  1233 r-420        NL             0             0                    0.683739 
  1234 r-421        NL             0             0                    0.551627 
  1235 r-422        NL             0             0                    0.598241 
  1236 r-423        NL             0             0                    0.531727 
  1237 r-424        NL             0             0                    0.734968 
  1238 r-425        NL             0             0                    0.677874 
  1239 r-426        NL             0             0                    0.656824 
  1240 r-427        NL             0             0                    0.667703 
  1241 r-428        NL             0             0                    0.511239 
  1242 r-429        NL             0             0                    0.708793 
  1243 r-430        NL             0             0                    0.632071 
  1244 r-431        NL             0             0                    0.692707 
  1245 r-432        NL             0             0                    0.683759 
  1246 r-433        NL             0             0                    0.556187 
  1247 r-434        NL             0             0                    0.814194 
  1248 r-435        NL             0             0                    0.627022 
  1249 r-436        NL             0             0                     0.68001 
  1250 r-437        NL             0             0                     0.62376 
  1251 r-438        NL             0             0                    0.803514 
  1252 r-439        NL             0             0                    0.542896 
  1253 r-440        NL             0             0                    0.588804 
  1254 r-441        NL             0             0                    0.417933 
  1255 r-442        NL             0             0                    0.635622 
  1256 r-443        NL             0             0                    0.673811 
  1257 r-444        NL             0             0                    0.891499 
  1258 r-445        NL             0             0                    0.532953 
  1259 r-446        NL             0             0                    0.601559 
  1260 r-447        NL             0             0                    0.457311 
  1261 r-448        NL             0             0                    0.439868 
  1262 r-449        NL             0             0                    0.952889 
  1263 r-450        NL             0             0                    0.473403 
  1264 r-451        NL             0             0                    0.458804 
  1265 r-452        NL             0             0                    0.471054 
  1266 r-453        NL             0             0                    0.356113 
  1267 r-454        NL             0             0                    0.489627 
  1268 r-455        NL             0             0                    0.394633 
  1269 r-456        NL             0             0                    0.499003 
  1270 r-457        NL             0             0                    0.423266 
  1271 r-458        NL             0             0                    0.489899 
  1272 r-459        NL             0             0                    0.454593 
  1273 r-460        NL             0             0                    0.654947 
  1274 r-461        NL             0             0                    0.419771 
  1275 r-462        NL             0             0                    0.827047 
  1276 r-463        NL             0             0                    0.910087 
  1277 r-464        NL             0             0                    0.434767 
  1278 r-465        NL             0             0                    0.468601 
  1279 r-466        NL             0             0                      0.5342 
  1280 r-467        NL             0             0                    0.471478 
  1281 r-468        NL             0             0                    0.453329 
  1282 r-469        NL             0             0                    0.516495 
  1283 r-470        NL             0             0                    0.500063 
  1284 r-471        NL             0             0                    0.656167 
  1285 r-472        NL             0             0                    0.766011 
  1286 r-473        NL             0             0                    0.630033 
  1287 r-474        NL             0             0                    0.568231 
  1288 r-475        NL             0             0                    0.700866 
  1289 r-476        NL             0             0                      0.7208 
  1290 r-477        NL             0             0                    0.621599 
  1291 r-478        NL             0             0                    0.687113 
  1292 r-479        NL             0             0                    0.719913 
  1293 r-480        NL             0             0                    0.646452 
  1294 r-481        NL             0             0                    0.812112 
  1295 r-482        NL             0             0                    0.818083 
  1296 r-483        NL             0             0                    0.706923 
  1297 r-484        NL             0             0                    0.676296 
  1298 r-485        NL             0             0                    0.675704 
  1299 r-486        NL             0             0                    0.662692 
  1300 r-487        NL             0             0                    0.674228 
  1301 r-488        NL             0             0                    0.897907 
  1302 r-489        NL             0             0                     0.54021 
  1303 r-490        NL             0             0                    0.514906 
  1304 r-491        NL             0             0                    0.947482 
  1305 r-492        NL             0             0                    0.463144 
  1306 r-493        NL             0             0                    0.485417 
  1307 r-494        NL             0             0                    0.452098 
  1308 r-495        NL             0             0                    0.438187 
  1309 r-496        NL             0             0                    0.457131 
  1310 r-497        NL             0             0                    0.484968 
  1311 r-498        NL             0             0                    0.510195 
  1312 r-499        NL             0             0                    0.431384 
  1313 r-500        NL             0             0                    0.464184 
  1314 r-501        NL             0             0                    0.384063 
  1315 r-502        NL             0             0                    0.955547 
  1316 r-503        NL             0             0                    0.408915 
  1317 r-504        NL             0             0                    0.929151 
  1318 r-505        NL             0             0                    0.453485 
  1319 r-506        NL             0             0                    0.483095 
  1320 r-507        NL             0             0                    0.555365 
  1321 r-508        NL             0             0                    0.507347 
  1322 r-509        NL             0             0                      0.6486 
  1323 r-510        NL             0             0                    0.664064 
  1324 r-511        NL             0             0                    0.622018 
  1325 r-512        NL             0             0                    0.588198 
  1326 r-513        NL             0             0                    0.641805 
  1327 r-514        NL             0             0                    0.730829 
  1328 r-515        NL             0             0                    0.667695 
  1329 r-516        NL             0             0                    0.779768 
  1330 r-517        NL             0             0                    0.818604 
  1331 r-518        NL             0             0                    0.683874 
  1332 r-519        NL             0             0                    0.691573 
  1333 r-520        NL             0             0                    0.638028 
  1334 r-521        NL             0             0                    0.589179 
  1335 r-522        NL             0             0                    0.633043 
  1336 r-523        NL             0             0                    0.645972 
  1337 r-524        NL             0             0                    0.485466 
  1338 r-525        NL             0             0                    0.576837 
  1339 r-526        NL             0             0                    0.546979 
  1340 r-527        NL             0             0                    0.566632 
  1341 r-528        NL             0             0                    0.487988 
  1342 r-529        NL             0             0                    0.500825 
  1343 r-530        NL             0             0                     0.42456 
  1344 r-531        NL             0             0                    0.462884 
  1345 r-532        NL             0             0                    0.422583 
  1346 r-533        NL             0             0                    0.434866 
  1347 r-534        NL             0             0                    0.380411 
  1348 r-535        NL             0             0                    0.419116 
  1349 r-536        NL             0             0                    0.423518 
  1350 r-537        NL             0             0                    0.440845 
  1351 r-538        NL             0             0                    0.472351 
  1352 r-539        NL             0             0                    0.502078 
  1353 r-540        NL             0             0                    0.537945 
  1354 r-541        NL             0             0                    0.453638 
  1355 r-542        NL             0             0                    0.498876 
  1356 r-543        NL             0             0                    0.661079 
  1357 r-544        NL             0             0                    0.625165 
  1358 r-545        NL             0             0                    0.786227 
  1359 r-546        NL             0             0                    0.682457 
  1360 r-547        NL             0             0                    0.715257 
  1361 r-548        NL             0             0                    0.700354 
  1362 r-549        NL             0             0                    0.633865 
  1363 r-550        NL             0             0                    0.700099 
  1364 r-551        NL             0             0                    0.597404 
  1365 r-552        NL             0             0                    0.745288 
  1366 r-553        NL             0             0                    0.609484 
  1367 r-554        NL             0             0                    0.782619 
  1368 r-555        NL             0             0                    0.837221 
  1369 r-556        NL             0             0                    0.539868 
  1370 r-557        NL             0             0                    0.452474 
  1371 r-558        NL             0             0                    0.860593 
  1372 r-559        NL             0             0                    0.424244 
  1373 r-560        NL             0             0                    0.410203 
  1374 r-561        NL             0             0                    0.338039 
  1375 r-562        NL             0             0                     0.49592 
  1376 r-563        NL             0             0                    0.499103 
  1377 r-564        NL             0             0                    0.433739 
  1378 r-565        NL             0             0                    0.466539 
  1379 r-566        NL             0             0                    0.449417 
  1380 r-567        NL             0             0                    0.449835 
  1381 r-568        NL             0             0                    0.513874 
  1382 r-569        NL             0             0                    0.715218 
  1383 r-570        NL             0             0                    0.594701 
  1384 r-571        NL             0             0                    0.794385 
  1385 r-572        NL             0             0                    0.695528 
  1386 r-573        NL             0             0                    0.608074 
  1387 r-574        NL             0             0                    0.548347 
  1388 r-575        NL             0             0                    0.696555 
  1389 r-576        NL             0             0                    0.490775 
  1390 r-577        NL             0             0                    0.348669 
  1391 r-578        NL             0             0                    0.510657 
  1392 r-579        NL             0             0                    0.454225 
  1393 r-580        NL             0             0                    0.471569 
  1394 r-581        NL             0             0                    0.431983 
  1395 r-582        NL             0             0                    0.460492 
  1396 r-583        NL             0             0                    0.634301 
  1397 r-584        NL             0             0                    0.594828 
  1398 r-585        NL             0             0                    0.824421 
  1399 r-586        NL             0             0                    0.830559 
  1400 r-587        NL             0             0                    0.761823 
  1401 r-588        NL             0             0                    0.729438 
  1402 r-589        NL             0             0                    0.478767 
  1403 r-590        NL             0             0                    0.677175 
  1404 r-591        NL             0             0                    0.781083 
  1405 r-592        NL             0             0                    0.528058 
  1406 r-593        NL             0             0                     0.59726 
  1407 r-594        NL             0             0                    0.512801 
  1408 r-595        NL             0             0                    0.329254 
  1409 r-596        NL             0             0                    0.494667 
  1410 r-597        NL             0             0                    0.394359 
  1411 r-598        NL             0             0                           1 
  1412 r-599        NL             0             0                    0.461564 
  1413 r-600        NL             0             0                    0.424733 
  1414 r-601        NL             0             0                     0.67484 
  1415 r-602        NL             0             0                    0.528969 
  1416 r-603        NL             0             0                    0.670921 
  1417 r-604        NL             0             0                    0.702244 
  1418 r-605        NL             0             0                    0.697103 
  1419 r-606        NL             0             0                      0.7224 
  1420 r-607        NL             0             0                    0.735405 
  1421 r-608        NL             0             0                      0.9126 
  1422 r-609        NL             0             0                    0.912469 
  1423 r-610        NL             0             0                    0.589516 
  1424 r-611        NL             0             0                    0.483896 
  1425 r-612        NL             0             0                    0.577101 
  1426 r-613        NL             0             0                    0.491733 
  1427 r-614        NL             0             0                    0.451693 
  1428 r-615        NL             0             0                     0.40597 
  1429 r-616        NL             0             0                     0.51982 
  1430 r-617        NL             0             0                    0.667144 
  1431 r-618        NL             0             0                    0.516177 
  1432 r-619        NL             0             0                    0.853512 
  1433 r-620        NL             0             0                    0.539793 
  1434 r-621        NL             0             0                     0.45253 
  1435 r-622        NL             0             0                    0.479823 
  1436 r-623        NL             0             0                    0.629962 
  1437 r-624        NL             0             0                    0.613811 
  1438 r-625        NL             0             0                    0.776848 
  1439 r-626        NL             0             0                    0.793405 
  1440 r-627        NL             0             0                    0.636798 
  1441 r-628        NL             0             0                    0.632605 
  1442 r-629        NL             0             0                    0.738231 
  1443 r-630        NL             0             0                    0.738532 
  1444 r-631        NL             0             0                    0.643427 
  1445 r-632        NL             0             0                    0.569096 
  1446 r-633        NL             0             0                    0.522631 
  1447 r-634        NL             0             0                    0.489517 
  1448 r-635        NL             0             0                    0.429521 
  1449 r-636        NL             0             0                     0.41712 
  1450 r-637        NL             0             0                    0.588507 
  1451 r-638        NL             0             0                    0.605417 
  1452 r-639        NL             0             0                     0.44881 
  1453 r-640        NL             0             0                    0.444264 
  1454 r-641        NL             0             0                    0.706914 
  1455 r-642        NL             0             0                     0.54154 
  1456 r-643        NL             0             0                    0.643644 
  1457 r-644        NL             0             0                    0.646366 
  1458 r-645        NL             0             0                    0.384111 
  1459 r-646        NL             0             0                     0.48242 
  1460 r-647        NL             0             0                     0.46193 
  1461 r-648        NL             0             0                    0.412159 
  1462 r-649        NL             0             0                    0.863208 
  1463 r-650        NL             0             0                    0.722344 
  1464 r-651        NL             0             0                    0.679785 
  1465 r-652        NL             0             0                    0.640905 
  1466 r-653        NL             0             0                    0.562602 
  1467 r-654        NL             0             0                    0.515797 
  1468 r-655        NL             0             0                    0.437494 
  1469 r-656        NL             0             0                    0.526879 
  1470 r-657        NL             0             0                    0.454405 
  1471 r-658        NL             0             0                     0.55606 
  1472 r-659        NL             0             0                    0.514207 
  1473 r-660        NL             0             0                    0.489185 
  1474 r-661        NL             0             0                     0.67035 
  1475 r-662        NL             0             0                    0.552131 
  1476 r-663        NL             0             0                    0.516665 
  1477 r-664        NL             0             0                    0.473962 
  1478 r-665        NL             0             0                    0.943632 
  1479 r-666        NL             0             0                    0.932633 
  1480 r-667        NL             0             0                    0.767236 
  1481 r-668        NL             0             0                     0.72503 
  1482 r-669        NL             0             0                    0.488236 
  1483 r-670        NL             0             0                     0.44603 
  1484 r-671        NL             0             0                    0.502338 
  1485 r-672        NL             0             0                    0.489928 
  1486 r-673        NL             0             0                    0.500176 
  1487 r-674        NL             0             0                    0.499824 
  1488 r-675        NL             0             0                    0.420266 
  1489 r-676        NL             0             0                    0.661394 
  1490 r-677        NL             0             0                    0.708322 
  1491 r-678        NL             0             0                    0.648568 
  1492 r-679        NL             0             0                    0.271047 
  1493 r-680        NL             0             0                    0.730324 
  1494 r-681        NL             0             0                    0.677741 
  1495 r-682        NL             0             0                    0.474311 
  1496 r-683        NL             0             0                    0.568118 
  1497 r-684        NL             0             0                    0.446761 
  1498 r-685        NL             0             0                    0.322883 
  1499 r-686        NL             0             0                     0.42051 
  1500 r-687        NL             0             0                    0.525913 
  1501 r-688        NL             0             0                    0.860684 
  1502 r-689        NL             0             0                    0.526516 
  1503 r-690        NL             0             0                    0.389551 
  1504 r-691        NL             0             0                    0.337126 
  1505 r-692        NL             0             0                     0.35175 
  1506 r-693        NL             0             0                    0.634633 
  1507 r-694        NL             0             0                    0.561309 
  1508 r-695        NL             0             0                    0.448634 
  1509 r-696        NL             0             0                    0.554404 
  1510 r-697        NL             0             0                    0.851886 
  1511 r-698        NL             0             0                    0.484874 
  1512 r-699        NL             0             0                    0.338645 
  1513 r-700        NL             0             0                    0.363381 
  1514 r-701        NL             0             0                    0.470021 
  1515 r-702        NL             0             0                    0.431494 
  1516 r-703        NL             0             0                    0.339705 
  1517 r-704        NL             0             0                    0.594875 
  1518 r-705        NL             0             0                    0.541348 
  1519 r-706        NL             0             0                     0.47021 
  1520 r-707        NL             0             0                    0.983869 
  1521 r-708        NL             0             0                     0.43187 
  1522 r-709        NL             0             0                    0.382098 
  1523 r-710        NL             0             0                    0.890197 
  1524 r-711        NL             0             0                    0.424864 
  1525 r-712        NL             0             0                    0.414337 
  1526 r-713        NL             0             0                    0.463569 
  1527 r-714        NL             0             0                    0.369327 
  1528 r-715        NL             0             0                    0.427274 
  1529 r-716        NL             0             0                    0.359087 
  1530 r-717        NL             0             0                    0.369198 
  1531 r-718        NL             0             0                    0.387787 
  1532 r-719        NL             0             0                    0.416563 
  1533 r-720        NL             0             0                    0.465795 
  1534 r-721        NL             0             0                    0.553027 
  1535 r-722        NL             0             0                    0.906512 
  1536 r-723        NL             0             0                    0.826222 
  1537 r-724        NL             0             0                    0.466139 
  1538 r-725        NL             0             0                    0.728113 
  1539 r-726        NL             0             0                    0.387455 
  1540 r-727        NL             0             0                    0.363385 
  1541 r-728        NL             0             0                     0.32962 
  1542 r-729        NL             0             0                    0.368945 
  1543 r-730        NL             0             0                    0.452333 
  1544 r-731        NL             0             0                    0.585999 
  1545 r-732        NL             0             0                    0.468479 
  1546 r-733        NL             0             0                    0.415709 
  1547 r-734        NL             0             0                    0.393275 
  1548 r-735        NL             0             0                    0.245073 
  1549 r-736        NL             0             0                    0.443502 
  1550 r-737        NL             0             0                    0.345806 
  1551 r-738        NL             0             0                    0.470592 
  1552 r-739        NL             0             0                    0.402586 
  1553 r-740        NL             0             0                    0.446764 
  1554 r-741        NL             0             0                    0.592629 
  1555 r-742        NL             0             0                    0.393581 
  1556 r-743        NL             0             0                    0.259151 
  1557 r-744        NL             0             0                    0.375267 
  1558 r-745        NL             0             0                    0.425914 
  1559 r-746        NL             0             0                    0.420032 
  1560 r-747        NL             0             0                    0.476217 
  1561 r-748        NL             0             0                    0.468439 
  1562 r-749        NL             0             0                    0.372804 
  1563 r-750        NL             0             0                    0.961766 
  1564 r-751        NL             0             0                    0.994501 
  1565 r-752        NL             0             0                    0.415591 
  1566 r-753        NL             0             0                    0.392118 
  1567 r-754        NL             0             0                     0.46336 
  1568 r-755        NL             0             0                    0.441905 
  1569 r-756        NL             0             0                    0.733938 
  1570 r-757        NL             0             0                    0.518654 
  1571 r-758        NL             0             0                    0.522454 
  1572 r-759        NL             0             0                    0.802758 
  1573 r-760        NL             0             0                    0.354254 
  1574 r-761        NL             0             0                    0.266693 
  1575 r-762        NL             0             0                    0.391296 
  1576 r-763        NL             0             0                     0.29746 
  1577 r-764        NL             0             0                    0.344127 
  1578 r-765        NL             0             0                    0.308279 
  1579 r-766        NL             0             0                    0.291181 
  1580 r-767        NL             0             0                    0.379118 
  1581 r-768        NL             0             0                    0.338736 
  1582 r-769        NL             0             0                    0.567899 
  1583 r-770        NL             0             0                    0.306363 
  1584 r-771        NL             0             0                    0.385795 
  1585 r-772        NL             0             0                    0.881502 
  1586 r-773        NL             0             0                    0.979836 
  1587 r-774        NL             0             0                     0.37111 
  1588 r-775        NL             0             0                    0.306342 
  1589 r-776        NL             0             0                    0.490397 
  1590 r-777        NL             0             0                    0.436134 
  1591 r-778        NL             0             0                    0.833232 
  1592 r-779        NL             0             0                    0.213116 
  1593 r-780        NL             0             0                    0.526913 
  1594 r-781        NL             0             0                    0.865817 
  1595 r-782        NL             0             0                    0.444343 
  1596 r-783        NL             0             0                    0.236187 
  1597 r-784        NL             0             0                           1 
  1598 r-785        NL             0             0                    0.256983 
  1599 r-786        NL             0             0                    0.256525 
  1600 r-787        NL             0             0                    0.576198 
  1601 r-788        NL             0             0                    0.689942 
  1602 r-789        NL             0             0                    0.180327 
  1603 r-790        NL             0             0                   0.0819591 
  1604 r-791        NL             0             0                    0.345772 
  1605 r-792        NL             0             0                    0.463051 
  1606 r-793        NL             0             0                    0.365803 
  1607 r-794        NL             0             0                    0.358758 
  1608 r-795        NL             0             0                    0.204918 
  1609 r-796        NL             0             0                    0.375833 
  1610 r-797        NL             0             0                    0.225408 
  1611 r-798        NL             0             0                    0.222222 
  1612 r-799        NL             0             0                           1 
  1613 r-800        NL             0             0                    0.166667 
  1614 r-801        B       0.548451             0               
  1615 r-802        NL             0             0                           1 
  1616 r-803        B        7.54882             0               
  1617 r-804        B        2.87775             0               
  1618 x norm.      NS             1             1             =      -0.29544 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B   -3.07253e-05                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B    -0.00065949                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B   -0.000568559                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B              0                             
    92 x92          B              0                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B              0                             
    98 x98          B              0                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B              0                             
   104 x104         B              0                             
   105 x105         B              0                             
   106 x106         B              0                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B              0                             
   110 x110         B              0                             
   111 x111         B              0                             
   112 x112         B              0                             
   113 x113         B              0                             
   114 x114         B              0                             
   115 x115         B              0                             
   116 x116         B              0                             
   117 x117         B              0                             
   118 x118         B              0                             
   119 x119         B              0                             
   120 x120         B              0                             
   121 x121         B              0                             
   122 x122         B              0                             
   123 x123         B              0                             
   124 x124         B              0                             
   125 x125         B              0                             
   126 x126         B              0                             
   127 x127         B              0                             
   128 x128         B              0                             
   129 x129         B              0                             
   130 x130         B              0                             
   131 x131         B              0                             
   132 x132         B              0                             
   133 x133         B              0                             
   134 x134         B              0                             
   135 x135         B              0                             
   136 x136         B              0                             
   137 x137         B              0                             
   138 x138         B              0                             
   139 x139         B              0                             
   140 x140         B              0                             
   141 x141         B              0                             
   142 x142         B              0                             
   143 x143         B              0                             
   144 x144         B              0                             
   145 x145         B              0                             
   146 x146         B              0                             
   147 x147         B              0                             
   148 x148         B              0                             
   149 x149         B              0                             
   150 x150         B              0                             
   151 x151         B              0                             
   152 x152         B              0                             
   153 x153         B              0                             
   154 x154         B              0                             
   155 x155         B              0                             
   156 x156         B              0                             
   157 x157         B              0                             
   158 x158         B              0                             
   159 x159         B              0                             
   160 x160         B              0                             
   161 x161         B              0                             
   162 x162         B              0                             
   163 x163         B              0                             
   164 x164         B              0                             
   165 x165         B              0                             
   166 x166         B              0                             
   167 x167         B              0                             
   168 x168         B              0                             
   169 x169         B              0                             
   170 x170         B              0                             
   171 x171         B              0                             
   172 x172         B              0                             
   173 x173         B              0                             
   174 x174         B              0                             
   175 x175         B              0                             
   176 x176         B              0                             
   177 x177         B              0                             
   178 x178         B              0                             
   179 x179         B              0                             
   180 x180         B              0                             
   181 x181         B              0                             
   182 x182         B              0                             
   183 x183         B              0                             
   184 x184         B              0                             
   185 x185         B              0                             
   186 x186         B              0                             
   187 x187         B              0                             
   188 x188         B              0                             
   189 x189         B              0                             
   190 x190         B              0                             
   191 x191         B              0                             
   192 x192         B              0                             
   193 x193         B              0                             
   194 x194         B              0                             
   195 x195         B              0                             
   196 x196         B              0                             
   197 x197         B              0                             
   198 x198         B              0                             
   199 x199         B              0                             
   200 x200         B              0                             
   201 x201         B              0                             
   202 x202         B              0                             
   203 x203         B              0                             
   204 x204         B              0                             
   205 x205         B              0                             
   206 x206         B              0                             
   207 x207         B              0                             
   208 x208         B              0                             
   209 x209         B              0                             
   210 x210         B              0                             
   211 x211         B              0                             
   212 x212         B              0                             
   213 x213         B              0                             
   214 x214         B              0                             
   215 x215         B              0                             
   216 x216         B              0                             
   217 x217         B              0                             
   218 x218         B              0                             
   219 x219         B              0                             
   220 x220         B              0                             
   221 x221         B              0                             
   222 x222         B              0                             
   223 x223         B              0                             
   224 x224         B              0                             
   225 x225         B              0                             
   226 x226         B              0                             
   227 x227         B              0                             
   228 x228         B              0                             
   229 x229         B              0                             
   230 x230         B              0                             
   231 x231         B              0                             
   232 x232         B              0                             
   233 x233         B              0                             
   234 x234         B              0                             
   235 x235         B              0                             
   236 x236         B              0                             
   237 x237         B              0                             
   238 x238         B              0                             
   239 x239         B              0                             
   240 x240         B              0                             
   241 x241         B              0                             
   242 x242         B              0                             
   243 x243         B              0                             
   244 x244         B              0                             
   245 x245         B              0                             
   246 x246         B              0                             
   247 x247         B              0                             
   248 x248         B              0                             
   249 x249         B              0                             
   250 x250         B              0                             
   251 x251         B              0                             
   252 x252         B              0                             
   253 x253         B              0                             
   254 x254         B              0                             
   255 x255         B              0                             
   256 x256         B              0                             
   257 x257         B              0                             
   258 x258         B              0                             
   259 x259         B              0                             
   260 x260         B              0                             
   261 x261         B              0                             
   262 x262         B              0                             
   263 x263         B              0                             
   264 x264         B              0                             
   265 x265         B              0                             
   266 x266         B              0                             
   267 x267         B              0                             
   268 x268         B              0                             
   269 x269         B              0                             
   270 x270         B              0                             
   271 x271         B              0                             
   272 x272         B              0                             
   273 x273         B              0                             
   274 x274         B              0                             
   275 x275         B              0                             
   276 x276         B              0                             
   277 x277         B              0                             
   278 x278         B              0                             
   279 x279         B              0                             
   280 x280         B              0                             
   281 x281         B              0                             
   282 x282         B              0                             
   283 x283         B              0                             
   284 x284         B              0                             
   285 x285         B              0                             
   286 x286         B              0                             
   287 x287         B              0                             
   288 x288         B              0                             
   289 x289         B              0                             
   290 x290         B              0                             
   291 x291         B              0                             
   292 x292         B              0                             
   293 x293         B              0                             
   294 x294         B              0                             
   295 x295         B              0                             
   296 x296         B              0                             
   297 x297         B              0                             
   298 x298         B              0                             
   299 x299         B              0                             
   300 x300         B              0                             
   301 x301         B              0                             
   302 x302         B              0                             
   303 x303         B              0                             
   304 x304         B              0                             
   305 x305         B              0                             
   306 x306         B              0                             
   307 x307         B              0                             
   308 x308         B              0                             
   309 x309         B              0                             
   310 x310         B              0                             
   311 x311         B              0                             
   312 x312         B              0                             
   313 x313         B              0                             
   314 x314         B              0                             
   315 x315         B              0                             
   316 x316         B              0                             
   317 x317         B              0                             
   318 x318         B              0                             
   319 x319         B              0                             
   320 x320         B              0                             
   321 x321         B              0                             
   322 x322         B              0                             
   323 x323         B              0                             
   324 x324         B              0                             
   325 x325         B              0                             
   326 x326         B              0                             
   327 x327         B              0                             
   328 x328         B              0                             
   329 x329         B              0                             
   330 x330         B              0                             
   331 x331         B              0                             
   332 x332         B              0                             
   333 x333         B              0                             
   334 x334         B              0                             
   335 x335         B              0                             
   336 x336         B              0                             
   337 x337         B              0                             
   338 x338         B              0                             
   339 x339         B              0                             
   340 x340         B              0                             
   341 x341         B              0                             
   342 x342         B              0                             
   343 x343         B              0                             
   344 x344         B              0                             
   345 x345         B              0                             
   346 x346         B              0                             
   347 x347         B              0                             
   348 x348         B              0                             
   349 x349         B              0                             
   350 x350         B              0                             
   351 x351         B              0                             
   352 x352         B              0                             
   353 x353         B              0                             
   354 x354         B              0                             
   355 x355         B              0                             
   356 x356         B              0                             
   357 x357         B              0                             
   358 x358         B              0                             
   359 x359         B              0                             
   360 x360         B              0                             
   361 x361         B              0                             
   362 x362         B              0                             
   363 x363         B              0                             
   364 x364         B              0                             
   365 x365         B              0                             
   366 x366         B              0                             
   367 x367         B              0                             
   368 x368         B              0                             
   369 x369         B              0                             
   370 x370         B              0                             
   371 x371         B              0                             
   372 x372         B              0                             
   373 x373         B              0                             
   374 x374         B              0                             
   375 x375         B              0                             
   376 x376         B              0                             
   377 x377         B              0                             
   378 x378         B              0                             
   379 x379         B              0                             
   380 x380         B              0                             
   381 x381         B              0                             
   382 x382         B              0                             
   383 x383         B              0                             
   384 x384         B              0                             
   385 x385         B              0                             
   386 x386         B              0                             
   387 x387         B              0                             
   388 x388         B              0                             
   389 x389         B              0                             
   390 x390         B              0                             
   391 x391         B              0                             
   392 x392         B              0                             
   393 x393         B              0                             
   394 x394         B              0                             
   395 x395         B              0                             
   396 x396         B              0                             
   397 x397         B              0                             
   398 x398         B              0                             
   399 x399         B              0                             
   400 x400         B              0                             
   401 x401         B              0                             
   402 x402         B              0                             
   403 x403         B              0                             
   404 x404         B              0                             
   405 x405         B              0                             
   406 x406         B              0                             
   407 x407         B              0                             
   408 x408         B              0                             
   409 x409         B              0                             
   410 x410         B              0                             
   411 x411         B              0                             
   412 x412         B              0                             
   413 x413         B              0                             
   414 x414         B              0                             
   415 x415         B              0                             
   416 x416         B              0                             
   417 x417         B              0                             
   418 x418         B              0                             
   419 x419         B              0                             
   420 x420         B              0                             
   421 x421         B              0                             
   422 x422         B              0                             
   423 x423         B              0                             
   424 x424         B              0                             
   425 x425         B              0                             
   426 x426         B              0                             
   427 x427         B              0                             
   428 x428         B              0                             
   429 x429         B              0                             
   430 x430         B              0                             
   431 x431         B              0                             
   432 x432         B              0                             
   433 x433         B              0                             
   434 x434         B              0                             
   435 x435         B              0                             
   436 x436         B              0                             
   437 x437         B              0                             
   438 x438         B              0                             
   439 x439         B              0                             
   440 x440         B              0                             
   441 x441         B              0                             
   442 x442         B              0                             
   443 x443         B              0                             
   444 x444         B              0                             
   445 x445         B              0                             
   446 x446         B              0                             
   447 x447         B              0                             
   448 x448         B              0                             
   449 x449         B              0                             
   450 x450         B              0                             
   451 x451         B              0                             
   452 x452         B              0                             
   453 x453         B              0                             
   454 x454         B              0                             
   455 x455         B              0                             
   456 x456         B              0                             
   457 x457         B              0                             
   458 x458         B              0                             
   459 x459         B              0                             
   460 x460         B              0                             
   461 x461         B              0                             
   462 x462         B              0                             
   463 x463         B              0                             
   464 x464         B              0                             
   465 x465         B              0                             
   466 x466         B              0                             
   467 x467         B              0                             
   468 x468         B              0                             
   469 x469         B              0                             
   470 x470         B              0                             
   471 x471         B              0                             
   472 x472         B              0                             
   473 x473         B              0                             
   474 x474         B              0                             
   475 x475         B              0                             
   476 x476         B              0                             
   477 x477         B              0                             
   478 x478         B              0                             
   479 x479         B              0                             
   480 x480         B              0                             
   481 x481         B              0                             
   482 x482         B              0                             
   483 x483         B              0                             
   484 x484         B              0                             
   485 x485         B              0                             
   486 x486         B              0                             
   487 x487         B              0                             
   488 x488         B              0                             
   489 x489         B              0                             
   490 x490         B              0                             
   491 x491         B              0                             
   492 x492         B              0                             
   493 x493         B              0                             
   494 x494         B              0                             
   495 x495         B              0                             
   496 x496         B              0                             
   497 x497         B              0                             
   498 x498         B              0                             
   499 x499         B              0                             
   500 x500         B              0                             
   501 x501         B              0                             
   502 x502         B              0                             
   503 x503         B              0                             
   504 x504         B              0                             
   505 x505         B              0                             
   506 x506         B              0                             
   507 x507         B              0                             
   508 x508         B              0                             
   509 x509         B              0                             
   510 x510         B              0                             
   511 x511         B              0                             
   512 x512         B              0                             
   513 x513         B              0                             
   514 x514         B              0                             
   515 x515         B              0                             
   516 x516         B              0                             
   517 x517         B              0                             
   518 x518         B              0                             
   519 x519         B              0                             
   520 x520         B              0                             
   521 x521         B              0                             
   522 x522         B              0                             
   523 x523         B              0                             
   524 x524         B              0                             
   525 x525         B              0                             
   526 x526         B              0                             
   527 x527         B              0                             
   528 x528         B              0                             
   529 x529         B              0                             
   530 x530         B              0                             
   531 x531         B              0                             
   532 x532         B              0                             
   533 x533         B              0                             
   534 x534         B              0                             
   535 x535         B              0                             
   536 x536         B              0                             
   537 x537         B              0                             
   538 x538         B              0                             
   539 x539         B              0                             
   540 x540         B              0                             
   541 x541         B              0                             
   542 x542         B              0                             
   543 x543         B              0                             
   544 x544         B              0                             
   545 x545         B              0                             
   546 x546         B              0                             
   547 x547         B              0                             
   548 x548         B              0                             
   549 x549         B              0                             
   550 x550         B              0                             
   551 x551         B              0                             
   552 x552         B              0                             
   553 x553         B              0                             
   554 x554         B              0                             
   555 x555         B              0                             
   556 x556         B              0                             
   557 x557         B              0                             
   558 x558         B              0                             
   559 x559         B              0                             
   560 x560         B              0                             
   561 x561         B              0                             
   562 x562         B              0                             
   563 x563         B              0                             
   564 x564         B              0                             
   565 x565         B              0                             
   566 x566         B              0                             
   567 x567         B              0                             
   568 x568         B              0                             
   569 x569         B              0                             
   570 x570         B              0                             
   571 x571         B              0                             
   572 x572         B              0                             
   573 x573         B              0                             
   574 x574         B              0                             
   575 x575         B              0                             
   576 x576         B              0                             
   577 x577         B              0                             
   578 x578         B              0                             
   579 x579         B              0                             
   580 x580         B              0                             
   581 x581         B              0                             
   582 x582         B              0                             
   583 x583         B              0                             
   584 x584         B              0                             
   585 x585         B              0                             
   586 x586         B              0                             
   587 x587         B              0                             
   588 x588         B              0                             
   589 x589         B              0                             
   590 x590         B              0                             
   591 x591         B              0                             
   592 x592         B              0                             
   593 x593         B              0                             
   594 x594         B              0                             
   595 x595         B              0                             
   596 x596         B              0                             
   597 x597         B              0                             
   598 x598         B    -0.00177376                             
   599 x599         B              0                             
   600 x600         B              0                             
   601 x601         B              0                             
   602 x602         B              0                             
   603 x603         B              0                             
   604 x604         B              0                             
   605 x605         B              0                             
   606 x606         B              0                             
   607 x607         B              0                             
   608 x608         B              0                             
   609 x609         B              0                             
   610 x610         B              0                             
   611 x611         B              0                             
   612 x612         B              0                             
   613 x613         B              0                             
   614 x614         B              0                             
   615 x615         B              0                             
   616 x616         B              0                             
   617 x617         B              0                             
   618 x618         B              0                             
   619 x619         B              0                             
   620 x620         B              0                             
   621 x621         B              0                             
   622 x622         B              0                             
   623 x623         B              0                             
   624 x624         B              0                             
   625 x625         B              0                             
   626 x626         B              0                             
   627 x627         B              0                             
   628 x628         B              0                             
   629 x629         B              0                             
   630 x630         B              0                             
   631 x631         B              0                             
   632 x632         B              0                             
   633 x633         B              0                             
   634 x634         B              0                             
   635 x635         B              0                             
   636 x636         B              0                             
   637 x637         B              0                             
   638 x638         B              0                             
   639 x639         B              0                             
   640 x640         B              0                             
   641 x641         B              0                             
   642 x642         B              0                             
   643 x643         B              0                             
   644 x644         B              0                             
   645 x645         B              0                             
   646 x646         B              0                             
   647 x647         B              0                             
   648 x648         B              0                             
   649 x649         B              0                             
   650 x650         B              0                             
   651 x651         B              0                             
   652 x652         B              0                             
   653 x653         B              0                             
   654 x654         B              0                             
   655 x655         B              0                             
   656 x656         B              0                             
   657 x657         B              0                             
   658 x658         B              0                             
   659 x659         B              0                             
   660 x660         B              0                             
   661 x661         B              0                             
   662 x662         B              0                             
   663 x663         B              0                             
   664 x664         B              0                             
   665 x665         B              0                             
   666 x666         B              0                             
   667 x667         B              0                             
   668 x668         B              0                             
   669 x669         B              0                             
   670 x670         B              0                             
   671 x671         B              0                             
   672 x672         B              0                             
   673 x673         B              0                             
   674 x674         B              0                             
   675 x675         B              0                             
   676 x676         B              0                             
   677 x677         B              0                             
   678 x678         B              0                             
   679 x679         B              0                             
   680 x680         B              0                             
   681 x681         B              0                             
   682 x682         B              0                             
   683 x683         B              0                             
   684 x684         B              0                             
   685 x685         B              0                             
   686 x686         B              0                             
   687 x687         B              0                             
   688 x688         B              0                             
   689 x689         B              0                             
   690 x690         B              0                             
   691 x691         B              0                             
   692 x692         B              0                             
   693 x693         B              0                             
   694 x694         B              0                             
   695 x695         B              0                             
   696 x696         B              0                             
   697 x697         B              0                             
   698 x698         B              0                             
   699 x699         B              0                             
   700 x700         B              0                             
   701 x701         B              0                             
   702 x702         B              0                             
   703 x703         B              0                             
   704 x704         B              0                             
   705 x705         B              0                             
   706 x706         B              0                             
   707 x707         B              0                             
   708 x708         B              0                             
   709 x709         B              0                             
   710 x710         B              0                             
   711 x711         B              0                             
   712 x712         B              0                             
   713 x713         B              0                             
   714 x714         B              0                             
   715 x715         B              0                             
   716 x716         B              0                             
   717 x717         B              0                             
   718 x718         B              0                             
   719 x719         B              0                             
   720 x720         B              0                             
   721 x721         B              0                             
   722 x722         B              0                             
   723 x723         B              0                             
   724 x724         B              0                             
   725 x725         B              0                             
   726 x726         B              0                             
   727 x727         B              0                             
   728 x728         B              0                             
   729 x729         B              0                             
   730 x730         B              0                             
   731 x731         B              0                             
   732 x732         B              0                             
   733 x733         B              0                             
   734 x734         B              0                             
   735 x735         B              0                             
   736 x736         B              0                             
   737 x737         B              0                             
   738 x738         B              0                             
   739 x739         B              0                             
   740 x740         B              0                             
   741 x741         B              0                             
   742 x742         B              0                             
   743 x743         B              0                             
   744 x744         B              0                             
   745 x745         B              0                             
   746 x746         B              0                             
   747 x747         B              0                             
   748 x748         B              0                             
   749 x749         B              0                             
   750 x750         B              0                             
   751 x751         B              0                             
   752 x752         B              0                             
   753 x753         B              0                             
   754 x754         B              0                             
   755 x755         B              0                             
   756 x756         B              0                             
   757 x757         B              0                             
   758 x758         B              0                             
   759 x759         B              0                             
   760 x760         B              0                             
   761 x761         B              0                             
   762 x762         B              0                             
   763 x763         B              0                             
   764 x764         B              0                             
   765 x765         B              0                             
   766 x766         B              0                             
   767 x767         B              0                             
   768 x768         B              0                             
   769 x769         B              0                             
   770 x770         B              0                             
   771 x771         B              0                             
   772 x772         B              0                             
   773 x773         B              0                             
   774 x774         B              0                             
   775 x775         B              0                             
   776 x776         B              0                             
   777 x777         B              0                             
   778 x778         B              0                             
   779 x779         B              0                             
   780 x780         B              0                             
   781 x781         B              0                             
   782 x782         B              0                             
   783 x783         B              0                             
   784 x784         B      -0.100045                             
   785 x785         B              0                             
   786 x786         B              0                             
   787 x787         B              0                             
   788 x788         B              0                             
   789 x789         B              0                             
   790 x790         B              0                             
   791 x791         B              0                             
   792 x792         B              0                             
   793 x793         B              0                             
   794 x794         B              0                             
   795 x795         B              0                             
   796 x796         B              0                             
   797 x797         B              0                             
   798 x798         B              0                             
   799 x799         B       -1.48597                             
   800 x800         B              0                             
   801 x801         B       0.274225                             
   802 x802         B       -2.89846                             
   803 x803         B        3.77441                             
   804 x804         B        1.43887                             
   805 s1           B    3.07253e-05                             
   806 s2           B              0                             
   807 s3           B              0                             
   808 s4           B     0.00065949                             
   809 s5           B              0                             
   810 s6           B              0                             
   811 s7           B              0                             
   812 s8           B              0                             
   813 s9           B              0                             
   814 s10          B              0                             
   815 s11          B              0                             
   816 s12          B    0.000568559                             
   817 s13          B              0                             
   818 s14          B              0                             
   819 s15          B              0                             
   820 s16          B              0                             
   821 s17          B              0                             
   822 s18          B              0                             
   823 s19          B              0                             
   824 s20          B              0                             
   825 s21          B              0                             
   826 s22          B              0                             
   827 s23          B              0                             
   828 s24          B              0                             
   829 s25          B              0                             
   830 s26          B              0                             
   831 s27          B              0                             
   832 s28          B              0                             
   833 s29          B              0                             
   834 s30          B              0                             
   835 s31          B              0                             
   836 s32          B              0                             
   837 s33          B              0                             
   838 s34          B              0                             
   839 s35          B              0                             
   840 s36          B              0                             
   841 s37          B              0                             
   842 s38          B              0                             
   843 s39          B              0                             
   844 s40          B              0                             
   845 s41          B              0                             
   846 s42          B              0                             
   847 s43          B              0                             
   848 s44          B              0                             
   849 s45          B              0                             
   850 s46          B              0                             
   851 s47          B              0                             
   852 s48          B              0                             
   853 s49          B              0                             
   854 s50          B              0                             
   855 s51          B              0                             
   856 s52          B              0                             
   857 s53          B              0                             
   858 s54          B              0                             
   859 s55          B              0                             
   860 s56          B              0                             
   861 s57          B              0                             
   862 s58          B              0                             
   863 s59          B              0                             
   864 s60          B              0                             
   865 s61          B              0                             
   866 s62          B              0                             
   867 s63          B              0                             
   868 s64          B              0                             
   869 s65          B              0                             
   870 s66          B              0                             
   871 s67          B              0                             
   872 s68          B              0                             
   873 s69          B              0                             
   874 s70          B              0                             
   875 s71          B              0                             
   876 s72          B              0                             
   877 s73          B              0                             
   878 s74          B              0                             
   879 s75          B              0                             
   880 s76          B              0                             
   881 s77          B              0                             
   882 s78          B              0                             
   883 s79          B              0                             
   884 s80          B              0                             
   885 s81          B              0                             
   886 s82          B              0                             
   887 s83          B              0                             
   888 s84          B              0                             
   889 s85          B              0                             
   890 s86          B              0                             
   891 s87          B              0                             
   892 s88          B              0                             
   893 s89          B              0                             
   894 s90          B              0                             
   895 s91          B              0                             
   896 s92          B              0                             
   897 s93          B              0                             
   898 s94          B              0                             
   899 s95          B              0                             
   900 s96          B              0                             
   901 s97          B              0                             
   902 s98          B              0                             
   903 s99          B              0                             
   904 s100         B              0                             
   905 s101         B              0                             
   906 s102         B              0                             
   907 s103         B              0                             
   908 s104         B              0                             
   909 s105         B              0                             
   910 s106         B              0                             
   911 s107         B              0                             
   912 s108         B              0                             
   913 s109         B              0                             
   914 s110         B              0                             
   915 s111         B              0                             
   916 s112         B              0                             
   917 s113         B              0                             
   918 s114         B              0                             
   919 s115         B              0                             
   920 s116         B              0                             
   921 s117         B              0                             
   922 s118         B              0                             
   923 s119         B              0                             
   924 s120         B              0                             
   925 s121         B              0                             
   926 s122         B              0                             
   927 s123         B              0                             
   928 s124         B              0                             
   929 s125         B              0                             
   930 s126         B              0                             
   931 s127         B              0                             
   932 s128         B              0                             
   933 s129         B              0                             
   934 s130         B              0                             
   935 s131         B              0                             
   936 s132         B              0                             
   937 s133         B              0                             
   938 s134         B              0                             
   939 s135         B              0                             
   940 s136         B              0                             
   941 s137         B              0                             
   942 s138         B              0                             
   943 s139         B              0                             
   944 s140         B              0                             
   945 s141         B              0                             
   946 s142         B              0                             
   947 s143         B              0                             
   948 s144         B              0                             
   949 s145         B              0                             
   950 s146         B              0                             
   951 s147         B              0                             
   952 s148         B              0                             
   953 s149         B              0                             
   954 s150         B              0                             
   955 s151         B              0                             
   956 s152         B              0                             
   957 s153         B              0                             
   958 s154         B              0                             
   959 s155         B              0                             
   960 s156         B              0                             
   961 s157         B              0                             
   962 s158         B              0                             
   963 s159         B              0                             
   964 s160         B              0                             
   965 s161         B              0                             
   966 s162         B              0                             
   967 s163         B              0                             
   968 s164         B              0                             
   969 s165         B              0                             
   970 s166         B              0                             
   971 s167         B              0                             
   972 s168         B              0                             
   973 s169         B              0                             
   974 s170         B              0                             
   975 s171         B              0                             
   976 s172         B              0                             
   977 s173         B              0                             
   978 s174         B              0                             
   979 s175         B              0                             
   980 s176         B              0                             
   981 s177         B              0                             
   982 s178         B              0                             
   983 s179         B              0                             
   984 s180         B              0                             
   985 s181         B              0                             
   986 s182         B              0                             
   987 s183         B              0                             
   988 s184         B              0                             
   989 s185         B              0                             
   990 s186         B              0                             
   991 s187         B              0                             
   992 s188         B              0                             
   993 s189         B              0                             
   994 s190         B              0                             
   995 s191         B              0                             
   996 s192         B              0                             
   997 s193         B              0                             
   998 s194         B              0                             
   999 s195         B              0                             
  1000 s196         B              0                             
  1001 s197         B              0                             
  1002 s198         B              0                             
  1003 s199         B              0                             
  1004 s200         B              0                             
  1005 s201         B              0                             
  1006 s202         B              0                             
  1007 s203         B              0                             
  1008 s204         B              0                             
  1009 s205         B              0                             
  1010 s206         B              0                             
  1011 s207         B              0                             
  1012 s208         B              0                             
  1013 s209         B              0                             
  1014 s210         B              0                             
  1015 s211         B              0                             
  1016 s212         B              0                             
  1017 s213         B              0                             
  1018 s214         B              0                             
  1019 s215         B              0                             
  1020 s216         B              0                             
  1021 s217         B              0                             
  1022 s218         B              0                             
  1023 s219         B              0                             
  1024 s220         B              0                             
  1025 s221         B              0                             
  1026 s222         B              0                             
  1027 s223         B              0                             
  1028 s224         B              0                             
  1029 s225         B              0                             
  1030 s226         B              0                             
  1031 s227         B              0                             
  1032 s228         B              0                             
  1033 s229         B              0                             
  1034 s230         B              0                             
  1035 s231         B              0                             
  1036 s232         B              0                             
  1037 s233         B              0                             
  1038 s234         B              0                             
  1039 s235         B              0                             
  1040 s236         B              0                             
  1041 s237         B              0                             
  1042 s238         B              0                             
  1043 s239         B              0                             
  1044 s240         B              0                             
  1045 s241         B              0                             
  1046 s242         B              0                             
  1047 s243         B              0                             
  1048 s244         B              0                             
  1049 s245         B              0                             
  1050 s246         B              0                             
  1051 s247         B              0                             
  1052 s248         B              0                             
  1053 s249         B              0                             
  1054 s250         B              0                             
  1055 s251         B              0                             
  1056 s252         B              0                             
  1057 s253         B              0                             
  1058 s254         B              0                             
  1059 s255         B              0                             
  1060 s256         B              0                             
  1061 s257         B              0                             
  1062 s258         B              0                             
  1063 s259         B              0                             
  1064 s260         B              0                             
  1065 s261         B              0                             
  1066 s262         B              0                             
  1067 s263         B              0                             
  1068 s264         B              0                             
  1069 s265         B              0                             
  1070 s266         B              0                             
  1071 s267         B              0                             
  1072 s268         B              0                             
  1073 s269         B              0                             
  1074 s270         B              0                             
  1075 s271         B              0                             
  1076 s272         B              0                             
  1077 s273         B              0                             
  1078 s274         B              0                             
  1079 s275         B              0                             
  1080 s276         B              0                             
  1081 s277         B              0                             
  1082 s278         B              0                             
  1083 s279         B              0                             
  1084 s280         B              0                             
  1085 s281         B              0                             
  1086 s282         B              0                             
  1087 s283         B              0                             
  1088 s284         B              0                             
  1089 s285         B              0                             
  1090 s286         B              0                             
  1091 s287         B              0                             
  1092 s288         B              0                             
  1093 s289         B              0                             
  1094 s290         B              0                             
  1095 s291         B              0                             
  1096 s292         B              0                             
  1097 s293         B              0                             
  1098 s294         B              0                             
  1099 s295         B              0                             
  1100 s296         B              0                             
  1101 s297         B              0                             
  1102 s298         B              0                             
  1103 s299         B              0                             
  1104 s300         B              0                             
  1105 s301         B              0                             
  1106 s302         B              0                             
  1107 s303         B              0                             
  1108 s304         B              0                             
  1109 s305         B              0                             
  1110 s306         B              0                             
  1111 s307         B              0                             
  1112 s308         B              0                             
  1113 s309         B              0                             
  1114 s310         B              0                             
  1115 s311         B              0                             
  1116 s312         B              0                             
  1117 s313         B              0                             
  1118 s314         B              0                             
  1119 s315         B              0                             
  1120 s316         B              0                             
  1121 s317         B              0                             
  1122 s318         B              0                             
  1123 s319         B              0                             
  1124 s320         B              0                             
  1125 s321         B              0                             
  1126 s322         B              0                             
  1127 s323         B              0                             
  1128 s324         B              0                             
  1129 s325         B              0                             
  1130 s326         B              0                             
  1131 s327         B              0                             
  1132 s328         B              0                             
  1133 s329         B              0                             
  1134 s330         B              0                             
  1135 s331         B              0                             
  1136 s332         B              0                             
  1137 s333         B              0                             
  1138 s334         B              0                             
  1139 s335         B              0                             
  1140 s336         B              0                             
  1141 s337         B              0                             
  1142 s338         B              0                             
  1143 s339         B              0                             
  1144 s340         B              0                             
  1145 s341         B              0                             
  1146 s342         B              0                             
  1147 s343         B              0                             
  1148 s344         B              0                             
  1149 s345         B              0                             
  1150 s346         B              0                             
  1151 s347         B              0                             
  1152 s348         B              0                             
  1153 s349         B              0                             
  1154 s350         B              0                             
  1155 s351         B              0                             
  1156 s352         B              0                             
  1157 s353         B              0                             
  1158 s354         B              0                             
  1159 s355         B              0                             
  1160 s356         B              0                             
  1161 s357         B              0                             
  1162 s358         B              0                             
  1163 s359         B              0                             
  1164 s360         B              0                             
  1165 s361         B              0                             
  1166 s362         B              0                             
  1167 s363         B              0                             
  1168 s364         B              0                             
  1169 s365         B              0                             
  1170 s366         B              0                             
  1171 s367         B              0                             
  1172 s368         B              0                             
  1173 s369         B              0                             
  1174 s370         B              0                             
  1175 s371         B              0                             
  1176 s372         B              0                             
  1177 s373         B              0                             
  1178 s374         B              0                             
  1179 s375         B              0                             
  1180 s376         B              0                             
  1181 s377         B              0                             
  1182 s378         B              0                             
  1183 s379         B              0                             
  1184 s380         B              0                             
  1185 s381         B              0                             
  1186 s382         B              0                             
  1187 s383         B              0                             
  1188 s384         B              0                             
  1189 s385         B              0                             
  1190 s386         B              0                             
  1191 s387         B              0                             
  1192 s388         B              0                             
  1193 s389         B              0                             
  1194 s390         B              0                             
  1195 s391         B              0                             
  1196 s392         B              0                             
  1197 s393         B              0                             
  1198 s394         B              0                             
  1199 s395         B              0                             
  1200 s396         B              0                             
  1201 s397         B              0                             
  1202 s398         B              0                             
  1203 s399         B              0                             
  1204 s400         B              0                             
  1205 s401         B              0                             
  1206 s402         B              0                             
  1207 s403         B              0                             
  1208 s404         B              0                             
  1209 s405         B              0                             
  1210 s406         B              0                             
  1211 s407         B              0                             
  1212 s408         B              0                             
  1213 s409         B              0                             
  1214 s410         B              0                             
  1215 s411         B              0                             
  1216 s412         B              0                             
  1217 s413         B              0                             
  1218 s414         B              0                             
  1219 s415         B              0                             
  1220 s416         B              0                             
  1221 s417         B              0                             
  1222 s418         B              0                             
  1223 s419         B              0                             
  1224 s420         B              0                             
  1225 s421         B              0                             
  1226 s422         B              0                             
  1227 s423         B              0                             
  1228 s424         B              0                             
  1229 s425         B              0                             
  1230 s426         B              0                             
  1231 s427         B              0                             
  1232 s428         B              0                             
  1233 s429         B              0                             
  1234 s430         B              0                             
  1235 s431         B              0                             
  1236 s432         B              0                             
  1237 s433         B              0                             
  1238 s434         B              0                             
  1239 s435         B              0                             
  1240 s436         B              0                             
  1241 s437         B              0                             
  1242 s438         B              0                             
  1243 s439         B              0                             
  1244 s440         B              0                             
  1245 s441         B              0                             
  1246 s442         B              0                             
  1247 s443         B              0                             
  1248 s444         B              0                             
  1249 s445         B              0                             
  1250 s446         B              0                             
  1251 s447         B              0                             
  1252 s448         B              0                             
  1253 s449         B              0                             
  1254 s450         B              0                             
  1255 s451         B              0                             
  1256 s452         B              0                             
  1257 s453         B              0                             
  1258 s454         B              0                             
  1259 s455         B              0                             
  1260 s456         B              0                             
  1261 s457         B              0                             
  1262 s458         B              0                             
  1263 s459         B              0                             
  1264 s460         B              0                             
  1265 s461         B              0                             
  1266 s462         B              0                             
  1267 s463         B              0                             
  1268 s464         B              0                             
  1269 s465         B              0                             
  1270 s466         B              0                             
  1271 s467         B              0                             
  1272 s468         B              0                             
  1273 s469         B              0                             
  1274 s470         B              0                             
  1275 s471         B              0                             
  1276 s472         B              0                             
  1277 s473         B              0                             
  1278 s474         B              0                             
  1279 s475         B              0                             
  1280 s476         B              0                             
  1281 s477         B              0                             
  1282 s478         B              0                             
  1283 s479         B              0                             
  1284 s480         B              0                             
  1285 s481         B              0                             
  1286 s482         B              0                             
  1287 s483         B              0                             
  1288 s484         B              0                             
  1289 s485         B              0                             
  1290 s486         B              0                             
  1291 s487         B              0                             
  1292 s488         B              0                             
  1293 s489         B              0                             
  1294 s490         B              0                             
  1295 s491         B              0                             
  1296 s492         B              0                             
  1297 s493         B              0                             
  1298 s494         B              0                             
  1299 s495         B              0                             
  1300 s496         B              0                             
  1301 s497         B              0                             
  1302 s498         B              0                             
  1303 s499         B              0                             
  1304 s500         B              0                             
  1305 s501         B              0                             
  1306 s502         B              0                             
  1307 s503         B              0                             
  1308 s504         B              0                             
  1309 s505         B              0                             
  1310 s506         B              0                             
  1311 s507         B              0                             
  1312 s508         B              0                             
  1313 s509         B              0                             
  1314 s510         B              0                             
  1315 s511         B              0                             
  1316 s512         B              0                             
  1317 s513         B              0                             
  1318 s514         B              0                             
  1319 s515         B              0                             
  1320 s516         B              0                             
  1321 s517         B              0                             
  1322 s518         B              0                             
  1323 s519         B              0                             
  1324 s520         B              0                             
  1325 s521         B              0                             
  1326 s522         B              0                             
  1327 s523         B              0                             
  1328 s524         B              0                             
  1329 s525         B              0                             
  1330 s526         B              0                             
  1331 s527         B              0                             
  1332 s528         B              0                             
  1333 s529         B              0                             
  1334 s530         B              0                             
  1335 s531         B              0                             
  1336 s532         B              0                             
  1337 s533         B              0                             
  1338 s534         B              0                             
  1339 s535         B              0                             
  1340 s536         B              0                             
  1341 s537         B              0                             
  1342 s538         B              0                             
  1343 s539         B              0                             
  1344 s540         B              0                             
  1345 s541         B              0                             
  1346 s542         B              0                             
  1347 s543         B              0                             
  1348 s544         B              0                             
  1349 s545         B              0                             
  1350 s546         B              0                             
  1351 s547         B              0                             
  1352 s548         B              0                             
  1353 s549         B              0                             
  1354 s550         B              0                             
  1355 s551         B              0                             
  1356 s552         B              0                             
  1357 s553         B              0                             
  1358 s554         B              0                             
  1359 s555         B              0                             
  1360 s556         B              0                             
  1361 s557         B              0                             
  1362 s558         B              0                             
  1363 s559         B              0                             
  1364 s560         B              0                             
  1365 s561         B              0                             
  1366 s562         B              0                             
  1367 s563         B              0                             
  1368 s564         B              0                             
  1369 s565         B              0                             
  1370 s566         B              0                             
  1371 s567         B              0                             
  1372 s568         B              0                             
  1373 s569         B              0                             
  1374 s570         B              0                             
  1375 s571         B              0                             
  1376 s572         B              0                             
  1377 s573         B              0                             
  1378 s574         B              0                             
  1379 s575         B              0                             
  1380 s576         B              0                             
  1381 s577         B              0                             
  1382 s578         B              0                             
  1383 s579         B              0                             
  1384 s580         B              0                             
  1385 s581         B              0                             
  1386 s582         B              0                             
  1387 s583         B              0                             
  1388 s584         B              0                             
  1389 s585         B              0                             
  1390 s586         B              0                             
  1391 s587         B              0                             
  1392 s588         B              0                             
  1393 s589         B              0                             
  1394 s590         B              0                             
  1395 s591         B              0                             
  1396 s592         B              0                             
  1397 s593         B              0                             
  1398 s594         B              0                             
  1399 s595         B              0                             
  1400 s596         B              0                             
  1401 s597         B              0                             
  1402 s598         B     0.00177376                             
  1403 s599         B              0                             
  1404 s600         B              0                             
  1405 s601         B              0                             
  1406 s602         B              0                             
  1407 s603         B              0                             
  1408 s604         B              0                             
  1409 s605         B              0                             
  1410 s606         B              0                             
  1411 s607         B              0                             
  1412 s608         B              0                             
  1413 s609         B              0                             
  1414 s610         B              0                             
  1415 s611         B              0                             
  1416 s612         B              0                             
  1417 s613         B              0                             
  1418 s614         B              0                             
  1419 s615         B              0                             
  1420 s616         B              0                             
  1421 s617         B              0                             
  1422 s618         B              0                             
  1423 s619         B              0                             
  1424 s620         B              0                             
  1425 s621         B              0                             
  1426 s622         B              0                             
  1427 s623         B              0                             
  1428 s624         B              0                             
  1429 s625         B              0                             
  1430 s626         B              0                             
  1431 s627         B              0                             
  1432 s628         B              0                             
  1433 s629         B              0                             
  1434 s630         B              0                             
  1435 s631         B              0                             
  1436 s632         B              0                             
  1437 s633         B              0                             
  1438 s634         B              0                             
  1439 s635         B              0                             
  1440 s636         B              0                             
  1441 s637         B              0                             
  1442 s638         B              0                             
  1443 s639         B              0                             
  1444 s640         B              0                             
  1445 s641         B              0                             
  1446 s642         B              0                             
  1447 s643         B              0                             
  1448 s644         B              0                             
  1449 s645         B              0                             
  1450 s646         B              0                             
  1451 s647         B              0                             
  1452 s648         B              0                             
  1453 s649         B              0                             
  1454 s650         B              0                             
  1455 s651         B              0                             
  1456 s652         B              0                             
  1457 s653         B              0                             
  1458 s654         B              0                             
  1459 s655         B              0                             
  1460 s656         B              0                             
  1461 s657         B              0                             
  1462 s658         B              0                             
  1463 s659         B              0                             
  1464 s660         B              0                             
  1465 s661         B              0                             
  1466 s662         B              0                             
  1467 s663         B              0                             
  1468 s664         B              0                             
  1469 s665         B              0                             
  1470 s666         B              0                             
  1471 s667         B              0                             
  1472 s668         B              0                             
  1473 s669         B              0                             
  1474 s670         B              0                             
  1475 s671         B              0                             
  1476 s672         B              0                             
  1477 s673         B              0                             
  1478 s674         B              0                             
  1479 s675         B              0                             
  1480 s676         B              0                             
  1481 s677         B              0                             
  1482 s678         B              0                             
  1483 s679         B              0                             
  1484 s680         B              0                             
  1485 s681         B              0                             
  1486 s682         B              0                             
  1487 s683         B              0                             
  1488 s684         B              0                             
  1489 s685         B              0                             
  1490 s686         B              0                             
  1491 s687         B              0                             
  1492 s688         B              0                             
  1493 s689         B              0                             
  1494 s690         B              0                             
  1495 s691         B              0                             
  1496 s692         B              0                             
  1497 s693         B              0                             
  1498 s694         B              0                             
  1499 s695         B              0                             
  1500 s696         B              0                             
  1501 s697         B              0                             
  1502 s698         B              0                             
  1503 s699         B              0                             
  1504 s700         B              0                             
  1505 s701         B              0                             
  1506 s702         B              0                             
  1507 s703         B              0                             
  1508 s704         B              0                             
  1509 s705         B              0                             
  1510 s706         B              0                             
  1511 s707         B              0                             
  1512 s708         B              0                             
  1513 s709         B              0                             
  1514 s710         B              0                             
  1515 s711         B              0                             
  1516 s712         B              0                             
  1517 s713         B              0                             
  1518 s714         B              0                             
  1519 s715         B              0                             
  1520 s716         B              0                             
  1521 s717         B              0                             
  1522 s718         B              0                             
  1523 s719         B              0                             
  1524 s720         B              0                             
  1525 s721         B              0                             
  1526 s722         B              0                             
  1527 s723         B              0                             
  1528 s724         B              0                             
  1529 s725         B              0                             
  1530 s726         B              0                             
  1531 s727         B              0                             
  1532 s728         B              0                             
  1533 s729         B              0                             
  1534 s730         B              0                             
  1535 s731         B              0                             
  1536 s732         B              0                             
  1537 s733         B              0                             
  1538 s734         B              0                             
  1539 s735         B              0                             
  1540 s736         B              0                             
  1541 s737         B              0                             
  1542 s738         B              0                             
  1543 s739         B              0                             
  1544 s740         B              0                             
  1545 s741         B              0                             
  1546 s742         B              0                             
  1547 s743         B              0                             
  1548 s744         B              0                             
  1549 s745         B              0                             
  1550 s746         B              0                             
  1551 s747         B              0                             
  1552 s748         B              0                             
  1553 s749         B              0                             
  1554 s750         B              0                             
  1555 s751         B              0                             
  1556 s752         B              0                             
  1557 s753         B              0                             
  1558 s754         B              0                             
  1559 s755         B              0                             
  1560 s756         B              0                             
  1561 s757         B              0                             
  1562 s758         B              0                             
  1563 s759         B              0                             
  1564 s760         B              0                             
  1565 s761         B              0                             
  1566 s762         B              0                             
  1567 s763         B              0                             
  1568 s764         B              0                             
  1569 s765         B              0                             
  1570 s766         B              0                             
  1571 s767         B              0                             
  1572 s768         B              0                             
  1573 s769         B              0                             
  1574 s770         B              0                             
  1575 s771         B              0                             
  1576 s772         B              0                             
  1577 s773         B              0                             
  1578 s774         B              0                             
  1579 s775         B              0                             
  1580 s776         B              0                             
  1581 s777         B              0                             
  1582 s778         B              0                             
  1583 s779         B              0                             
  1584 s780         B              0                             
  1585 s781         B              0                             
  1586 s782         B              0                             
  1587 s783         B              0                             
  1588 s784         B       0.100045                             
  1589 s785         B              0                             
  1590 s786         B              0                             
  1591 s787         B              0                             
  1592 s788         B              0                             
  1593 s789         B              0                             
  1594 s790         B              0                             
  1595 s791         B              0                             
  1596 s792         B              0                             
  1597 s793         B              0                             
  1598 s794         B              0                             
  1599 s795         B              0                             
  1600 s796         B              0                             
  1601 s797         B              0                             
  1602 s798         B              0                             
  1603 s799         B        1.48597                             
  1604 s800         B              0                             
  1605 s801         B       0.274225                             
  1606 s802         B        2.89846                             
  1607 s803         B        3.77441                             
  1608 s804         B        1.43887                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 1.14e-13 on row 6
        max.rel.err = 2.31e-16 on row 23
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 6.66e-16 on column 55
        max.rel.err = 2.20e-16 on column 699
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/vertices_H/rom/rom_9.dat.sol <==
-3.07253e-05
0
0
-0.00065949
0
0
0
0
-5.21428e-18
0
0
-0.000568559
0
-1.15526e-16
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.00177376
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.100045
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1.48597
0
0.274225
-2.89846
3.77441
1.43887


==> anc/data/stabiliser/vertices_T/pr_states1.lab <==
@ 0 1 c
@ 0 0 c


==> anc/data/stabiliser/vertices_T/pr_states1.mat <==
-1 
1 


==> anc/data/stabiliser/vertices_T/pr_states10.lab <==
I???????? 0000000000 1111111111 d
I_??????? 0100000000 1111111111 d
I_??????? 0000000000 0011111111 d
I`??????? 0101000000 1111111111 d
I`??????? 0100000000 1100111111 d
IR??????? 0000000000 0011111111 d
I`??????? 0000000000 0000111111 d
IqK?????? 0000000000 1111111111 d
IqK?????? 0000000000 0000011111 d
I`?G????? 0101010000 1111111111 d
I`?G????? 0101000000 1111001111 d
IR?G????? 0000010000 0011111111 d
IoSo????? 0001010000 1111111111 d
IqNw????? 0000010000 0000011111 d
I`?G????? 0100000000 1100001111 d
IR?G????? 0000000000 0011001111 d
I`?G????? 0000000000 0000001111 d
I?Bw????? 0000000000 0000001111 d
IqK?G???? 0000001000 1111111111 d
IqK?G???? 0000001000 0000011111 d
IBFLW???? 0110111000 1110000111 d
IBFLW???? 0110111000 0000011111 d
I_GZ_???? 0000000000 0111110111 d
I@Aio???? 0000001000 0011101111 d
IqK?G???? 0000000000 1111100111 d
I??Fw???? 0000000000 0000000111 d
I??Fw???? 0000000000 0000001111 d
I`?G?C??? 0101010100 1111111111 d
I`?G?C??? 0101010000 1111110011 d
IR?G?C??? 0000010100 0011111111 d
IoSo?C??? 0001010100 1111111111 d
I`_gqK??? 0000000000 1111000011 d
IQ`@Gs??? 0000000000 1111110011 d
I`?G?C??? 0101000000 1111000011 d
I]`@W{??? 0011111100 0011000011 d
IAJcvs??? 0001111100 0001100011 d
Is@ipo??? 0111100000 0000000011 d
I`GOZ{??? 0000000100 0100000011 d
I_GZb{??? 0000000100 0100001011 d
IR?G?C??? 0000010000 0011110011 d
IqNw?C??? 0000010000 0000010011 d
IR??OK??? 0000000000 0011001111 d
I?O_c[??? 0000000000 0000111111 d
I@?A[w??? 0000010000 0001110111 d
I?AYx{??? 0000100000 0001100011 d
I??{qs??? 0000011100 0001101111 d
I`?G?C??? 0100000000 1100000011 d
IR?G?C??? 0000000000 0011000011 d
I?Bw?C??? 0000000100 0000001111 d
I?Bw?C??? 0000000100 0000011111 d
I`?G?C??? 0000000000 0000000011 d
I???F{??? 0000000100 0000000111 d
I???F{??? 0000000100 0000000011 d
IqK?G?@?? 0000001010 1111111111 d
IqK?G?@?? 0000001010 0000011111 d
I_GZ_?@?? 0000000010 0111110111 d
I@Aio?@?? 0000001010 0011101111 d
IqK?G?@?? 0000001000 1111111001 d
I_GOC\q?? 0000001110 1111111111 d
I`O__]M?? 0011011010 1111000011 d
I?KLIns?? 0000010000 1100011101 d
I`GO\|}?? 0011111000 1111111001 d
I`GO\|}?? 0000000000 1100000111 d
IIGO[^q?? 0000111110 1000001111 d
I`GO\|}?? 0000000000 0011111001 d
I`GO\|}?? 0011111000 0000000111 d
IqK?G?@?? 0000001000 0000011001 d
IW?OYo~?? 0010000010 0110000101 d
IqK??GB?? 0000000000 1111100111 d
I@GO\|}?? 0000000000 0011111001 d
I@GO\|}?? 0000000000 0000000111 d
IAG?KKY?? 0000000110 0001110101 d
IBFLW?@?? 0110111000 1110000001 d
IBFLW?@?? 0110111000 0000011001 d
I_GZ_?@?? 0000000000 0111110001 d
I?{?G?@?? 0000001010 0000011111 d
I?{?G?@?? 0000001010 0000111111 d
IqK?G?@?? 0000000000 1111100001 d
IqK?G?@?? 0000000000 0000000001 d
I??Fw?@?? 0000000010 0000000111 d
I??Fw?@?? 0000000010 0000001111 d
I????B~?? 0000000000 0000000011 d
I????B~?? 0000000000 0000000001 d
I`?G?C??G 0101010101 1111111111 d
I`?G?C??G 0101010100 1111111100 d
IR?G?C??G 0000010101 0011111111 d
IR?G?C??G 0000010101 0000111111 d
IoSo?C??G 0001010101 1111111111 d
IoSo?C??G 0001010101 0000001111 d
I@hW?C??G 0001010101 0011001111 d
I@hW?C??G 0001010101 0000001111 d
I`_gqK??G 0011011001 1111111111 d
I`_gqK??G 0000000001 1111000011 d
IQ`@Gs??G 0000000001 1111110011 d
ICSw?C??G 0000000101 0001111111 d
I`?G?C??G 0101010000 1111110000 d
I]`@W{??G 0011111101 0011001111 d
I]`@W{??G 0011111101 0011000011 d
IAJcvs??G 0001111101 0001100011 d
IAJcvs??G 0001111101 0001101111 d
IQ`@Gs??G 0000000001 0000000011 d
I?lo?C??G 0000110101 0000001111 d
I`_gqK??G 0000000001 0000000011 d
I`GOZ{??G 0000000101 0100000011 d
I_GZb{??G 0000000101 0100001011 d
I_GZb{??G 0000000101 0100000111 d
I`GOZ{??G 0000000101 0000000111 d
IR?G?C??G 0000010100 0011111100 d
I@GQSK??G 0001010001 0011110011 d
I@GSY[??G 0000001101 0011000011 d
I@GSY[??G 0000001101 0000001111 d
I@GQSK??G 0001010001 0000000011 d
IR?G?C??G 0000010100 0000111100 d
IqK?GGA?W 0000000000 1111111111 d
I?Q@OhacW 0011001111 1111110011 c
IA?_WqbrO 0111111101 1111000111 c
IG@CoglmW 0011110000 1100000010 c
IgCOWofho 0011100100 1100011110 c
I?LE?cdfG 0111110111 1110000011 c
IO?R?\WfW 0000000001 1110000110 c
I?XP_]V}O 0001011111 1001111000 c
I?K_iIB}? 0000000000 1100000001 c
I?_Y`Tc{W 0110010001 1000000101 c
IGIQGuN}O 0010100001 0000111011 c
IGIQGuN}O 0010100001 0000000010 c
I?hShhj}W 0001101000 0011011110 c
I?hShhj}W 0001101000 0000100100 c
IOcRHL\uw 0110010110 0001111000 c
I?SvBE\~? 0110001111 0111111110 c
IOcRHL\uw 0110010110 0000001010 c
I?SvBE\~? 0110001111 0000000011 c
I@?LQjK{w 0101011001 0000000010 c
I_GOC\q~_ 0111000111 0000000011 c
I_GOC\q~_ 0111000111 0000000101 c
I@?LQjK{w 0101011001 0000001110 c
IAGWsNdww 0110011111 0000011100 c
I`GO\|}~w 0000000001 0011111001 c
I`GO\|}~w 0011111001 0000000110 c
IAGWsNdww 0110011111 0000000111 c
I?_Y`Tc{W 0110010001 0000000010 c
I?XP_]V}O 0001011111 0000000001 c
I?K_iIB}? 0000000000 0000000001 c
I?LE?cdfG 0111110111 0000000001 c
IO?R?\WfW 0000000001 0000000001 c
IG@CoglmW 0011110000 0000000111 c
IgCOWofho 0011100100 0000000000 c
IA?_WqbrO 0111111101 0000000001 c
I?Q@OhacW 0011001111 0000000000 c
IqK?GGA?W 0000000000 0000000000 d
IR??OK??G 0000000001 0011001111 d
I?O_c[??G 0000000001 0000111111 d
I@?A[w??G 0000010001 0001110111 d
I??__VC]? 0000000001 0111111100 c
I?C?Igix_ 0000011000 0111100000 c
IGE?_PFHo 0000000000 0111100011 c
IQ?GOGRWo 0000000000 0111110001 c
IG?w_VBNw 0000000001 0100011111 c
IG?w_VBNw 0001111100 0100011101 c
I?M@GhJ[o 0001000100 0100001110 c
I_?@hW[]? 0000001111 0100000001 c
I?AYx{??G 0000100001 0001100011 d
I??{qs??G 0000011101 0001101111 d
I??{qs??G 0000011101 0001100011 d
I?`HW{??G 0000000001 0000111111 d
I?`HW{??G 0000000001 0000000011 d
IG?w_VBNw 0001111100 0000000001 c
IG?w_VBNw 0000000001 0000000011 c
I?M@GhJ[o 0001000100 0000000000 c
I_?@hW[]? 0000001111 0000000000 c
IQ?GOGRWo 0000000000 0000000000 c
I?C?Igix_ 0000011000 0000000000 c
IGE?_PFHo 0000000000 0000000000 c
I@?A[w??G 0000010001 0000000011 d
I?O_c[??G 0000000001 0000000011 d
I??__VC]? 0000000001 0000000001 c
IR??OK??G 0000000001 0000000011 d
IqK???B@o 0000000100 1111101110 d
IoSo??A?W 0001010000 1111110011 d
IG??_SFn? 0000000001 0011110001 c
I?COR?Fh_ 0000000100 0011100101 c
I@??ONK[o 0000000011 0111110001 c
I?COR?Fh_ 0000000001 0011100000 c
IqNw??A?W 0000010000 0000010011 d
I@hW?C??G 0001010100 0011001100 d
IK??OK[Jw 0000000001 0011000010 c
I??OWr`^_ 0010000001 0110000010 c
IG?OWq`Fw 0000000001 0010000110 c
I??O^@w^_ 0000000110 0110000011 c
I??O^@w^_ 0000000110 0110000000 c
IK??OK[Jw 0000000001 0000000001 c
I??OWr`^_ 0010000001 0000000001 c
IG?OWq`Fw 0000000001 0000000001 c
I@hW?C??G 0001010100 0000001100 d
I?COR?Fh_ 0000000100 0000000100 c
I?COR?Fh_ 0000000001 0000000001 c
I@??ONK[o 0000000011 0000000011 c
IqNw??A?W 0000010000 0000010000 d
IG??_SFn? 0000000001 0000000001 c
IoSo??A?W 0001010000 0000000000 d
IqK???B@o 0000000100 0000000000 d
I`_gqK??G 0011011000 1111111100 d
I`_gqK??G 0000000000 1111000000 d
I?GP_ODow 0000000001 0011110001 c
I`?G?C??G 0101000000 1111000000 d
I]`@W{??G 0011111100 0011001100 d
I]`@W{??G 0011111100 0011000000 d
IAJcvs??G 0001111100 0001100000 d
IAJcvs??G 0001111100 0001101100 d
Is@ipo??G 0111100000 0000000000 d
I?GP_ODow 0000000001 0000000001 c
I?lo?C??G 0000110100 0000001100 d
I`_gqK??G 0000000000 0000000000 d
I??CzW??G 0000010101 0000111011 d
I??CzW??G 0000000101 0000111111 d
I`GOZ{??G 0000000100 0100000000 d
I`GOZ{??G 0000000100 0000000100 d
I??CzW??G 0000000101 0000000011 d
I??CzW??G 0000010101 0000000111 d
I???~W??G 0000001001 0000110011 d
I?@@?_G`w 0000000000 0000011111 c
IR?G?C??G 0000010000 0011110000 d
I@GQSK??G 0001010000 0011110000 d
I@GSY[??G 0000001100 0011000000 d
I??CY[nFw 0000010000 0000110000 c
I??@WxMbW 0000001111 0000001100 c
I?AAHKVBw 0000000000 0000000000 c
I??@WxMbW 0000001111 0000110000 c
I??CY[nFw 0000010000 0000001111 c
I?GSACNBo 0000000001 0000001111 c
I?GSACNBo 0000000001 0000001100 c
I?GSACNBo 0000000001 0000000011 c
I?GSACNBo 0000000001 0000000000 c
I@GSY[??G 0000001100 0000001100 d
I@GQSK??G 0001010000 0000000000 d
IR?G?C??G 0000010000 0000110000 d
I???~W??G 0000001001 0000000011 d
I?@@?_G`w 0000000000 0000000001 c
I?COON_Fw 0000000010 0001111110 c
I?COON_Fw 0000000010 0001111101 c
I??OWr`Fw 0000000011 0000000100 c
I??OWr`Fw 0000000011 0000000001 c
I?COON_Fw 0000000011 0000000010 c
I?COON_Fw 0000000011 0000000001 c
IqNw????w 0000010001 0000010000 d
IqNw?C??G 0000010000 0000010000 d
IR??OK??G 0000000000 0011001100 d
I?O_c[??G 0000000000 0000111100 d
I@?A[w??G 0000010000 0001110100 d
I??{qs??G 0000011100 0001101100 d
I??{qs??G 0000011100 0001100000 d
I?`HW{??G 0000000000 0000111100 d
I?`HW{??G 0000000000 0000000000 d
I@?A[w??G 0000010000 0000000000 d
I?O_c[??G 0000000000 0000000000 d
IR??OK??G 0000000000 0000000000 d
I@hW?C??G 0001010000 0011000000 d
I@hW?C??G 0001010000 0000000000 d
I???OHo_w 0000000010 0000001101 c
I?lo?C??G 0000110000 0011000000 d
I?Bw?C??G 0000000101 0000001111 d
I?Bw?C??G 0000000101 0000011111 d
I`?G?C??G 0100000000 1100000000 d
I???_SFww 0000000001 0000001110 c
I???_SFww 0000000001 0000000001 c
I???OHo_w 0000000010 0000000010 c
I?lo?C??G 0000110000 0000000000 d
IqK????@w 0000000000 1111100000 d
IqK????@w 0000000000 1111100001 d
IqK????@w 0000000000 0000000000 d
IqK????@w 0000000000 0000000001 d
IR?G?C??G 0000000000 0011000000 d
IR?G?C??G 0000000000 0000000000 d
I?????^xo 0000000000 0000011101 c
I?????^xo 0000000001 0000011111 c
I?????^xo 0000000000 0000000000 c
I?????^xo 0000000001 0000000010 c
I????AN[o 0000000000 0000001100 c
I????AN[o 0000000000 0000000000 c
I`?G?C??G 0000000000 0000000000 d
I???F{??G 0000000101 0000000111 d
I???F{??G 0000000101 0000000011 d
I?????@~g 0000000001 0000000011 c
I?????@~g 0000000001 0000000010 c
I?????@~g 0000000001 0000000001 c
I?????@~g 0000000001 0000000000 c
I???F{??G 0000000100 0000000100 d
I??????~w 0000000000 0000000001 c
I??????~w 0000000000 0000000000 c
IqK?G?@?? 0000001010 1111111110 d
IqK?G?@?? 0000001010 0000011110 d
I_GZ_?@?? 0000000010 0000000110 d
I@Aio?@?? 0000001010 0000001110 d
IqK?G?@?? 0000001000 1111111000 d
I`GO\|}?? 0011111000 1111111000 d
I`GO\|}?? 0000000000 1100000110 d
IIGO[^q?? 0000111110 0000000010 d
I`GO\|}?? 0000000000 0011111000 d
I`GO\|}?? 0011111000 0000000110 d
I?KLIns?? 0000010000 0000000000 d
I`O__]M?? 0011011010 0000000000 d
IqK?G?@?? 0000001000 0000011000 d
I_GOC\q?? 0000001110 0000000000 d
IW?OYo~?? 0010000010 0010000010 d
I@GO\|}?? 0000000000 0011111000 d
I@GO\|}?? 0000000000 0000000110 d
IqK??GB?? 0000000000 0000000000 d
IBFLW?@?? 0110111000 1110000000 d
IBFLW?@?? 0110111000 0000011000 d
IAG?KKY?? 0000000110 0000000100 d
I?{?G?@?? 0000001010 0000011110 d
I?{?G?@?? 0000001010 0000111110 d
I_GZ_?@?? 0000000000 0000000000 d
IqK?G?@?? 0000000000 1111100000 d
IqK?G?@?? 0000000000 0000000000 d
I??Fw?@?? 0000000010 0000000110 d
I??Fw?@?? 0000000010 0000001110 d
I????B~?? 0000000000 0000000010 d
I????B~?? 0000000000 0000000000 d
I`?G?C??? 0101010100 1111111100 d
I`?G?C??? 0101010000 1111110000 d
IR?G?C??? 0000010100 0000111100 d
IoSo?C??? 0001010100 0000001100 d
I`?G?C??? 0101000000 1111000000 d
I]`@W{??? 0011111100 0011001100 d
IAJcvs??? 0001111100 0001101100 d
Is@ipo??? 0111100000 0000000000 d
IQ`@Gs??? 0000000000 0000000000 d
I`_gqK??? 0000000000 0000000000 d
I_GZb{??? 0000000100 0100000100 d
I`GOZ{??? 0000000100 0000000100 d
IR?G?C??? 0000010000 0000110000 d
IqNw?C??? 0000010000 0000010000 d
I?AYx{??? 0000100000 0001100000 d
I??{qs??? 0000011100 0001100000 d
I@?A[w??? 0000010000 0000000000 d
I?O_c[??? 0000000000 0000000000 d
IR??OK??? 0000000000 0000000000 d
I`?G?C??? 0100000000 1100000000 d
IR?G?C??? 0000000000 0000000000 d
I?Bw?C??? 0000000100 0000001100 d
I?Bw?C??? 0000000100 0000011100 d
I`?G?C??? 0000000000 0000000000 d
I???F{??? 0000000100 0000000100 d
I???F{??? 0000000100 0000000000 d
IqK?G???? 0000001000 1111111000 d
IqK?G???? 0000001000 0000011000 d
IBFLW???? 0110111000 1110000000 d
IBFLW???? 0110111000 0000011000 d
I_GZ_???? 0000000000 0000000000 d
I@Aio???? 0000001000 0000001000 d
IqK?G???? 0000000000 0000000000 d
I??Fw???? 0000000000 0000000000 d
I??Fw???? 0000000000 0000001000 d
I`?G????? 0101010000 1111110000 d
I`?G????? 0101000000 1111000000 d
IR?G????? 0000010000 0000110000 d
IqNw????? 0000010000 0000010000 d
IoSo????? 0001010000 0000000000 d
I`?G????? 0100000000 1100000000 d
IR?G????? 0000000000 0000000000 d
I`?G????? 0000000000 0000000000 d
I?Bw????? 0000000000 0000000000 d
IqK?????? 0000000000 1111100000 d
IqK?????? 0000000000 0000000000 d
I`??????? 0101000000 1111000000 d
I`??????? 0100000000 1100000000 d
IR??????? 0000000000 0000000000 d
I`??????? 0000000000 0000000000 d
I_??????? 0100000000 1100000000 d
I_??????? 0000000000 0000000000 d
I???????? 0000000000 0000000000 d


==> anc/data/stabiliser/vertices_T/pr_states10.mat <==
-10 45 -120 210 -252 210 -120 45 -10 1 
-8 25 -32 -14 112 -182 160 -83 24 -3 
-8 31 -80 154 -224 238 -176 85 -24 3 
-6 9 16 -66 60 46 -144 129 -54 9 
-6 15 -20 6 48 -134 180 -135 54 -9 
-6 17 -40 94 -172 206 -152 65 -14 1 
-6 21 -56 114 -180 226 -216 141 -54 9 
-5 10 -20 70 -170 220 -140 25 15 -6 
-5 10 0 -30 18 80 -160 125 -45 6 
-4 -3 32 -26 -72 126 0 -135 108 -27 
-4 3 8 -26 48 -30 -72 153 -108 27 
-4 5 -8 22 0 -98 168 -119 36 -3 
-4 6 -12 42 -92 120 -100 53 -16 2 
-4 6 -4 46 -180 252 -108 -63 72 -18 
-4 9 -16 10 24 -78 144 -171 108 -27 
-4 11 -32 70 -120 178 -192 121 -36 3 
-4 15 -40 82 -144 198 -216 189 -108 27 
-4 21 -64 106 -120 98 -32 -27 28 -7 
-3 0 -2 36 -36 -98 210 -117 -9 18 
-3 0 18 -24 -48 98 30 -153 99 -18 
-3 3 -8 42 -42 -98 216 -123 -3 15 
-3 3 6 0 -84 140 -6 -129 87 -15 
-3 4 -12 46 -110 152 -116 49 -15 4 
-3 5 -16 46 -90 118 -96 49 -19 5 
-3 6 -20 54 -102 172 -204 105 9 -18 
-3 24 -64 98 -126 112 -64 45 -31 8 
-3 24 -64 98 -126 112 -48 -3 17 -8 
-2 -11 24 42 -108 -54 216 -27 -162 81 
-2 -5 12 -6 0 54 -108 -27 162 -81 
-2 -3 0 10 44 -86 -48 165 -90 9 
-2 -2 -2 22 -10 -48 90 -79 36 -6 
-2 1 -8 34 -92 154 -104 13 -18 21 
-2 1 -6 32 -82 112 -90 47 -12 -1 
-2 1 0 -18 36 -18 0 81 -162 81 
-2 1 0 10 44 -94 -48 165 -90 13 
-2 1 0 18 -68 74 -48 61 -42 5 
-2 1 0 42 -84 -126 336 -123 -90 45 
-2 2 -4 30 -112 164 -92 1 18 -6 
-2 2 -2 16 -78 110 -30 -49 48 -16 
-2 3 -12 10 8 -26 108 -171 90 -9 
-2 4 -6 48 -90 162 -234 63 108 -54 
-2 5 -24 42 -60 138 -184 101 -18 1 
-2 5 -20 46 -88 126 -124 97 -54 13 
-2 5 -20 46 -80 102 -108 97 -46 5 
-2 5 -8 -6 20 90 -200 85 30 -15 
-2 5 -8 -2 -20 86 -120 97 -42 5 
-2 7 -12 6 0 -54 108 -135 162 -81 
-2 9 -24 46 -100 142 -168 177 -90 9 
-2 13 -24 -18 60 -82 104 -31 -42 21 
-2 13 -24 -18 60 -66 72 -63 54 -27 
-2 13 -24 66 -108 162 -216 189 -162 81 
-2 29 -56 98 -140 98 -56 13 30 -15 
-2 29 -56 98 -140 98 -56 45 -34 17 
-1 -6 -4 34 42 -156 -36 261 -81 -54 
-1 -6 16 14 -90 -24 216 9 -189 54 
-1 -2 -6 24 -20 -50 134 -89 21 -12 
-1 -1 -8 16 -2 -40 96 -73 27 -15 
-1 0 -10 16 0 -6 90 -225 81 54 
-1 0 -10 28 -60 90 -78 75 -27 -18 
-1 0 -8 22 -46 72 -72 57 -33 8 
-1 0 -6 24 -72 102 -66 63 -31 -14 
-1 0 -4 22 -78 180 -84 -63 -9 36 
-1 0 -4 22 42 -180 -36 273 -81 -36 
-1 0 -2 20 -76 106 -70 19 5 -2 
-1 0 4 14 -78 -60 276 -39 -153 36 
-1 0 4 14 42 60 -156 9 63 -36 
-1 0 10 -4 -12 6 -90 -45 189 -54 
-1 1 -3 19 -71 89 -57 8 12 2 
-1 2 -20 34 -30 124 -228 85 39 -6 
-1 2 -2 20 -100 110 -22 67 -51 -24 
-1 2 -2 20 60 -50 -38 83 -99 24 
-1 3 -12 28 -66 88 -100 99 -45 5 
-1 3 -10 28 0 0 90 -237 81 45 
-1 3 4 14 -42 42 -132 -15 171 -45 
-1 4 -12 30 -74 112 -148 97 -21 12 
-1 4 -4 -46 42 64 -36 21 -81 36 
-1 4 -4 -46 50 56 -84 69 -9 -36 
-1 6 -16 34 -78 144 -144 189 -81 -54 
-1 6 4 14 30 36 -36 81 -189 54 
-1 18 -18 -28 28 -98 90 -13 45 -24 
-1 18 -18 -28 28 -98 106 -29 -3 24 
-1 36 -36 126 -126 84 -84 9 -25 16 
-1 36 -36 126 -126 84 -84 9 7 -16 
0 -15 0 90 0 -270 0 405 0 -243 
0 -9 0 18 0 54 0 -243 0 243 
0 -7 -8 10 72 18 -216 -27 216 -27 
0 -7 8 10 -72 18 216 -27 -216 -27 
0 -6 -8 18 40 -52 -24 69 -72 18 
0 -6 8 18 -40 -52 24 69 72 18 
0 -4 -6 0 22 2 30 15 -126 18 
0 -4 6 0 -22 2 -30 15 126 18 
0 -3 -8 -6 72 10 -216 21 216 9 
0 -3 -8 18 -24 -14 168 -99 -72 -63 
0 -3 -6 20 -18 -40 94 -61 42 3 
0 -3 0 -30 0 162 0 -243 0 81 
0 -3 0 -18 0 54 0 81 0 -243 
0 -3 0 10 -64 -6 256 -59 -192 -39 
0 -3 0 10 64 -6 -256 -59 192 -39 
0 -3 0 18 -32 -62 64 29 96 -15 
0 -3 0 18 32 -62 -64 29 -96 -15 
0 -3 6 20 18 -40 -94 -61 -42 3 
0 -3 8 -6 -72 10 216 21 -216 9 
0 -3 8 18 24 -14 -168 -99 72 -63 
0 -2 -2 22 -54 -56 186 -63 -18 18 
0 -2 0 12 -48 -46 160 -13 -48 48 
0 -2 0 12 48 -46 -160 -13 48 48 
0 -2 2 22 54 -56 -186 -63 18 18 
0 -1 -8 -14 24 6 72 45 -216 27 
0 -1 -6 14 -18 -54 78 -15 90 -9 
0 -1 -4 18 -28 -74 84 13 108 -21 
0 -1 4 18 28 -74 -84 13 -108 -21 
0 -1 6 14 18 -54 -78 -15 -90 -9 
0 -1 8 -14 -24 6 -72 45 216 27 
0 0 -20 30 12 100 -300 105 180 36 
0 0 -12 22 -28 92 -148 49 -4 -20 
0 0 -5 15 -39 63 -71 20 -37 5 
0 0 -4 14 -24 52 -84 9 -64 4 
0 0 -4 22 -36 60 -156 49 132 12 
0 0 -3 13 -53 65 -49 38 -31 -13 
0 0 -3 13 -53 69 -57 22 -7 -1 
0 0 -2 12 -66 94 -30 51 -30 -30 
0 0 -2 18 -50 52 -78 29 2 -4 
0 0 -1 9 -23 33 -75 18 -21 -5 
0 0 0 8 -36 30 -40 31 -36 10 
0 0 0 8 36 30 40 31 36 10 
0 0 0 10 -28 28 -72 21 -12 4 
0 0 0 10 28 28 72 21 12 4 
0 0 0 14 -64 76 -64 25 0 -4 
0 0 0 14 -64 108 -64 -23 0 12 
0 0 0 14 64 76 64 25 0 -4 
0 0 0 14 64 108 64 -23 0 12 
0 0 0 18 -16 12 -96 -3 -48 4 
0 0 0 18 0 24 -192 -11 64 -16 
0 0 0 18 0 24 192 -11 -64 -16 
0 0 0 18 16 12 96 -3 48 4 
0 0 0 30 -32 20 320 -55 -160 -44 
0 0 0 30 0 -300 0 585 0 -108 
0 0 0 30 0 300 0 -135 0 108 
0 0 0 30 32 20 -320 -55 160 -44 
0 0 1 9 23 33 75 18 21 -5 
0 0 2 12 66 94 30 51 30 -30 
0 0 2 18 50 52 78 29 -2 -4 
0 0 3 13 53 65 49 38 31 -13 
0 0 3 13 53 69 57 22 7 -1 
0 0 4 14 24 52 84 9 64 4 
0 0 4 22 36 60 156 49 -132 12 
0 0 5 15 39 63 71 20 37 5 
0 0 12 22 28 92 148 49 4 -20 
0 0 20 30 -12 100 300 105 -180 36 
0 1 -16 -6 16 50 80 -203 48 -3 
0 1 -12 6 -4 -26 92 -71 84 -39 
0 1 -12 6 4 -34 60 -55 108 -15 
0 1 -12 20 -32 76 -108 43 -24 -13 
0 1 -8 18 -56 66 -88 77 24 29 
0 1 -8 18 -56 90 -88 61 -40 -11 
0 1 -8 18 -52 102 -96 21 -52 1 
0 1 -2 12 -62 52 -86 67 102 27 
0 1 -2 12 -46 116 -86 -125 -42 27 
0 1 -2 20 -38 44 -94 3 -58 11 
0 1 -2 28 -42 -56 210 -69 -6 15 
0 1 0 -22 0 130 0 -315 0 45 
0 1 0 -18 -32 46 64 -79 96 -15 
0 1 0 -18 32 46 -64 -79 -96 -15 
0 1 0 -6 -64 -14 256 -11 -192 -3 
0 1 0 -6 64 -14 -256 -11 192 -3 
0 1 2 12 46 116 86 -125 42 27 
0 1 2 12 62 52 86 67 -102 27 
0 1 2 20 38 44 94 3 58 11 
0 1 2 28 42 -56 -210 -69 6 15 
0 1 8 18 52 102 96 21 52 1 
0 1 8 18 56 66 88 77 -24 29 
0 1 8 18 56 90 88 61 40 -11 
0 1 12 6 -4 -34 -60 -55 -108 -15 
0 1 12 6 4 -26 -92 -71 -84 -39 
0 1 12 20 32 76 108 43 24 -13 
0 1 16 -6 -16 50 -80 -203 -48 -3 
0 2 -18 20 -18 110 -158 67 -30 -24 
0 2 -16 10 -24 84 -96 77 -24 2 
0 2 -10 28 -18 50 -198 19 66 -4 
0 2 -8 14 -64 80 -40 57 -48 -10 
0 2 -8 18 -48 72 -104 45 0 -10 
0 2 -8 18 -44 96 -96 -35 -60 14 
0 2 -8 46 0 72 -360 9 144 -18 
0 2 -6 -6 -14 -16 54 -27 126 -18 
0 2 -4 14 -76 100 -76 33 -4 10 
0 2 -4 22 -60 64 -108 33 12 -10 
0 2 -4 22 -60 80 -140 33 44 -26 
0 2 0 10 0 20 -192 13 64 2 
0 2 0 10 0 20 192 13 -64 2 
0 2 4 14 76 100 76 33 4 10 
0 2 4 22 60 64 108 33 -12 -10 
0 2 4 22 60 80 140 33 -44 -26 
0 2 6 -6 14 -16 -54 -27 -126 -18 
0 2 8 14 64 80 40 57 48 -10 
0 2 8 18 44 96 96 -35 60 14 
0 2 8 18 48 72 104 45 0 -10 
0 2 8 46 0 72 360 9 -144 -18 
0 2 10 28 18 50 198 19 -66 -4 
0 2 16 10 24 84 96 77 24 2 
0 2 18 20 18 110 158 67 30 -24 
0 3 -8 -6 24 -26 72 -27 -216 -9 
0 3 -8 18 -72 94 -120 141 72 63 
0 3 -4 18 -64 62 -84 45 -24 -1 
0 3 0 -18 0 -54 0 81 0 243 
0 3 0 10 -64 54 -128 85 192 39 
0 3 0 10 64 54 128 85 -192 39 
0 3 0 18 -32 46 -128 -19 -96 15 
0 3 0 18 32 46 128 -19 96 15 
0 3 0 42 0 -42 0 -459 0 135 
0 3 4 18 64 62 84 45 24 -1 
0 3 8 -6 -24 -26 -72 -27 216 -9 
0 3 8 18 72 94 120 141 -72 63 
0 4 -18 -6 34 -32 26 -35 102 -12 
0 4 -18 -6 42 -64 42 45 -18 36 
0 4 -2 28 -66 94 -174 51 18 -18 
0 4 2 28 66 94 174 51 -18 -18 
0 4 18 -6 -42 -64 -42 45 18 36 
0 4 18 -6 -34 -32 -26 -35 -102 -12 
0 5 -16 -10 48 -34 48 -23 -144 -3 
0 5 -16 34 -48 50 -112 93 -80 41 
0 5 -8 -2 -24 -42 72 -63 216 -27 
0 5 -6 26 -54 66 -138 21 -90 9 
0 5 -4 30 -52 70 -156 1 -108 21 
0 5 0 10 -32 10 320 5 -160 1 
0 5 0 10 -8 90 -80 85 -40 1 
0 5 0 10 0 170 0 -315 0 33 
0 5 0 10 8 90 80 85 40 1 
0 5 0 10 32 10 -320 5 160 1 
0 5 0 22 -80 46 -64 41 -112 13 
0 5 0 22 -16 46 -128 41 -112 13 
0 5 0 22 16 46 128 41 112 13 
0 5 0 22 80 46 64 41 112 13 
0 5 4 30 52 70 156 1 108 21 
0 5 6 26 54 66 138 21 90 9 
0 5 8 -2 24 -42 -72 -63 -216 -27 
0 5 16 -10 -48 -34 -48 -23 144 -3 
0 5 16 34 48 50 112 93 80 41 
0 6 0 6 -76 36 -72 41 132 6 
0 6 0 6 76 36 72 41 -132 6 
0 6 0 22 -96 104 -64 -63 32 -22 
0 6 0 22 96 104 64 -63 -32 -22 
0 6 0 26 -76 144 8 -11 84 -6 
0 6 0 26 76 144 -8 -11 -84 -6 
0 6 0 42 0 252 0 -243 0 54 
0 6 0 54 0 252 0 297 0 -162 
0 7 -16 18 -80 86 -112 205 -48 3 
0 7 -12 30 -76 82 -148 97 -84 39 
0 7 -12 30 -68 74 -132 65 -108 15 
0 7 0 6 -32 10 -128 89 -96 15 
0 7 0 6 32 10 128 89 96 15 
0 7 0 18 -64 22 -128 13 192 3 
0 7 0 18 64 22 128 13 -192 3 
0 7 12 30 68 74 132 65 108 15 
0 7 12 30 76 82 148 97 84 39 
0 7 16 18 80 86 112 205 48 3 
0 8 -6 24 -50 38 -138 39 -126 18 
0 8 6 24 50 38 138 39 126 18 
0 9 -8 26 -96 66 -104 69 -48 21 
0 9 -8 30 -24 46 72 33 216 9 
0 9 0 -66 0 38 0 177 0 -63 
0 9 0 -66 0 54 0 81 0 81 
0 9 0 18 0 -54 0 -243 0 -243 
0 9 0 22 -96 22 -96 9 128 1 
0 9 0 22 96 22 96 9 -128 1 
0 9 8 26 96 66 104 69 48 21 
0 9 8 30 24 46 -72 33 -216 9 
0 10 -10 20 -98 150 10 115 -30 -24 
0 10 -10 20 -90 150 10 35 90 24 
0 10 10 20 90 150 -10 35 -90 24 
0 10 10 20 98 150 -10 115 30 -24 
0 11 -8 46 -72 90 -216 81 -216 27 
0 11 8 46 72 90 216 81 216 27 
0 12 -36 46 -60 56 -12 -63 12 -20 
0 12 -36 46 -60 64 -60 33 -68 4 
0 12 36 46 60 56 12 -63 -12 -20 
0 12 36 46 60 64 60 33 68 4 
0 13 -32 50 -64 50 32 13 96 1 
0 13 32 50 64 50 -32 13 -96 1 
0 15 0 90 0 270 0 405 0 243 
0 25 0 -14 0 -182 0 -99 0 45 
0 25 0 -14 0 -182 0 -67 0 -51 
0 29 -16 98 -112 98 -112 29 -48 1 
0 29 -16 98 -112 98 -112 29 16 1 
0 29 16 98 112 98 112 29 -16 1 
0 29 16 98 112 98 112 29 48 1 
0 31 0 154 0 238 0 69 0 -45 
0 45 0 210 0 210 0 45 0 -31 
0 45 0 210 0 210 0 45 0 33 
1 -6 -16 14 90 -24 -216 9 189 54 
1 -6 4 34 -42 -156 36 261 81 -54 
1 -2 6 24 20 -50 -134 -89 -21 -12 
1 -1 8 16 2 -40 -96 -73 -27 -15 
1 0 -10 -4 12 6 90 -45 -189 -54 
1 0 -4 14 -42 60 156 9 -63 -36 
1 0 -4 14 78 -60 -276 -39 153 36 
1 0 2 20 76 106 70 19 -5 -2 
1 0 4 22 -42 -180 36 273 81 -36 
1 0 4 22 78 180 84 -63 9 36 
1 0 6 24 72 102 66 63 31 -14 
1 0 8 22 46 72 72 57 33 8 
1 0 10 16 0 -6 -90 -225 -81 54 
1 0 10 28 60 90 78 75 27 -18 
1 1 3 19 71 89 57 8 -12 2 
1 2 2 20 -60 -50 38 83 99 24 
1 2 2 20 100 110 22 67 51 -24 
1 2 20 34 30 124 228 85 -39 -6 
1 3 -4 14 42 42 132 -15 -171 -45 
1 3 10 28 0 0 -90 -237 -81 45 
1 3 12 28 66 88 100 99 45 5 
1 4 4 -46 -50 56 84 69 9 -36 
1 4 4 -46 -42 64 36 21 81 36 
1 4 12 30 74 112 148 97 21 12 
1 6 -4 14 -30 36 36 81 189 54 
1 6 16 34 78 144 144 189 81 -54 
1 18 18 -28 -28 -98 -106 -29 3 24 
1 18 18 -28 -28 -98 -90 -13 -45 -24 
1 36 36 126 126 84 84 9 -7 -16 
1 36 36 126 126 84 84 9 25 16 
2 -11 -24 42 108 -54 -216 -27 162 81 
2 -5 -12 -6 0 54 108 -27 -162 -81 
2 -3 0 10 -44 -86 48 165 90 9 
2 -2 2 22 10 -48 -90 -79 -36 -6 
2 1 0 -18 -36 -18 0 81 162 81 
2 1 0 10 -44 -94 48 165 90 13 
2 1 0 18 68 74 48 61 42 5 
2 1 0 42 84 -126 -336 -123 90 45 
2 1 6 32 82 112 90 47 12 -1 
2 1 8 34 92 154 104 13 18 21 
2 2 2 16 78 110 30 -49 -48 -16 
2 2 4 30 112 164 92 1 -18 -6 
2 3 12 10 -8 -26 -108 -171 -90 -9 
2 4 6 48 90 162 234 63 -108 -54 
2 5 8 -6 -20 90 200 85 -30 -15 
2 5 8 -2 20 86 120 97 42 5 
2 5 20 46 80 102 108 97 46 5 
2 5 20 46 88 126 124 97 54 13 
2 5 24 42 60 138 184 101 18 1 
2 7 12 6 0 -54 -108 -135 -162 -81 
2 9 24 46 100 142 168 177 90 9 
2 13 24 -18 -60 -82 -104 -31 42 21 
2 13 24 -18 -60 -66 -72 -63 -54 -27 
2 13 24 66 108 162 216 189 162 81 
2 29 56 98 140 98 56 13 -30 -15 
2 29 56 98 140 98 56 45 34 17 
3 0 -18 -24 48 98 -30 -153 -99 -18 
3 0 2 36 36 -98 -210 -117 9 18 
3 3 -6 0 84 140 6 -129 -87 -15 
3 3 8 42 42 -98 -216 -123 3 15 
3 4 12 46 110 152 116 49 15 4 
3 5 16 46 90 118 96 49 19 5 
3 6 20 54 102 172 204 105 -9 -18 
3 24 64 98 126 112 48 -3 -17 -8 
3 24 64 98 126 112 64 45 31 8 
4 -3 -32 -26 72 126 0 -135 -108 -27 
4 3 -8 -26 -48 -30 72 153 108 27 
4 5 8 22 0 -98 -168 -119 -36 -3 
4 6 4 46 180 252 108 -63 -72 -18 
4 6 12 42 92 120 100 53 16 2 
4 9 16 10 -24 -78 -144 -171 -108 -27 
4 11 32 70 120 178 192 121 36 3 
4 15 40 82 144 198 216 189 108 27 
4 21 64 106 120 98 32 -27 -28 -7 
5 10 0 -30 -18 80 160 125 45 6 
5 10 20 70 170 220 140 25 -15 -6 
6 9 -16 -66 -60 46 144 129 54 9 
6 15 20 6 -48 -134 -180 -135 -54 -9 
6 17 40 94 172 206 152 65 14 1 
6 21 56 114 180 226 216 141 54 9 
8 25 32 -14 -112 -182 -160 -83 -24 -3 
8 31 80 154 224 238 176 85 24 3 
10 45 120 210 252 210 120 45 10 1 


==> anc/data/stabiliser/vertices_T/pr_states2.lab <==
A? 00 11 d
A_ 01 11 c
A_ 00 00 c
A? 00 00 d


==> anc/data/stabiliser/vertices_T/pr_states2.mat <==
-2 1 
0 -3 
0 3 
2 1 


==> anc/data/stabiliser/vertices_T/pr_states3.lab <==
B? 000 111 d
B_ 010 111 d
B_ 000 001 d
B_ 010 110 d
B_ 000 000 d
B? 000 000 d


==> anc/data/stabiliser/vertices_T/pr_states3.mat <==
-3 3 -1 
-1 -3 3 
-1 3 -3 
1 -3 -3 
1 3 3 
3 3 1 


==> anc/data/stabiliser/vertices_T/pr_states4.lab <==
C? 0000 1111 d
C_ 0100 1111 d
C_ 0000 0011 d
C` 0101 1111 d
C` 0100 1100 d
CR 0000 0011 c
CR 0000 0000 c
CF 0001 0000 c
C` 0000 0000 d
C_ 0100 1100 d
C_ 0000 0000 d
C? 0000 0000 d


==> anc/data/stabiliser/vertices_T/pr_states4.mat <==
-4 6 -4 1 
-2 -2 6 -3 
-2 4 -6 3 
0 -6 0 9 
0 0 0 -9 
0 2 -8 1 
0 2 8 1 
0 6 0 -3 
0 6 0 9 
2 -2 -6 -3 
2 4 6 3 
4 6 4 1 


==> anc/data/stabiliser/vertices_T/pr_states5.lab <==
D?? 00000 11111 d
D_? 01000 11111 d
D_? 00000 00111 d
D`? 01010 11111 d
D`? 01000 11001 d
DR? 00000 00111 d
DF? 00010 00001 d
D`? 00000 00001 d
DqK 00000 11111 c
DqK 00000 00000 c
DBw 00100 01110 c
DBw 00100 00000 c
D?{ 00000 00000 c
D?{ 00000 00001 c
D`? 01010 11110 d
D`? 01000 11000 d
DR? 00000 00000 d
DF? 00010 00000 d
D`? 00000 00000 d
D_? 01000 11000 d
D_? 00000 00000 d
D?? 00000 00000 d


==> anc/data/stabiliser/vertices_T/pr_states5.mat <==
-5 10 -10 5 -1 
-3 0 8 -9 3 
-3 6 -10 9 -3 
-1 -6 6 9 -9 
-1 0 0 -9 9 
-1 2 -10 9 -1 
-1 6 -6 -3 3 
-1 6 -6 9 -9 
0 0 -10 15 6 
0 0 10 15 -6 
0 2 -8 5 -4 
0 2 8 5 4 
0 10 0 5 -4 
0 10 0 5 4 
1 -6 -6 9 9 
1 0 0 -9 -9 
1 2 10 9 1 
1 6 6 -3 -3 
1 6 6 9 9 
3 0 -8 -9 -3 
3 6 10 9 3 
5 10 10 5 1 


==> anc/data/stabiliser/vertices_T/pr_states6.lab <==
E??? 000000 111111 d
E_?? 010000 111111 d
E_?? 000000 001111 d
E`?? 010100 111111 d
E`?? 010000 110011 d
ER?? 000000 001111 d
E`?? 000000 000011 d
EqK? 000000 111111 d
EqK? 000000 000001 d
E?{? 000000 000001 d
E?{? 000000 000011 d
E`?G 010101 111111 d
E`?G 010100 111100 d
ER?G 000001 001111 d
ER?G 000001 000011 d
EoSo 000101 111111 c
EqNw 000001 000001 c
EoSo 000101 000000 c
E@hW 000101 001100 c
E@hW 000101 000000 c
E?lo 000011 001100 c
ECSw 000000 000111 c
E`?G 010000 110000 d
E?lo 000011 000000 c
ER?G 000000 001100 d
ER?G 000000 000000 d
E?Fg 000001 000010 c
E?Fg 000001 000001 c
E`?G 000000 000000 d
E?Bw 000000 000000 c
E?Bw 000000 000001 c
EqK? 000000 111110 d
EqK? 000000 000000 d
E?{? 000000 000000 d
E?{? 000000 000010 d
E`?? 010100 111100 d
E`?? 010000 110000 d
ER?? 000000 000000 d
E`?? 000000 000000 d
E_?? 010000 110000 d
E_?? 000000 000000 d
E??? 000000 000000 d


==> anc/data/stabiliser/vertices_T/pr_states6.mat <==
-6 15 -20 15 -6 1 
-4 3 8 -17 12 -3 
-4 9 -16 19 -12 3 
-2 -5 12 3 -18 9 
-2 1 0 -9 18 -9 
-2 3 -12 19 -10 1 
-2 7 -12 15 -18 9 
-1 0 -10 25 -9 -6 
-1 0 10 5 -21 6 
-1 10 -10 5 -9 4 
-1 10 -10 5 -1 -4 
0 -9 0 27 0 -27 
0 -3 0 -9 0 27 
0 -1 -8 -5 24 -3 
0 -1 8 -5 -24 -3 
0 0 -8 9 -8 2 
0 0 0 45 0 -18 
0 0 8 9 8 2 
0 2 -6 3 -14 2 
0 2 6 3 14 2 
0 3 -8 3 24 1 
0 3 0 -21 0 9 
0 3 0 -9 0 -27 
0 3 8 3 -24 1 
0 5 -8 7 -24 3 
0 5 8 7 24 3 
0 7 -8 7 -16 1 
0 7 8 7 16 1 
0 9 0 27 0 27 
0 15 0 15 0 -7 
0 15 0 15 0 9 
1 0 -10 5 21 6 
1 0 10 25 9 -6 
1 10 10 5 1 -4 
1 10 10 5 9 4 
2 -5 -12 3 18 9 
2 1 0 -9 -18 -9 
2 3 12 19 10 1 
2 7 12 15 18 9 
4 3 -8 -17 -12 -3 
4 9 16 19 12 3 
6 15 20 15 6 1 


==> anc/data/stabiliser/vertices_T/pr_states7.lab <==
F???? 0000000 1111111 d
F_??? 0100000 1111111 d
F_??? 0000000 0011111 d
F`??? 0101000 1111111 d
F`??? 0100000 1100111 d
FR??? 0000000 0011111 d
F`??? 0000000 0000111 d
FqK?? 0000000 1111111 d
FqK?? 0000000 0000011 d
F?{?? 0000000 0000111 d
F`?G? 0101010 1111111 d
F`?G? 0101000 1111001 d
FR?G? 0000010 0011111 d
FoSo? 0001010 1111111 d
FqNw? 0000010 0000011 d
FCSw? 0000000 0001111 d
F`?G? 0100000 1100001 d
F?lo? 0000110 0000001 d
FR?G? 0000000 0011001 d
F`?G? 0000000 0000001 d
F?Bw? 0000000 0000001 d
F?Bw? 0000000 0000011 d
FqK?G 0000001 1111111 d
FqK?G 0000001 0000011 d
FBw?G 0010001 0111011 d
FBw?G 0010001 0000011 d
FBFLW 0110111 1110000 c
FBFLW 0110111 0000011 c
F_GZ_ 0000000 0111110 c
F_GZ_ 0000000 0000000 c
F@Aio 0000001 0011101 c
F@Aio 0000001 0000001 c
F?HSo 0000001 0001111 c
FqK?G 0000000 1111100 d
F?HSo 0000001 0000001 c
FqK?G 0000000 0000000 d
FBw?G 0010000 0111000 d
FBw?G 0010000 0000000 d
F?{?G 0000001 0000011 d
F?{?G 0000001 0000111 d
F?{?G 0000000 0000000 d
F?{?G 0000000 0000100 d
F??Fw 0000000 0000000 c
F??Fw 0000000 0000001 c
F`?G? 0101010 1111110 d
F`?G? 0101000 1111000 d
FR?G? 0000010 0000110 d
FqNw? 0000010 0000010 d
FoSo? 0001010 0000000 d
F?lo? 0000110 0011000 d
FCSw? 0000000 0001110 d
F`?G? 0100000 1100000 d
FR?G? 0000000 0000000 d
F`?G? 0000000 0000000 d
F?Bw? 0000000 0000000 d
F?Bw? 0000000 0000010 d
FqK?? 0000000 1111100 d
FqK?? 0000000 0000000 d
F?{?? 0000000 0000000 d
F`??? 0101000 1111000 d
F`??? 0100000 1100000 d
FR??? 0000000 0000000 d
F`??? 0000000 0000000 d
F_??? 0100000 1100000 d
F_??? 0000000 0000000 d
F???? 0000000 0000000 d


==> anc/data/stabiliser/vertices_T/pr_states7.mat <==
-7 21 -35 35 -21 7 -1 
-5 7 5 -25 29 -15 3 
-5 13 -25 35 -31 15 -3 
-3 -3 17 -9 -21 27 -9 
-3 3 -1 -9 27 -27 9 
-3 5 -15 31 -29 11 -1 
-3 9 -19 27 -33 27 -9 
-2 1 -10 35 -34 3 6 
-2 1 10 -5 -26 27 -6 
-2 11 -20 15 -6 -3 4 
-1 -9 9 27 -27 -27 27 
-1 -3 3 -9 9 27 -27 
-1 -1 -7 3 29 -27 3 
-1 0 -8 17 -17 10 -2 
-1 0 0 45 -45 -18 18 
-1 3 -3 -21 21 9 -9 
-1 3 -3 -9 9 -27 27 
-1 3 5 -5 -27 25 -1 
-1 5 -13 15 -31 27 -3 
-1 9 -9 27 -27 27 -27 
-1 15 -15 15 -15 -7 7 
-1 15 -15 15 -15 9 -9 
0 -3 -10 15 36 -45 -18 
0 -3 10 15 -36 -45 18 
0 -1 -8 -1 20 -15 12 
0 -1 8 -1 -20 -15 -12 
0 0 -7 21 42 -42 -15 
0 0 7 21 -42 -42 15 
0 1 -8 19 -28 3 -4 
0 1 8 19 28 3 4 
0 2 -9 13 -22 4 -5 
0 2 9 13 22 4 5 
0 3 -10 7 -20 13 -2 
0 3 -10 15 -24 45 18 
0 3 10 7 20 13 2 
0 3 10 15 24 45 -18 
0 5 -8 11 -28 15 -12 
0 5 8 11 28 15 12 
0 7 0 -25 -4 -15 12 
0 7 0 -25 4 -15 -12 
0 13 0 35 -4 15 -12 
0 13 0 35 4 15 12 
0 21 0 35 0 7 -8 
0 21 0 35 0 7 8 
1 -9 -9 27 27 -27 -27 
1 -3 -3 -9 -9 27 27 
1 -1 7 3 -29 -27 -3 
1 0 0 45 45 -18 -18 
1 0 8 17 17 10 2 
1 3 -5 -5 27 25 1 
1 3 3 -21 -21 9 9 
1 3 3 -9 -9 -27 -27 
1 5 13 15 31 27 3 
1 9 9 27 27 27 27 
1 15 15 15 15 -7 -7 
1 15 15 15 15 9 9 
2 1 -10 -5 26 27 6 
2 1 10 35 34 3 -6 
2 11 20 15 6 -3 -4 
3 -3 -17 -9 21 27 9 
3 3 1 -9 -27 -27 -9 
3 5 15 31 29 11 1 
3 9 19 27 33 27 9 
5 7 -5 -25 -29 -15 -3 
5 13 25 35 31 15 3 
7 21 35 35 21 7 1 


==> anc/data/stabiliser/vertices_T/pr_states8.lab <==
G????? 00000000 11111111 d
G_???? 01000000 11111111 d
G_???? 00000000 00111111 d
G`???? 01010000 11111111 d
G`???? 01000000 11001111 d
GR???? 00000000 00111111 d
G`???? 00000000 00001111 d
GqK??? 00000000 11111111 d
GqK??? 00000000 00000111 d
G`?G?? 01010100 11111111 d
G`?G?? 01010000 11110011 d
GR?G?? 00000100 00111111 d
GoSo?? 00010100 11111111 d
GqNw?? 00000100 00000111 d
G`?G?? 01000000 11000011 d
GR?G?? 00000000 00110011 d
G`?G?? 00000000 00000011 d
G?Bw?? 00000000 00000011 d
G?Bw?? 00000000 00000111 d
GqK?G? 00000010 11111111 d
GqK?G? 00000010 00000111 d
GBFLW? 01101110 11100001 d
GBFLW? 01101110 00000111 d
G_GZ_? 00000000 01111101 d
G@Aio? 00000010 00111011 d
GqK?G? 00000000 11111001 d
GqK?G? 00000000 00000001 d
G?{?G? 00000010 00000111 d
G?{?G? 00000010 00001111 d
G??Fw? 00000000 00000001 d
G??Fw? 00000000 00000011 d
G`?G?C 01010101 11111111 d
G`?G?C 01010100 11111100 d
GR?G?C 00000101 00111111 d
GR?G?C 00000101 00001111 d
GoSo?C 00010101 11111111 d
GoSo?C 00010101 00000011 d
G@hW?C 00010101 00110011 d
G@hW?C 00010101 00000011 d
G`_gqK 00110110 11111111 c
G`_gqK 00000000 11110000 c
GQ`@Gs 00000000 11111100 c
GCSw?C 00000001 00011111 d
G`?G?C 01010000 11110000 d
G]`@W{ 00111111 00110011 c
G]`@W{ 00111111 00110000 c
GAJcvs 00011111 00011000 c
GAJcvs 00011111 00011011 c
Gs@ipo 01111000 00000000 c
GQ`@Gs 00000000 00000000 c
G?lo?C 00001101 00000011 d
G`_gqK 00000000 00000000 c
G`GOZ{ 00000001 01000000 c
G_GZb{ 00000001 01000010 c
G_GZb{ 00000001 01000001 c
G`GOZ{ 00000001 00000001 c
GR?G?C 00000100 00111100 d
G@GQSK 00010100 00111100 c
G@GSY[ 00000011 00110000 c
G@GSY[ 00000011 00000011 c
G@GQSK 00010100 00000000 c
GR?G?C 00000100 00001100 d
GqNw?C 00000100 00000100 d
GR??OK 00000000 00110011 d
G?O_c[ 00000000 00001111 c
G@?A[w 00000100 00011101 c
G?Fg?C 00000101 00001011 d
G?AYx{ 00001000 00011000 c
G??{qs 00000111 00011011 c
G??{qs 00000111 00011000 c
G?`HW{ 00000000 00001111 c
G?`HW{ 00000000 00000000 c
G?Fg?C 00000101 00000111 d
G@?A[w 00000100 00000000 c
G?O_c[ 00000000 00000000 c
GR??OK 00000000 00000000 d
G@hW?C 00010100 00110000 d
G@hW?C 00010100 00000000 d
G?lo?C 00001100 00110000 d
G`?G?C 01000000 11000000 d
G?lo?C 00001100 00000000 d
G??CzW 00000101 00001110 c
G??CzW 00000001 00001111 c
G??CzW 00000001 00000000 c
G??CzW 00000101 00000001 c
G???~W 00000010 00001100 c
GR?G?C 00000000 00110000 d
GR?G?C 00000000 00000000 d
G???~W 00000010 00000000 c
G?Bw?C 00000001 00000011 d
G?Bw?C 00000001 00000111 d
G??CZc 00000011 00000000 c
G??CZc 00000011 00000011 c
G`?G?C 00000000 00000000 d
G???Ns 00000000 00000010 c
G???Ns 00000000 00000011 c
G???Ns 00000000 00000000 c
G???Ns 00000000 00000001 c
G???F{ 00000001 00000001 c
G???F{ 00000001 00000000 c
GqK?G? 00000010 11111110 d
GqK?G? 00000010 00000110 d
GBFLW? 01101110 11100000 d
GBFLW? 01101110 00000110 d
G_GZ_? 00000000 00000000 d
G@Aio? 00000010 00000010 d
GqK?G? 00000000 11111000 d
GqK?G? 00000000 00000000 d
G?{?G? 00000010 00000110 d
G?{?G? 00000010 00001110 d
G??Fw? 00000000 00000000 d
G??Fw? 00000000 00000010 d
G`?G?? 01010100 11111100 d
G`?G?? 01010000 11110000 d
GR?G?? 00000100 00001100 d
GqNw?? 00000100 00000100 d
GoSo?? 00010100 00000000 d
G`?G?? 01000000 11000000 d
GR?G?? 00000000 00000000 d
G`?G?? 00000000 00000000 d
G?Bw?? 00000000 00000000 d
G?Bw?? 00000000 00000100 d
GqK??? 00000000 11111000 d
GqK??? 00000000 00000000 d
G`???? 01010000 11110000 d
G`???? 01000000 11000000 d
GR???? 00000000 00000000 d
G`???? 00000000 00000000 d
G_???? 01000000 11000000 d
G_???? 00000000 00000000 d
G????? 00000000 00000000 d


==> anc/data/stabiliser/vertices_T/pr_states8.mat <==
-8 28 -56 70 -56 28 -8 1 
-6 12 -2 -30 54 -44 18 -3 
-6 18 -38 60 -66 46 -18 3 
-4 0 20 -26 -12 48 -36 9 
-4 6 -4 -8 36 -54 36 -9 
-4 8 -20 46 -60 40 -12 1 
-4 12 -28 46 -60 60 -36 9 
-3 3 -11 45 -69 37 3 -6 
-3 3 9 -15 -21 53 -33 6 
-2 -8 18 18 -54 0 54 -27 
-2 -2 6 -12 18 18 -54 27 
-2 0 -6 10 26 -56 30 -3 
-2 1 -8 25 -34 27 -12 2 
-2 1 0 45 -90 27 36 -18 
-2 4 -6 -6 18 -36 54 -27 
-2 6 -18 28 -46 58 -30 3 
-2 10 -18 36 -54 54 -54 27 
-2 16 -30 30 -30 8 14 -7 
-2 16 -30 30 -30 24 -18 9 
-1 -3 -7 25 21 -81 27 18 
-1 -3 13 5 -51 -9 63 -18 
-1 0 -7 28 21 -84 27 15 
-1 0 7 14 -63 0 57 -15 
-1 1 -9 27 -47 31 -7 4 
-1 2 -11 22 -35 26 -9 5 
-1 3 -13 25 -39 69 -27 -18 
-1 3 7 5 9 21 -63 18 
-1 7 -7 -25 21 -11 27 -12 
-1 7 -7 -25 29 -19 3 12 
-1 21 -21 35 -35 7 -15 8 
-1 21 -21 35 -35 7 1 -8 
0 -12 0 54 0 -108 0 81 
0 -6 0 0 0 54 0 -81 
0 -4 -8 -2 48 12 -72 9 
0 -4 8 -2 -48 12 72 9 
0 -3 -8 9 16 -25 24 -6 
0 -3 8 9 -16 -25 -24 -6 
0 -1 -6 -3 4 -7 42 -6 
0 -1 6 -3 -4 -7 -42 -6 
0 0 -8 -6 48 -8 -72 -3 
0 0 -8 18 -48 40 24 21 
0 0 -6 20 -36 20 -14 -1 
0 0 0 -30 0 72 0 -27 
0 0 0 -18 0 0 0 81 
0 0 0 10 -64 24 64 13 
0 0 0 10 64 24 -64 13 
0 0 0 18 -32 -8 -32 5 
0 0 0 18 32 -8 32 5 
0 0 0 42 0 -168 0 45 
0 0 6 20 36 20 14 -1 
0 0 8 -6 -48 -8 72 -3 
0 0 8 18 48 40 -24 21 
0 1 -2 25 -60 19 6 -6 
0 1 0 15 -48 -1 16 -16 
0 1 0 15 48 -1 -16 -16 
0 1 2 25 60 19 -6 -6 
0 2 -8 -8 0 -18 72 -9 
0 2 -6 20 -36 6 -30 3 
0 2 -4 24 -40 -2 -36 7 
0 2 4 24 40 -2 36 7 
0 2 6 20 36 6 30 3 
0 2 8 -8 0 -18 -72 -9 
0 3 0 45 0 117 0 -54 
0 4 -16 6 -32 68 -16 1 
0 4 -12 18 -40 28 -28 13 
0 4 -12 18 -32 20 -36 5 
0 4 -8 -14 8 -20 48 -3 
0 4 0 -10 0 100 0 -15 
0 4 0 -6 -32 28 -32 5 
0 4 0 -6 32 28 32 5 
0 4 0 6 -64 4 64 1 
0 4 0 6 64 4 -64 1 
0 4 8 -14 -8 -20 -48 -3 
0 4 12 18 32 20 36 5 
0 4 12 18 40 28 28 13 
0 4 16 6 32 68 16 1 
0 5 -6 9 -32 11 -42 6 
0 5 6 9 32 11 42 6 
0 6 -8 12 0 10 72 3 
0 6 0 0 0 -54 0 -81 
0 6 8 12 0 10 -72 3 
0 7 -18 15 -20 13 -34 4 
0 7 -18 15 -12 -19 6 -12 
0 7 18 15 12 -19 -6 -12 
0 7 18 15 20 13 34 4 
0 8 -16 14 0 8 48 1 
0 8 -8 22 -48 24 -72 9 
0 8 8 22 48 24 72 9 
0 8 16 14 0 8 -48 1 
0 12 0 -30 0 -52 0 21 
0 12 0 -30 0 -36 0 -27 
0 12 0 38 -32 12 -32 1 
0 12 0 38 32 12 32 1 
0 12 0 54 0 108 0 81 
0 16 -12 30 -40 16 -28 1 
0 16 -12 30 -40 16 4 1 
0 16 12 30 40 16 -4 1 
0 16 12 30 40 16 28 1 
0 28 0 70 0 28 0 -15 
0 28 0 70 0 28 0 17 
1 -3 -13 5 51 -9 -63 -18 
1 -3 7 25 -21 -81 -27 18 
1 0 -7 14 63 0 -57 -15 
1 0 7 28 -21 -84 -27 15 
1 1 9 27 47 31 7 4 
1 2 11 22 35 26 9 5 
1 3 -7 5 -9 21 63 18 
1 3 13 25 39 69 27 -18 
1 7 7 -25 -29 -19 -3 12 
1 7 7 -25 -21 -11 -27 -12 
1 21 21 35 35 7 -1 -8 
1 21 21 35 35 7 15 8 
2 -8 -18 18 54 0 -54 -27 
2 -2 -6 -12 -18 18 54 27 
2 0 6 10 -26 -56 -30 -3 
2 1 0 45 90 27 -36 -18 
2 1 8 25 34 27 12 2 
2 4 6 -6 -18 -36 -54 -27 
2 6 18 28 46 58 30 3 
2 10 18 36 54 54 54 27 
2 16 30 30 30 8 -14 -7 
2 16 30 30 30 24 18 9 
3 3 -9 -15 21 53 33 6 
3 3 11 45 69 37 -3 -6 
4 0 -20 -26 12 48 36 9 
4 6 4 -8 -36 -54 -36 -9 
4 8 20 46 60 40 12 1 
4 12 28 46 60 60 36 9 
6 12 2 -30 -54 -44 -18 -3 
6 18 38 60 66 46 18 3 
8 28 56 70 56 28 8 1 


==> anc/data/stabiliser/vertices_T/pr_states9.lab <==
H?????? 000000000 111111111 d
H_????? 010000000 111111111 d
H_????? 000000000 001111111 d
H`????? 010100000 111111111 d
H`????? 010000000 110011111 d
HR????? 000000000 001111111 d
H`????? 000000000 000011111 d
HqK???? 000000000 111111111 d
HqK???? 000000000 000001111 d
H`?G??? 010101000 111111111 d
H`?G??? 010100000 111100111 d
HR?G??? 000001000 001111111 d
HoSo??? 000101000 111111111 d
HqNw??? 000001000 000001111 d
H`?G??? 010000000 110000111 d
HR?G??? 000000000 001100111 d
H`?G??? 000000000 000000111 d
H?Bw??? 000000000 000000111 d
H?Bw??? 000000000 000001111 d
HqK?G?? 000000100 111111111 d
HqK?G?? 000000100 000001111 d
HBFLW?? 011011100 111000011 d
HBFLW?? 011011100 000001111 d
H_GZ_?? 000000000 011111011 d
H@Aio?? 000000100 001110111 d
HqK?G?? 000000000 111110011 d
HqK?G?? 000000000 000000011 d
H?{?G?? 000000100 000011111 d
H??Fw?? 000000000 000000011 d
H??Fw?? 000000000 000000111 d
H`?G?C? 010101010 111111111 d
H`?G?C? 010101000 111111001 d
HR?G?C? 000001010 001111111 d
HoSo?C? 000101010 111111111 d
H`_gqK? 000000000 111100001 d
HQ`@Gs? 000000000 111111001 d
HCSw?C? 000000010 000111111 d
H`?G?C? 010100000 111100001 d
H]`@W{? 001111110 001100001 d
HAJcvs? 000111110 000110001 d
Hs@ipo? 011110000 000000001 d
H?lo?C? 000011010 000000111 d
H`_gqK? 000000000 000000001 d
H`GOZ{? 000000010 010000001 d
H_GZb{? 000000010 010000101 d
HR?G?C? 000001000 001111001 d
H@GSY[? 000000110 001100001 d
HqNw?C? 000001000 000001001 d
HR??OK? 000000000 001100111 d
H?O_c[? 000000000 000011111 d
H@?A[w? 000001000 000111011 d
H?AYx{? 000010000 000110001 d
H??{qs? 000001110 000110111 d
H?`HW{? 000000000 000011111 d
H`?G?C? 010000000 110000001 d
H??CzW? 000000010 000011111 d
HR?G?C? 000000000 001100001 d
H?Bw?C? 000000010 000000111 d
H?Bw?C? 000000010 000001111 d
H`?G?C? 000000000 000000001 d
H???F{? 000000010 000000011 d
H???F{? 000000010 000000001 d
HqK?G?@ 000000101 111111111 d
HqK?G?@ 000000101 000001111 d
HBw?G?@ 001000101 011101111 d
HBw?G?@ 001000101 000001111 d
H_GZ_?@ 000000001 011111011 d
H_GZ_?@ 000000001 000000011 d
H@Aio?@ 000000101 001110111 d
H@Aio?@ 000000101 000000111 d
H?HSo?@ 000000101 000111111 d
HqK?G?@ 000000100 111111100 d
H_GOC\q 000000111 111111111 c
HoCOPHA 000000101 111111111 c
H`O__]M 001101101 111100001 c
H`O__]M 000000000 111100001 c
H?KLIns 000001000 110001110 c
H@?JKr[ 001111001 111000000 c
H?__jrM 000000001 111100011 c
H`GO\|} 001111100 111111100 c
H?`HW~o 000000001 111111111 c
H`GO\|} 000000000 110000011 c
HAG[Gvb 011001110 111000010 c
HAGqSmN 011000011 111001111 c
HIGO[^q 000011111 100000111 c
HIGO[^q 000011111 000000001 c
HAGqSmN 011000011 000000011 c
H`GO\|} 000000000 001111100 c
H?`HW~o 000000001 000000000 c
H`GO\|} 001111100 000000011 c
HAG[Gvb 011001110 000000100 c
H?__jrM 000000001 000000001 c
H@?JKr[ 001111001 000000000 c
H?KLIns 000001000 000000000 c
H`O__]M 000000000 000000000 c
H`O__]M 001101101 000000000 c
HoCOPHA 000000101 000000000 c
H?HSo?@ 000000101 000000111 d
HqK?G?@ 000000100 000001100 d
H_GOC\q 000000111 000000000 c
H?K?jJE 000001100 011110001 c
HAGCGxe 000000001 011110000 c
H?oy@CR 001111111 011110000 c
HWC?g\[ 000001110 011000001 c
H@?YRAN 000000001 011100001 c
HW?OYo~ 001000001 011000010 c
HW?OYo~ 001000001 001000001 c
H@?YRAN 000000001 000000001 c
H?oy@CR 001111111 000010000 c
HAGCGxe 000000001 000000001 c
HWC?g\[ 000001110 000000000 c
H?K?jJE 000001100 000000000 c
HqK??GB 000000000 111110011 d
HBw?G?@ 001000100 011101100 d
H??O^@w 000000010 011001101 c
H?L@GmJ 000001001 001101111 c
HqK??GB 000000000 111110000 d
H@GO\|} 000000000 001111100 c
H@GO\|} 000000000 000000011 c
H?L@GmJ 000001001 000001000 c
HqK??GB 000000000 000000011 d
H??O^@w 000000010 000110000 c
HBw?G?@ 001000100 000001100 d
HqK??GB 000000000 000000000 d
HAG?KKY 000000011 000111010 c
HBFLW?@ 011011100 111000000 d
H??@Wzs 000000111 001101001 c
H??@Wzs 000000111 000011001 c
HBFLW?@ 011011100 000001100 d
HAG?KKY 000000011 000000010 c
HBw??GB 001000000 011100011 d
H_GZ_?@ 000000000 011111000 d
H?@@Ko] 000011100 000111101 c
H?{?G?@ 000000101 000001111 d
H?{?G?@ 000000101 000011111 d
H?AIX[^ 000000000 000010000 c
H?AIX[^ 000000000 000000000 c
H?@@Ko] 000011100 000001100 c
H_GZ_?@ 000000000 000000000 d
HBw??GB 001000000 000000000 d
H@Aio?@ 000000100 001110100 d
H@Aio?@ 000000100 000000100 d
HqK???F 000000001 111110000 d
H?HSo?@ 000000100 000111100 d
HqK?G?@ 000000000 111110000 d
H?COON~ 000000000 000111111 c
H?COON~ 000000000 000111110 c
H??_g^F 000000000 000001111 c
H??_g^F 000000000 000000001 c
H?COON~ 000000000 000000000 c
H?COON~ 000000000 000000001 c
HqK???F 000000001 000000000 d
H?HSo?@ 000000100 000000100 d
HqK?G?@ 000000000 000000000 d
HBw?G?@ 001000000 011100000 d
HBw?G?@ 001000000 000000000 d
H???C|m 000000000 000011100 c
H???C|m 000000000 000000000 c
H????~e 000000000 000001110 c
H?{?G?@ 000000100 000001100 d
H?{?G?@ 000000100 000011100 d
H????~e 000000000 000000000 c
H?{??GB 000000000 000000011 d
H?{??GB 000000000 000010000 d
H?{?G?@ 000000000 000000000 d
H?{?G?@ 000000000 000010000 d
H??Fw?@ 000000001 000000011 d
H??Fw?@ 000000001 000000111 d
H????F| 000000000 000000010 c
H????F| 000000000 000000011 c
H????F| 000000000 000000000 c
H????F| 000000000 000000001 c
H??Fw?@ 000000000 000000000 d
H??Fw?@ 000000000 000000100 d
H????B~ 000000000 000000001 c
H????B~ 000000000 000000000 c
H`?G?C? 010101010 111111110 d
H`?G?C? 010101000 111111000 d
HR?G?C? 000001010 000011110 d
HoSo?C? 000101010 000000110 d
H`_gqK? 001101100 111111110 d
H`_gqK? 000000000 111100000 d
HCSw?C? 000000010 000111110 d
H`?G?C? 010100000 111100000 d
H]`@W{? 001111110 001100110 d
HAJcvs? 000111110 000110110 d
Hs@ipo? 011110000 000000000 d
HQ`@Gs? 000000000 000000000 d
H`_gqK? 000000000 000000000 d
H_GZb{? 000000010 010000010 d
H`GOZ{? 000000010 000000010 d
H@GSY[? 000000110 000000110 d
HR?G?C? 000001000 000011000 d
HqNw?C? 000001000 000001000 d
H?AYx{? 000010000 000110000 d
H??{qs? 000001110 000110000 d
H?`HW{? 000000000 000000000 d
H@?A[w? 000001000 000000000 d
H?O_c[? 000000000 000000000 d
HR??OK? 000000000 000000000 d
H`?G?C? 010000000 110000000 d
H??CzW? 000000010 000000000 d
HR?G?C? 000000000 000000000 d
H?Bw?C? 000000010 000000110 d
H?Bw?C? 000000010 000001110 d
H`?G?C? 000000000 000000000 d
H???F{? 000000010 000000010 d
H???F{? 000000010 000000000 d
HqK?G?? 000000100 111111100 d
HqK?G?? 000000100 000001100 d
HBFLW?? 011011100 111000000 d
HBFLW?? 011011100 000001100 d
H_GZ_?? 000000000 000000000 d
H@Aio?? 000000100 000000100 d
HqK?G?? 000000000 111110000 d
HqK?G?? 000000000 000000000 d
H?{?G?? 000000100 000001100 d
H??Fw?? 000000000 000000000 d
H??Fw?? 000000000 000000100 d
H`?G??? 010101000 111111000 d
H`?G??? 010100000 111100000 d
HR?G??? 000001000 000011000 d
HqNw??? 000001000 000001000 d
HoSo??? 000101000 000000000 d
H`?G??? 010000000 110000000 d
HR?G??? 000000000 000000000 d
H`?G??? 000000000 000000000 d
H?Bw??? 000000000 000000000 d
H?Bw??? 000000000 000001000 d
HqK???? 000000000 111110000 d
HqK???? 000000000 000000000 d
H`????? 010100000 111100000 d
H`????? 010000000 110000000 d
HR????? 000000000 000000000 d
H`????? 000000000 000000000 d
H_????? 010000000 110000000 d
H_????? 000000000 000000000 d
H?????? 000000000 000000000 d


==> anc/data/stabiliser/vertices_T/pr_states9.mat <==
-9 36 -84 126 -126 84 -36 9 -1 
-7 18 -14 -28 84 -98 62 -21 3 
-7 24 -56 98 -126 112 -64 21 -3 
-5 4 20 -46 14 60 -84 45 -9 
-5 10 -10 -4 44 -90 90 -45 9 
-5 12 -28 66 -106 100 -52 13 -1 
-5 16 -40 74 -106 120 -96 45 -9 
-4 6 -14 56 -114 106 -34 -9 6 
-4 6 6 -24 -6 74 -86 39 -6 
-3 -6 26 0 -72 54 54 -81 27 
-3 0 8 -18 30 0 -72 81 -27 
-3 2 -6 16 16 -82 86 -33 3 
-3 3 -9 33 -59 61 -39 14 -2 
-3 3 -1 45 -135 117 9 -54 18 
-3 6 -10 0 24 -54 90 -81 27 
-3 8 -24 46 -74 104 -88 33 -3 
-3 12 -28 54 -90 108 -108 81 -27 
-3 18 -46 60 -60 38 6 -21 7 
-3 18 -46 60 -60 54 -42 27 -9 
-2 -2 -4 32 -4 -102 108 -9 -18 
-2 -2 16 -8 -56 42 72 -81 18 
-2 1 -7 35 -7 -105 111 -12 -15 
-2 1 7 7 -77 63 57 -72 15 
-2 2 -10 36 -74 78 -38 11 -4 
-2 3 -13 33 -57 61 -35 14 -5 
-2 4 -16 38 -64 108 -96 9 18 
-2 4 4 -2 4 12 -84 81 -18 
-2 8 -14 -18 54 -48 22 9 -12 
-2 22 -42 56 -70 42 -22 23 -8 
-2 22 -42 56 -70 42 -6 -9 8 
-1 -12 12 54 -54 -108 108 81 -81 
-1 -6 6 0 0 54 -54 -81 81 
-1 -4 -4 6 50 -36 -84 81 -9 
-1 -3 -5 17 7 -41 49 -30 6 
-1 0 -8 26 -66 88 -16 -3 -21 
-1 0 -6 26 -56 56 -34 13 1 
-1 0 0 -30 30 72 -72 -27 27 
-1 0 0 -18 18 0 0 81 -81 
-1 0 0 10 54 -40 -88 77 -13 
-1 0 0 18 -50 24 -24 37 -5 
-1 0 0 42 -42 -168 168 45 -45 
-1 0 8 -14 -42 40 80 -75 3 
-1 0 8 10 30 -8 -64 45 -21 
-1 1 -3 27 -85 79 -13 -12 6 
-1 1 -1 15 -63 47 17 -32 16 
-1 2 -10 0 8 -18 90 -81 9 
-1 2 -6 28 -64 38 -34 43 -7 
-1 3 -3 45 -45 117 -117 -54 54 
-1 4 -20 22 -38 100 -84 17 -1 
-1 4 -16 30 -58 68 -56 41 -13 
-1 4 -16 30 -50 52 -56 41 -5 
-1 4 -4 -10 10 100 -100 -15 15 
-1 4 -4 -6 -26 60 -60 37 -5 
-1 4 -4 6 -70 68 60 -63 -1 
-1 6 -6 0 0 -54 54 -81 81 
-1 7 -25 33 -27 -7 25 -18 12 
-1 8 -16 30 -70 72 -96 81 -9 
-1 12 -12 -30 30 -52 52 21 -21 
-1 12 -12 -30 30 -36 36 -27 27 
-1 12 -12 54 -54 108 -108 81 -81 
-1 28 -28 70 -70 28 -28 -15 15 
-1 28 -28 70 -70 28 -28 17 -17 
0 -6 -10 24 66 -90 -126 135 54 
0 -6 10 24 -66 -90 126 135 -54 
0 -4 -8 2 44 -12 -48 45 -36 
0 -4 8 2 -44 -12 48 45 36 
0 -2 -8 16 -4 -54 80 -9 12 
0 -2 8 16 4 -54 -80 -9 -12 
0 -1 -9 7 5 -35 61 -12 15 
0 -1 9 7 -5 -35 -61 -12 -15 
0 0 -10 -2 10 -8 58 -39 6 
0 0 -10 6 6 0 90 -135 -54 
0 0 -10 18 -42 48 -30 45 18 
0 0 -9 14 -23 48 -51 1 -5 
0 0 -8 14 -32 40 -32 25 -8 
0 0 -8 14 -28 48 -48 1 4 
0 0 -6 18 -54 48 -18 45 14 
0 0 -6 18 -38 32 -34 13 -2 
0 0 -6 18 -34 40 -50 -11 10 
0 0 -4 18 -60 120 36 -27 -36 
0 0 -4 18 -36 -56 100 53 4 
0 0 -4 18 60 -120 -156 117 36 
0 0 -4 26 -12 -72 116 29 -4 
0 0 -3 18 -33 32 -57 -3 -11 
0 0 -2 18 -58 48 -22 -3 2 
0 0 2 18 58 48 22 -3 -2 
0 0 3 18 33 32 57 -3 11 
0 0 4 18 -60 -120 156 117 -36 
0 0 4 18 36 -56 -100 53 -4 
0 0 4 18 60 120 -36 -27 36 
0 0 4 26 12 -72 -116 29 4 
0 0 6 18 34 40 50 -11 -10 
0 0 6 18 38 32 34 13 2 
0 0 6 18 54 48 18 45 -14 
0 0 8 14 28 48 48 1 -4 
0 0 8 14 32 40 32 25 8 
0 0 9 14 23 48 51 1 5 
0 0 10 -2 -10 -8 -58 -39 -6 
0 0 10 6 -6 0 -90 -135 54 
0 0 10 18 42 48 30 45 -18 
0 1 -6 19 -40 39 -54 4 -4 
0 1 -4 17 -40 27 -44 10 -8 
0 1 -4 17 -36 35 -60 -14 4 
0 1 -4 25 -40 59 -76 -30 24 
0 1 -3 19 -43 23 -45 4 -5 
0 1 -2 17 -54 35 -22 -14 -2 
0 1 2 17 54 35 22 -14 2 
0 1 3 19 43 23 45 4 5 
0 1 4 17 36 35 60 -14 -4 
0 1 4 17 40 27 44 10 8 
0 1 4 25 40 59 76 -30 -24 
0 1 6 19 40 39 54 4 4 
0 2 -18 16 -14 110 -118 -33 6 
0 2 -8 -4 -4 -18 72 -45 36 
0 2 -6 -8 14 62 -98 -57 10 
0 2 -2 12 -58 22 -14 43 10 
0 2 -2 16 -14 -50 122 63 6 
0 2 0 20 -80 30 8 75 24 
0 2 0 20 80 30 -8 75 -24 
0 2 2 12 58 22 14 43 -10 
0 2 2 16 14 -50 -122 63 -6 
0 2 6 -8 -14 62 98 -57 -10 
0 2 8 -4 4 -18 -72 -45 -36 
0 2 18 16 14 110 118 -33 -6 
0 3 -9 19 -47 41 -59 40 -5 
0 3 -7 21 21 21 111 -126 -45 
0 3 -5 -3 15 69 -99 -54 9 
0 3 5 -3 -15 69 99 -54 -9 
0 3 7 21 -21 21 -111 -126 45 
0 3 9 19 47 41 59 40 5 
0 4 -16 10 -36 76 -56 37 -4 
0 4 -8 22 -52 60 -88 9 -12 
0 4 -4 14 -40 20 -68 25 -16 
0 4 0 -46 -4 60 24 45 -36 
0 4 0 -46 4 60 -24 45 36 
0 4 0 6 -16 68 96 -63 -16 
0 4 0 6 16 68 -96 -63 16 
0 4 4 14 40 20 68 25 16 
0 4 8 22 52 60 88 9 12 
0 4 16 10 36 76 56 37 4 
0 5 -9 19 -49 43 -71 12 -15 
0 5 9 19 49 43 71 12 15 
0 6 -10 12 -54 90 66 -45 -18 
0 6 -10 16 -50 34 -62 39 -6 
0 6 -10 24 -54 90 -54 135 54 
0 6 0 -24 0 74 -40 39 24 
0 6 0 -24 0 74 40 39 -24 
0 6 0 12 -72 -6 0 51 8 
0 6 0 12 72 -6 0 51 -8 
0 6 0 56 0 106 -40 -9 24 
0 6 0 56 0 106 40 -9 -24 
0 6 10 12 54 90 -66 -45 18 
0 6 10 16 50 34 62 39 6 
0 6 10 24 54 90 54 135 -54 
0 8 -8 26 -52 48 -96 45 -36 
0 8 8 26 52 48 96 45 36 
0 9 -27 27 -27 23 27 -12 11 
0 9 27 27 27 23 -27 -12 -11 
0 10 -24 28 -32 6 16 -29 8 
0 10 0 -4 -4 -90 0 -45 36 
0 10 0 -4 4 -90 0 -45 -36 
0 10 24 28 32 6 -16 -29 -8 
0 12 -8 26 -84 20 -48 37 -4 
0 12 8 26 84 20 48 37 4 
0 16 0 74 -4 120 -24 45 -36 
0 16 0 74 4 120 24 45 36 
0 18 0 -28 0 -98 -8 -21 24 
0 18 0 -28 0 -98 8 -21 -24 
0 22 -14 56 -70 42 -42 -9 -2 
0 22 -14 56 -70 42 -42 23 -2 
0 22 14 56 70 42 42 -9 2 
0 22 14 56 70 42 42 23 2 
0 24 0 98 0 112 -8 21 -24 
0 24 0 98 0 112 8 21 24 
0 36 0 126 0 84 0 9 -16 
0 36 0 126 0 84 0 9 16 
1 -12 -12 54 54 -108 -108 81 81 
1 -6 -6 0 0 54 54 -81 -81 
1 -4 4 6 -50 -36 84 81 9 
1 -3 5 17 -7 -41 -49 -30 -6 
1 0 -8 -14 42 40 -80 -75 -3 
1 0 -8 10 -30 -8 64 45 21 
1 0 0 -30 -30 72 72 -27 -27 
1 0 0 -18 -18 0 0 81 81 
1 0 0 10 -54 -40 88 77 13 
1 0 0 18 50 24 24 37 5 
1 0 0 42 42 -168 -168 45 45 
1 0 6 26 56 56 34 13 -1 
1 0 8 26 66 88 16 -3 21 
1 1 1 15 63 47 -17 -32 -16 
1 1 3 27 85 79 13 -12 -6 
1 2 6 28 64 38 34 43 7 
1 2 10 0 -8 -18 -90 -81 -9 
1 3 3 45 45 117 117 -54 -54 
1 4 4 -10 -10 100 100 -15 -15 
1 4 4 -6 26 60 60 37 5 
1 4 4 6 70 68 -60 -63 1 
1 4 16 30 50 52 56 41 5 
1 4 16 30 58 68 56 41 13 
1 4 20 22 38 100 84 17 1 
1 6 6 0 0 -54 -54 -81 -81 
1 7 25 33 27 -7 -25 -18 -12 
1 8 16 30 70 72 96 81 9 
1 12 12 -30 -30 -52 -52 21 21 
1 12 12 -30 -30 -36 -36 -27 -27 
1 12 12 54 54 108 108 81 81 
1 28 28 70 70 28 28 -15 -15 
1 28 28 70 70 28 28 17 17 
2 -2 -16 -8 56 42 -72 -81 -18 
2 -2 4 32 4 -102 -108 -9 18 
2 1 -7 7 77 63 -57 -72 -15 
2 1 7 35 7 -105 -111 -12 15 
2 2 10 36 74 78 38 11 4 
2 3 13 33 57 61 35 14 5 
2 4 -4 -2 -4 12 84 81 18 
2 4 16 38 64 108 96 9 -18 
2 8 14 -18 -54 -48 -22 9 12 
2 22 42 56 70 42 6 -9 -8 
2 22 42 56 70 42 22 23 8 
3 -6 -26 0 72 54 -54 -81 -27 
3 0 -8 -18 -30 0 72 81 27 
3 2 6 16 -16 -82 -86 -33 -3 
3 3 1 45 135 117 -9 -54 -18 
3 3 9 33 59 61 39 14 2 
3 6 10 0 -24 -54 -90 -81 -27 
3 8 24 46 74 104 88 33 3 
3 12 28 54 90 108 108 81 27 
3 18 46 60 60 38 -6 -21 -7 
3 18 46 60 60 54 42 27 9 
4 6 -6 -24 6 74 86 39 6 
4 6 14 56 114 106 34 -9 -6 
5 4 -20 -46 -14 60 84 45 9 
5 10 10 -4 -44 -90 -90 -45 -9 
5 12 28 66 106 100 52 13 1 
5 16 40 74 106 120 96 45 9 
7 18 14 -28 -84 -98 -62 -21 -3 
7 24 56 98 126 112 64 21 3 
9 36 84 126 126 84 36 9 1 


==> anc/data/stabiliser/vertices_T/rom/rom_1.dat <==
Problem:    L1 Minimisation
Rows:       6
Columns:    4
Non-zeros:  12
Status:     OPTIMAL
Objective:  1.732050808 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       1.73205       1.73205             =             1 
     2 r+1          B      -0.732051                           0 
     3 r+2          NU             0                           0            -1 
     4 r-1          NL             0             0                           1 
     5 r-2          B        2.73205             0               
     6 x norm.      NS             1             1             =         < eps

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B      -0.366025                             
     2 x2           B        1.36603                             
     3 s1           B       0.366025                             
     4 s2           B        1.36603                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 0.00e+00 on column 0
        max.rel.err = 0.00e+00 on column 0
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/vertices_T/rom/rom_1.dat.sol <==
-0.366025
1.36603


==> anc/data/stabiliser/vertices_T/rom/rom_10.dat <==
Problem:    L1 Minimisation
Rows:       753
Columns:    742
Non-zeros:  5122
Status:     OPTIMAL
Objective:  30.70560357 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       17.3205       17.3205             =     0.0358752 
     2 y2           NS           135           135             =     0.0181271 
     3 y3           NS       623.538       623.538             =   -0.00941031 
     4 y4           NS          1890          1890             =  -0.000715207 
     5 y5           NS       3928.29       3928.29             =    0.00320496 
     6 y6           NS          5670          5670             =    0.00111392 
     7 y7           NS       5611.84       5611.84             =     0.0023364 
     8 y8           NS          3645          3645             =   0.000509718 
     9 y9           NS       1402.96       1402.96             =    0.00093126 
    10 y10          NS           243           243             =   0.000502129 
    11 r+1          NU             0                           0     -0.574327 
    12 r+2          NU             0                           0     -0.769258 
    13 r+3          NU             0                           0     -0.314356 
    14 r+4          NU             0                           0     -0.162113 
    15 r+5          NU             0                           0     -0.597633 
    16 r+6          NU             0                           0     -0.149191 
    17 r+7          NU             0                           0     -0.179883 
    18 r+8          NU             0                           0    -0.0447358 
    19 r+9          NU             0                           0     -0.186882 
    20 r+10         B      -0.436207                           0 
    21 r+11         NU             0                           0     -0.174988 
    22 r+12         NU             0                           0     -0.407005 
    23 r+13         NU             0                           0     -0.109527 
    24 r+14         B    -0.00671605                           0 
    25 r+15         NU             0                           0     -0.521001 
    26 r+16         NU             0                           0     -0.127163 
    27 r+17         NU             0                           0     -0.131241 
    28 r+18         NU             0                           0     -0.487416 
    29 r+19         NU             0                           0     -0.322591 
    30 r+20         NU             0                           0     -0.161677 
    31 r+21         NU             0                           0     -0.373773 
    32 r+22         NU             0                           0     -0.161677 
    33 r+23         NU             0                           0    -0.0781418 
    34 r+24         NU             0                           0     -0.140892 
    35 r+25         NU             0                           0    -0.0721306 
    36 r+26         NU             0                           0     -0.490848 
    37 r+27         NU             0                           0      -0.51564 
    38 r+28         B      -0.969343                           0 
    39 r+29         NU             0                           0    -0.0929226 
    40 r+30         NU             0                           0     -0.178607 
    41 r+31         NU             0                           0     -0.281349 
    42 r+32         NU             0                           0    -0.0920327 
    43 r+33         NU             0                           0    -0.0982605 
    44 r+34         NU             0                           0     -0.269144 
    45 r+35         NU             0                           0      -0.21141 
    46 r+36         NU             0                           0     -0.116476 
    47 r+37         NU             0                           0     -0.360249 
    48 r+38         NU             0                           0      -0.07817 
    49 r+39         NU             0                           0     -0.169318 
    50 r+40         NU             0                           0     -0.441079 
    51 r+41         NU             0                           0    -0.0131838 
    52 r+42         NU             0                           0     -0.167027 
    53 r+43         NU             0                           0     -0.150546 
    54 r+44         NU             0                           0     -0.170406 
    55 r+45         NU             0                           0     -0.205938 
    56 r+46         NU             0                           0     -0.206191 
    57 r+47         NU             0                           0     -0.474972 
    58 r+48         NU             0                           0     -0.146523 
    59 r+49         NU             0                           0     -0.627405 
    60 r+50         NU             0                           0     -0.623427 
    61 r+51         NU             0                           0      -0.10548 
    62 r+52         NU             0                           0     -0.510049 
    63 r+53         NU             0                           0     -0.496439 
    64 r+54         NU             0                           0     -0.164258 
    65 r+55         NU             0                           0     -0.146287 
    66 r+56         NU             0                           0     -0.340615 
    67 r+57         NU             0                           0      -0.35809 
    68 r+58         NU             0                           0     -0.395426 
    69 r+59         NU             0                           0     -0.160289 
    70 r+60         NU             0                           0     -0.171589 
    71 r+61         NU             0                           0     -0.140454 
    72 r+62         NU             0                           0     -0.135244 
    73 r+63         NU             0                           0     -0.217141 
    74 r+64         NU             0                           0     -0.122771 
    75 r+65         NU             0                           0     -0.326412 
    76 r+66         NU             0                           0     -0.175615 
    77 r+67         NU             0                           0       -0.1547 
    78 r+68         NU             0                           0     -0.152088 
    79 r+69         NU             0                           0     -0.151396 
    80 r+70         NU             0                           0     -0.141374 
    81 r+71         NU             0                           0     -0.283745 
    82 r+72         NU             0                           0      -0.16397 
    83 r+73         NU             0                           0     -0.416349 
    84 r+74         NU             0                           0     -0.128121 
    85 r+75         NU             0                           0     -0.129215 
    86 r+76         NU             0                           0     -0.367462 
    87 r+77         NU             0                           0     -0.347435 
    88 r+78         NU             0                           0     -0.159757 
    89 r+79         NU             0                           0      -0.26119 
    90 r+80         NU             0                           0     -0.623259 
    91 r+81         NU             0                           0     -0.627573 
    92 r+82         NU             0                           0     -0.450397 
    93 r+83         NU             0                           0     -0.457263 
    94 r+84         B       -0.51041                           0 
    95 r+85         NU             0                           0     -0.217452 
    96 r+86         NU             0                           0     -0.206916 
    97 r+87         NU             0                           0     -0.204386 
    98 r+88         NU             0                           0      -0.24881 
    99 r+89         NU             0                           0     -0.168453 
   100 r+90         NU             0                           0     -0.289371 
   101 r+91         NU             0                           0     -0.209647 
   102 r+92         NU             0                           0     -0.265708 
   103 r+93         NU             0                           0     -0.355748 
   104 r+94         NU             0                           0     -0.333646 
   105 r+95         NU             0                           0     -0.308477 
   106 r+96         NU             0                           0     -0.245264 
   107 r+97         NU             0                           0      -0.32447 
   108 r+98         NU             0                           0     -0.110271 
   109 r+99         NU             0                           0     -0.279959 
   110 r+100        NU             0                           0     -0.143587 
   111 r+101        NU             0                           0    -0.0761392 
   112 r+102        NU             0                           0     -0.263178 
   113 r+103        NU             0                           0    -0.0319201 
   114 r+104        NU             0                           0     -0.339366 
   115 r+105        NU             0                           0     -0.324649 
   116 r+106        NU             0                           0     -0.149364 
   117 r+107        NU             0                           0    -0.0758059 
   118 r+108        NU             0                           0     -0.353474 
   119 r+109        NU             0                           0     -0.358491 
   120 r+110        NU             0                           0         -0.34 
   121 r+111        NU             0                           0    -0.0952644 
   122 r+112        NU             0                           0    -0.0936661 
   123 r+113        NU             0                           0     -0.234204 
   124 r+114        NU             0                           0      -0.20376 
   125 r+115        NU             0                           0     -0.163983 
   126 r+116        NU             0                           0     -0.173242 
   127 r+117        NU             0                           0     -0.155992 
   128 r+118        NU             0                           0     -0.157713 
   129 r+119        NU             0                           0     -0.171789 
   130 r+120        NU             0                           0     -0.174781 
   131 r+121        NU             0                           0     -0.184467 
   132 r+122        NU             0                           0     -0.144316 
   133 r+123        NU             0                           0     -0.165255 
   134 r+124        NU             0                           0     -0.179386 
   135 r+125        NU             0                           0     -0.421746 
   136 r+126        NU             0                           0     -0.160115 
   137 r+127        NU             0                           0     -0.429249 
   138 r+128        NU             0                           0     -0.141673 
   139 r+129        NU             0                           0     -0.151279 
   140 r+130        NU             0                           0      -0.49632 
   141 r+131        NU             0                           0     -0.505926 
   142 r+132        NU             0                           0     -0.116656 
   143 r+133        NU             0                           0    -0.0819226 
   144 r+134        NU             0                           0      -0.47091 
   145 r+135        NU             0                           0      -0.43693 
   146 r+136        NU             0                           0     -0.499697 
   147 r+137        NU             0                           0     -0.220469 
   148 r+138        NU             0                           0     -0.425375 
   149 r+139        NU             0                           0   -0.00361031 
   150 r+140        NU             0                           0     -0.424345 
   151 r+141        NU             0                           0     -0.475204 
   152 r+142        NU             0                           0      -0.46612 
   153 r+143        NU             0                           0     -0.456773 
   154 r+144        NU             0                           0     -0.456107 
   155 r+145        NU             0                           0     -0.451128 
   156 r+146        NU             0                           0     -0.477002 
   157 r+147        NU             0                           0     -0.451525 
   158 r+148        NU             0                           0      -0.49031 
   159 r+149        NU             0                           0     -0.510386 
   160 r+150        NU             0                           0     -0.479603 
   161 r+151        NU             0                           0     -0.437497 
   162 r+152        NU             0                           0     -0.429757 
   163 r+153        NU             0                           0     -0.196084 
   164 r+154        NU             0                           0     -0.198874 
   165 r+155        NU             0                           0      -0.16832 
   166 r+156        NU             0                           0     -0.159299 
   167 r+157        NU             0                           0     -0.190981 
   168 r+158        NU             0                           0     -0.136282 
   169 r+159        NU             0                           0      -0.11795 
   170 r+160        NU             0                           0     -0.414983 
   171 r+161        NU             0                           0      -0.29666 
   172 r+162        NU             0                           0     -0.361713 
   173 r+163        NU             0                           0     -0.225342 
   174 r+164        NU             0                           0     -0.383261 
   175 r+165        NU             0                           0     -0.169063 
   176 r+166        NU             0                           0     -0.504933 
   177 r+167        NU             0                           0      -0.47681 
   178 r+168        NU             0                           0     -0.494552 
   179 r+169        NU             0                           0    -0.0457144 
   180 r+170        NU             0                           0     -0.523394 
   181 r+171        NU             0                           0     -0.486322 
   182 r+172        NU             0                           0     -0.515369 
   183 r+173        NU             0                           0    -0.0632532 
   184 r+174        NU             0                           0    -0.0442182 
   185 r+175        NU             0                           0       -0.4604 
   186 r+176        NU             0                           0     -0.046146 
   187 r+177        NU             0                           0     -0.216901 
   188 r+178        NU             0                           0     -0.271269 
   189 r+179        NU             0                           0     -0.133742 
   190 r+180        NU             0                           0     -0.212005 
   191 r+181        NU             0                           0     -0.176286 
   192 r+182        NU             0                           0     -0.163107 
   193 r+183        B     -0.0209299                           0 
   194 r+184        NU             0                           0     -0.403816 
   195 r+185        NU             0                           0     -0.162431 
   196 r+186        NU             0                           0     -0.130206 
   197 r+187        NU             0                           0     -0.112618 
   198 r+188        NU             0                           0     -0.111318 
   199 r+189        NU             0                           0     -0.500306 
   200 r+190        NU             0                           0     -0.549658 
   201 r+191        NU             0                           0     -0.526018 
   202 r+192        NU             0                           0     -0.553394 
   203 r+193        NU             0                           0      -0.14872 
   204 r+194        NU             0                           0     -0.479996 
   205 r+195        NU             0                           0     -0.509013 
   206 r+196        NU             0                           0     -0.497827 
   207 r+197        NU             0                           0     -0.631719 
   208 r+198        NU             0                           0     -0.498472 
   209 r+199        NU             0                           0     -0.444268 
   210 r+200        NU             0                           0     -0.502293 
   211 r+201        NU             0                           0     -0.341656 
   212 r+202        NU             0                           0     -0.216771 
   213 r+203        NU             0                           0     -0.149768 
   214 r+204        NU             0                           0     -0.361511 
   215 r+205        NU             0                           0     -0.198764 
   216 r+206        NU             0                           0     -0.524139 
   217 r+207        NU             0                           0     -0.076095 
   218 r+208        NU             0                           0     -0.567114 
   219 r+209        NU             0                           0     -0.181999 
   220 r+210        NU             0                           0     -0.535852 
   221 r+211        NU             0                           0     -0.222386 
   222 r+212        NU             0                           0     -0.585563 
   223 r+213        NU             0                           0     -0.501996 
   224 r+214        NU             0                           0     -0.492248 
   225 r+215        NU             0                           0    -0.0721421 
   226 r+216        NU             0                           0      -0.65462 
   227 r+217        NU             0                           0     -0.106888 
   228 r+218        NU             0                           0    -0.0679065 
   229 r+219        NU             0                           0     -0.440873 
   230 r+220        NU             0                           0     -0.201584 
   231 r+221        NU             0                           0     -0.459981 
   232 r+222        NU             0                           0    -0.0952765 
   233 r+223        NU             0                           0    -0.0583752 
   234 r+224        NU             0                           0     -0.573187 
   235 r+225        NU             0                           0     -0.265188 
   236 r+226        NU             0                           0     -0.340736 
   237 r+227        NU             0                           0      -0.51499 
   238 r+228        NU             0                           0    -0.0770999 
   239 r+229        NU             0                           0    -0.0979766 
   240 r+230        NU             0                           0     -0.125771 
   241 r+231        NU             0                           0      -0.58041 
   242 r+232        NU             0                           0     -0.608204 
   243 r+233        NU             0                           0     -0.652446 
   244 r+234        NU             0                           0     -0.618119 
   245 r+235        NU             0                           0    -0.0922445 
   246 r+236        NU             0                           0     -0.158425 
   247 r+237        NU             0                           0     -0.541035 
   248 r+238        NU             0                           0     -0.216113 
   249 r+239        NU             0                           0     -0.504984 
   250 r+240        NU             0                           0     -0.145462 
   251 r+241        NU             0                           0     -0.572868 
   252 r+242        NU             0                           0     -0.323953 
   253 r+243        NU             0                           0     -0.470612 
   254 r+244        NU             0                           0     -0.407649 
   255 r+245        NU             0                           0     -0.486752 
   256 r+246        NU             0                           0     -0.228108 
   257 r+247        NU             0                           0     -0.131874 
   258 r+248        NU             0                           0     -0.133573 
   259 r+249        NU             0                           0     -0.124115 
   260 r+250        NU             0                           0     -0.615133 
   261 r+251        NU             0                           0     -0.186947 
   262 r+252        NU             0                           0     -0.512321 
   263 r+253        NU             0                           0     -0.647567 
   264 r+254        NU             0                           0      -0.68654 
   265 r+255        NU             0                           0     -0.640317 
   266 r+256        NU             0                           0     -0.104082 
   267 r+257        NU             0                           0      -0.64763 
   268 r+258        NU             0                           0     -0.148158 
   269 r+259        NU             0                           0     -0.567309 
   270 r+260        NU             0                           0     -0.431938 
   271 r+261        NU             0                           0     -0.452536 
   272 r+262        NU             0                           0     -0.198427 
   273 r+263        NU             0                           0     -0.158425 
   274 r+264        NU             0                           0     -0.571194 
   275 r+265        NU             0                           0     -0.668238 
   276 r+266        NU             0                           0     -0.199572 
   277 r+267        NU             0                           0     -0.354339 
   278 r+268        NU             0                           0     -0.414696 
   279 r+269        NU             0                           0     -0.501862 
   280 r+270        NU             0                           0     -0.578896 
   281 r+271        NU             0                           0   -0.00646004 
   282 r+272        NU             0                           0     -0.867749 
   283 r+273        NU             0                           0     -0.443538 
   284 r+274        NU             0                           0     -0.385161 
   285 r+275        NU             0                           0     -0.313926 
   286 r+276        NU             0                           0     -0.442198 
   287 r+277        NU             0                           0     -0.537754 
   288 r+278        NU             0                           0     -0.277576 
   289 r+279        NU             0                           0     -0.694681 
   290 r+280        NU             0                           0     -0.392602 
   291 r+281        NU             0                           0     -0.376656 
   292 r+282        NU             0                           0     -0.308944 
   293 r+283        NU             0                           0     -0.338745 
   294 r+284        NU             0                           0     -0.793912 
   295 r+285        NU             0                           0     -0.823712 
   296 r+286        NU             0                           0     -0.641049 
   297 r+287        NU             0                           0     -0.729716 
   298 r+288        NU             0                           0     -0.745784 
   299 r+289        NU             0                           0      -0.29252 
   300 r+290        NU             0                           0     -0.187426 
   301 r+291        NU             0                           0    -0.0514936 
   302 r+292        NU             0                           0    -0.0756549 
   303 r+293        NU             0                           0     -0.357406 
   304 r+294        NU             0                           0     -0.420332 
   305 r+295        NU             0                           0     -0.147552 
   306 r+296        NU             0                           0     -0.542294 
   307 r+297        NU             0                           0     -0.240309 
   308 r+298        NU             0                           0     -0.588104 
   309 r+299        NU             0                           0     -0.533696 
   310 r+300        NU             0                           0     -0.478563 
   311 r+301        NU             0                           0    -0.0514898 
   312 r+302        NU             0                           0     -0.501742 
   313 r+303        NU             0                           0     -0.509284 
   314 r+304        NU             0                           0      -0.28948 
   315 r+305        NU             0                           0      -0.57782 
   316 r+306        NU             0                           0     -0.591594 
   317 r+307        NU             0                           0     -0.485404 
   318 r+308        NU             0                           0     -0.072413 
   319 r+309        NU             0                           0     -0.573996 
   320 r+310        NU             0                           0      -0.39006 
   321 r+311        NU             0                           0      -0.39063 
   322 r+312        NU             0                           0     -0.654677 
   323 r+313        NU             0                           0     -0.498676 
   324 r+314        NU             0                           0     -0.706928 
   325 r+315        NU             0                           0     -0.159459 
   326 r+316        NU             0                           0     -0.147827 
   327 r+317        NU             0                           0     -0.747931 
   328 r+318        NU             0                           0     -0.770865 
   329 r+319        NU             0                           0     -0.289936 
   330 r+320        NU             0                           0     -0.379064 
   331 r+321        NU             0                           0     -0.305299 
   332 r+322        NU             0                           0     -0.122527 
   333 r+323        NU             0                           0      -0.37638 
   334 r+324        NU             0                           0     -0.338102 
   335 r+325        NU             0                           0     -0.557424 
   336 r+326        B       -1.89295                           0 
   337 r+327        NU             0                           0     -0.597807 
   338 r+328        NU             0                           0     -0.643105 
   339 r+329        NU             0                           0     -0.497627 
   340 r+330        NU             0                           0     -0.669421 
   341 r+331        NU             0                           0    -0.0381214 
   342 r+332        NU             0                           0      -0.76306 
   343 r+333        NU             0                           0     -0.577649 
   344 r+334        NU             0                           0     -0.586239 
   345 r+335        NU             0                           0     -0.605516 
   346 r+336        NU             0                           0     -0.656128 
   347 r+337        NU             0                           0     -0.651888 
   348 r+338        NU             0                           0    -0.0306038 
   349 r+339        NU             0                           0      -0.78925 
   350 r+340        NU             0                           0    -0.0771373 
   351 r+341        NU             0                           0    -0.0585239 
   352 r+342        NU             0                           0     -0.953045 
   353 r+343        NU             0                           0     -0.606417 
   354 r+344        NU             0                           0     -0.652407 
   355 r+345        NU             0                           0      -0.43024 
   356 r+346        NU             0                           0    -0.0445126 
   357 r+347        NU             0                           0      -0.52798 
   358 r+348        NU             0                           0    -0.0388562 
   359 r+349        NU             0                           0     -0.710381 
   360 r+350        NU             0                           0     -0.628387 
   361 r+351        NU             0                           0       -0.7867 
   362 r+352        NU             0                           0     -0.521146 
   363 r+353        NU             0                           0     -0.578438 
   364 r+354        NU             0                           0     -0.574812 
   365 r+355        NU             0                           0      -0.50873 
   366 r+356        NU             0                           0     -0.049183 
   367 r+357        NU             0                           0     -0.868033 
   368 r+358        NU             0                           0       -0.6835 
   369 r+359        B        -5.9801                           0 
   370 r+360        NU             0                           0     -0.836243 
   371 r+361        NU             0                           0     -0.965082 
   372 r+362        NU             0                           0     -0.461941 
   373 r+363        NU             0                           0     -0.724299 
   374 r+364        NU             0                           0     -0.893876 
   375 r+365        NU             0                           0     -0.722361 
   376 r+366        B       -7.45495                           0 
   377 r+367        NU             0                           0     -0.907454 
   378 r+368        NU             0                           0            -1 
   379 r+369        B        -12.434                           0 
   380 r+370        NU             0                           0            -1 
   381 r+371        NU             0                           0     -0.901173 
   382 r-1          NL             0             0                    0.425673 
   383 r-2          NL             0             0                    0.230742 
   384 r-3          NL             0             0                    0.685644 
   385 r-4          NL             0             0                    0.837887 
   386 r-5          NL             0             0                    0.402367 
   387 r-6          NL             0             0                    0.850809 
   388 r-7          NL             0             0                    0.820117 
   389 r-8          NL             0             0                    0.955264 
   390 r-9          NL             0             0                    0.813118 
   391 r-10         NL             0             0                           1 
   392 r-11         NL             0             0                    0.825012 
   393 r-12         NL             0             0                    0.592995 
   394 r-13         NL             0             0                    0.890473 
   395 r-14         NL             0             0                           1 
   396 r-15         NL             0             0                    0.478999 
   397 r-16         NL             0             0                    0.872837 
   398 r-17         NL             0             0                    0.868759 
   399 r-18         NL             0             0                    0.512584 
   400 r-19         NL             0             0                    0.677409 
   401 r-20         NL             0             0                    0.838323 
   402 r-21         NL             0             0                    0.626227 
   403 r-22         NL             0             0                    0.838323 
   404 r-23         NL             0             0                    0.921858 
   405 r-24         NL             0             0                    0.859108 
   406 r-25         NL             0             0                    0.927869 
   407 r-26         NL             0             0                    0.509152 
   408 r-27         NL             0             0                     0.48436 
   409 r-28         NL             0             0                           1 
   410 r-29         NL             0             0                    0.907077 
   411 r-30         NL             0             0                    0.821393 
   412 r-31         NL             0             0                    0.718651 
   413 r-32         NL             0             0                    0.907967 
   414 r-33         NL             0             0                     0.90174 
   415 r-34         NL             0             0                    0.730856 
   416 r-35         NL             0             0                     0.78859 
   417 r-36         NL             0             0                    0.883524 
   418 r-37         NL             0             0                    0.639751 
   419 r-38         NL             0             0                     0.92183 
   420 r-39         NL             0             0                    0.830682 
   421 r-40         NL             0             0                    0.558921 
   422 r-41         NL             0             0                    0.986816 
   423 r-42         NL             0             0                    0.832973 
   424 r-43         NL             0             0                    0.849454 
   425 r-44         NL             0             0                    0.829594 
   426 r-45         NL             0             0                    0.794062 
   427 r-46         NL             0             0                    0.793809 
   428 r-47         NL             0             0                    0.525028 
   429 r-48         NL             0             0                    0.853477 
   430 r-49         NL             0             0                    0.372595 
   431 r-50         NL             0             0                    0.376573 
   432 r-51         NL             0             0                     0.89452 
   433 r-52         NL             0             0                    0.489951 
   434 r-53         NL             0             0                    0.503561 
   435 r-54         NL             0             0                    0.835742 
   436 r-55         NL             0             0                    0.853713 
   437 r-56         NL             0             0                    0.659385 
   438 r-57         NL             0             0                     0.64191 
   439 r-58         NL             0             0                    0.604574 
   440 r-59         NL             0             0                    0.839711 
   441 r-60         NL             0             0                    0.828411 
   442 r-61         NL             0             0                    0.859546 
   443 r-62         NL             0             0                    0.864756 
   444 r-63         NL             0             0                    0.782859 
   445 r-64         NL             0             0                    0.877229 
   446 r-65         NL             0             0                    0.673588 
   447 r-66         NL             0             0                    0.824385 
   448 r-67         NL             0             0                      0.8453 
   449 r-68         NL             0             0                    0.847912 
   450 r-69         NL             0             0                    0.848604 
   451 r-70         NL             0             0                    0.858626 
   452 r-71         NL             0             0                    0.716255 
   453 r-72         NL             0             0                     0.83603 
   454 r-73         NL             0             0                    0.583651 
   455 r-74         NL             0             0                    0.871879 
   456 r-75         NL             0             0                    0.870785 
   457 r-76         NL             0             0                    0.632538 
   458 r-77         NL             0             0                    0.652565 
   459 r-78         NL             0             0                    0.840243 
   460 r-79         NL             0             0                     0.73881 
   461 r-80         NL             0             0                    0.376741 
   462 r-81         NL             0             0                    0.372427 
   463 r-82         NL             0             0                    0.549603 
   464 r-83         NL             0             0                    0.542737 
   465 r-84         NL             0             0                           1 
   466 r-85         NL             0             0                    0.782548 
   467 r-86         NL             0             0                    0.793084 
   468 r-87         NL             0             0                    0.795614 
   469 r-88         NL             0             0                     0.75119 
   470 r-89         NL             0             0                    0.831547 
   471 r-90         NL             0             0                    0.710629 
   472 r-91         NL             0             0                    0.790353 
   473 r-92         NL             0             0                    0.734292 
   474 r-93         NL             0             0                    0.644252 
   475 r-94         NL             0             0                    0.666354 
   476 r-95         NL             0             0                    0.691523 
   477 r-96         NL             0             0                    0.754736 
   478 r-97         NL             0             0                     0.67553 
   479 r-98         NL             0             0                    0.889729 
   480 r-99         NL             0             0                    0.720041 
   481 r-100        NL             0             0                    0.856413 
   482 r-101        NL             0             0                    0.923861 
   483 r-102        NL             0             0                    0.736822 
   484 r-103        NL             0             0                     0.96808 
   485 r-104        NL             0             0                    0.660634 
   486 r-105        NL             0             0                    0.675351 
   487 r-106        NL             0             0                    0.850636 
   488 r-107        NL             0             0                    0.924194 
   489 r-108        NL             0             0                    0.646526 
   490 r-109        NL             0             0                    0.641509 
   491 r-110        NL             0             0                        0.66 
   492 r-111        NL             0             0                    0.904736 
   493 r-112        NL             0             0                    0.906334 
   494 r-113        NL             0             0                    0.765796 
   495 r-114        NL             0             0                     0.79624 
   496 r-115        NL             0             0                    0.836017 
   497 r-116        NL             0             0                    0.826758 
   498 r-117        NL             0             0                    0.844008 
   499 r-118        NL             0             0                    0.842287 
   500 r-119        NL             0             0                    0.828211 
   501 r-120        NL             0             0                    0.825219 
   502 r-121        NL             0             0                    0.815533 
   503 r-122        NL             0             0                    0.855684 
   504 r-123        NL             0             0                    0.834745 
   505 r-124        NL             0             0                    0.820614 
   506 r-125        NL             0             0                    0.578254 
   507 r-126        NL             0             0                    0.839885 
   508 r-127        NL             0             0                    0.570751 
   509 r-128        NL             0             0                    0.858327 
   510 r-129        NL             0             0                    0.848721 
   511 r-130        NL             0             0                     0.50368 
   512 r-131        NL             0             0                    0.494074 
   513 r-132        NL             0             0                    0.883344 
   514 r-133        NL             0             0                    0.918077 
   515 r-134        NL             0             0                     0.52909 
   516 r-135        NL             0             0                     0.56307 
   517 r-136        NL             0             0                    0.500303 
   518 r-137        NL             0             0                    0.779531 
   519 r-138        NL             0             0                    0.574625 
   520 r-139        NL             0             0                     0.99639 
   521 r-140        NL             0             0                    0.575655 
   522 r-141        NL             0             0                    0.524796 
   523 r-142        NL             0             0                     0.53388 
   524 r-143        NL             0             0                    0.543227 
   525 r-144        NL             0             0                    0.543893 
   526 r-145        NL             0             0                    0.548872 
   527 r-146        NL             0             0                    0.522998 
   528 r-147        NL             0             0                    0.548475 
   529 r-148        NL             0             0                     0.50969 
   530 r-149        NL             0             0                    0.489614 
   531 r-150        NL             0             0                    0.520397 
   532 r-151        NL             0             0                    0.562503 
   533 r-152        NL             0             0                    0.570243 
   534 r-153        NL             0             0                    0.803916 
   535 r-154        NL             0             0                    0.801126 
   536 r-155        NL             0             0                     0.83168 
   537 r-156        NL             0             0                    0.840701 
   538 r-157        NL             0             0                    0.809019 
   539 r-158        NL             0             0                    0.863718 
   540 r-159        NL             0             0                     0.88205 
   541 r-160        NL             0             0                    0.585017 
   542 r-161        NL             0             0                     0.70334 
   543 r-162        NL             0             0                    0.638287 
   544 r-163        NL             0             0                    0.774658 
   545 r-164        NL             0             0                    0.616739 
   546 r-165        NL             0             0                    0.830937 
   547 r-166        NL             0             0                    0.495067 
   548 r-167        NL             0             0                     0.52319 
   549 r-168        NL             0             0                    0.505448 
   550 r-169        NL             0             0                    0.954286 
   551 r-170        NL             0             0                    0.476606 
   552 r-171        NL             0             0                    0.513678 
   553 r-172        NL             0             0                    0.484631 
   554 r-173        NL             0             0                    0.936747 
   555 r-174        NL             0             0                    0.955782 
   556 r-175        NL             0             0                      0.5396 
   557 r-176        NL             0             0                    0.953854 
   558 r-177        NL             0             0                    0.783099 
   559 r-178        NL             0             0                    0.728731 
   560 r-179        NL             0             0                    0.866258 
   561 r-180        NL             0             0                    0.787995 
   562 r-181        NL             0             0                    0.823714 
   563 r-182        NL             0             0                    0.836893 
   564 r-183        NL             0             0                           1 
   565 r-184        NL             0             0                    0.596184 
   566 r-185        NL             0             0                    0.837569 
   567 r-186        NL             0             0                    0.869794 
   568 r-187        NL             0             0                    0.887382 
   569 r-188        NL             0             0                    0.888682 
   570 r-189        NL             0             0                    0.499694 
   571 r-190        NL             0             0                    0.450342 
   572 r-191        NL             0             0                    0.473982 
   573 r-192        NL             0             0                    0.446606 
   574 r-193        NL             0             0                     0.85128 
   575 r-194        NL             0             0                    0.520004 
   576 r-195        NL             0             0                    0.490987 
   577 r-196        NL             0             0                    0.502173 
   578 r-197        NL             0             0                    0.368281 
   579 r-198        NL             0             0                    0.501528 
   580 r-199        NL             0             0                    0.555732 
   581 r-200        NL             0             0                    0.497707 
   582 r-201        NL             0             0                    0.658344 
   583 r-202        NL             0             0                    0.783229 
   584 r-203        NL             0             0                    0.850232 
   585 r-204        NL             0             0                    0.638489 
   586 r-205        NL             0             0                    0.801236 
   587 r-206        NL             0             0                    0.475861 
   588 r-207        NL             0             0                    0.923905 
   589 r-208        NL             0             0                    0.432886 
   590 r-209        NL             0             0                    0.818001 
   591 r-210        NL             0             0                    0.464148 
   592 r-211        NL             0             0                    0.777614 
   593 r-212        NL             0             0                    0.414437 
   594 r-213        NL             0             0                    0.498004 
   595 r-214        NL             0             0                    0.507752 
   596 r-215        NL             0             0                    0.927858 
   597 r-216        NL             0             0                     0.34538 
   598 r-217        NL             0             0                    0.893112 
   599 r-218        NL             0             0                    0.932093 
   600 r-219        NL             0             0                    0.559127 
   601 r-220        NL             0             0                    0.798416 
   602 r-221        NL             0             0                    0.540019 
   603 r-222        NL             0             0                    0.904724 
   604 r-223        NL             0             0                    0.941625 
   605 r-224        NL             0             0                    0.426813 
   606 r-225        NL             0             0                    0.734812 
   607 r-226        NL             0             0                    0.659264 
   608 r-227        NL             0             0                     0.48501 
   609 r-228        NL             0             0                      0.9229 
   610 r-229        NL             0             0                    0.902023 
   611 r-230        NL             0             0                    0.874229 
   612 r-231        NL             0             0                     0.41959 
   613 r-232        NL             0             0                    0.391796 
   614 r-233        NL             0             0                    0.347554 
   615 r-234        NL             0             0                    0.381881 
   616 r-235        NL             0             0                    0.907756 
   617 r-236        NL             0             0                    0.841575 
   618 r-237        NL             0             0                    0.458965 
   619 r-238        NL             0             0                    0.783887 
   620 r-239        NL             0             0                    0.495016 
   621 r-240        NL             0             0                    0.854538 
   622 r-241        NL             0             0                    0.427132 
   623 r-242        NL             0             0                    0.676047 
   624 r-243        NL             0             0                    0.529388 
   625 r-244        NL             0             0                    0.592351 
   626 r-245        NL             0             0                    0.513248 
   627 r-246        NL             0             0                    0.771892 
   628 r-247        NL             0             0                    0.868126 
   629 r-248        NL             0             0                    0.866427 
   630 r-249        NL             0             0                    0.875885 
   631 r-250        NL             0             0                    0.384867 
   632 r-251        NL             0             0                    0.813053 
   633 r-252        NL             0             0                    0.487679 
   634 r-253        NL             0             0                    0.352433 
   635 r-254        NL             0             0                     0.31346 
   636 r-255        NL             0             0                    0.359683 
   637 r-256        NL             0             0                    0.895918 
   638 r-257        NL             0             0                     0.35237 
   639 r-258        NL             0             0                    0.851842 
   640 r-259        NL             0             0                    0.432691 
   641 r-260        NL             0             0                    0.568062 
   642 r-261        NL             0             0                    0.547464 
   643 r-262        NL             0             0                    0.801573 
   644 r-263        NL             0             0                    0.841575 
   645 r-264        NL             0             0                    0.428806 
   646 r-265        NL             0             0                    0.331762 
   647 r-266        NL             0             0                    0.800428 
   648 r-267        NL             0             0                    0.645661 
   649 r-268        NL             0             0                    0.585304 
   650 r-269        NL             0             0                    0.498138 
   651 r-270        NL             0             0                    0.421104 
   652 r-271        NL             0             0                     0.99354 
   653 r-272        NL             0             0                    0.132251 
   654 r-273        NL             0             0                    0.556462 
   655 r-274        NL             0             0                    0.614839 
   656 r-275        NL             0             0                    0.686074 
   657 r-276        NL             0             0                    0.557802 
   658 r-277        NL             0             0                    0.462246 
   659 r-278        NL             0             0                    0.722424 
   660 r-279        NL             0             0                    0.305319 
   661 r-280        NL             0             0                    0.607398 
   662 r-281        NL             0             0                    0.623344 
   663 r-282        NL             0             0                    0.691056 
   664 r-283        NL             0             0                    0.661255 
   665 r-284        NL             0             0                    0.206088 
   666 r-285        NL             0             0                    0.176288 
   667 r-286        NL             0             0                    0.358951 
   668 r-287        NL             0             0                    0.270284 
   669 r-288        NL             0             0                    0.254216 
   670 r-289        NL             0             0                     0.70748 
   671 r-290        NL             0             0                    0.812574 
   672 r-291        NL             0             0                    0.948506 
   673 r-292        NL             0             0                    0.924345 
   674 r-293        NL             0             0                    0.642594 
   675 r-294        NL             0             0                    0.579668 
   676 r-295        NL             0             0                    0.852448 
   677 r-296        NL             0             0                    0.457706 
   678 r-297        NL             0             0                    0.759691 
   679 r-298        NL             0             0                    0.411896 
   680 r-299        NL             0             0                    0.466304 
   681 r-300        NL             0             0                    0.521437 
   682 r-301        NL             0             0                     0.94851 
   683 r-302        NL             0             0                    0.498258 
   684 r-303        NL             0             0                    0.490716 
   685 r-304        NL             0             0                     0.71052 
   686 r-305        NL             0             0                     0.42218 
   687 r-306        NL             0             0                    0.408406 
   688 r-307        NL             0             0                    0.514596 
   689 r-308        NL             0             0                    0.927587 
   690 r-309        NL             0             0                    0.426004 
   691 r-310        NL             0             0                     0.60994 
   692 r-311        NL             0             0                     0.60937 
   693 r-312        NL             0             0                    0.345323 
   694 r-313        NL             0             0                    0.501324 
   695 r-314        NL             0             0                    0.293072 
   696 r-315        NL             0             0                    0.840541 
   697 r-316        NL             0             0                    0.852173 
   698 r-317        NL             0             0                    0.252069 
   699 r-318        NL             0             0                    0.229135 
   700 r-319        NL             0             0                    0.710064 
   701 r-320        NL             0             0                    0.620936 
   702 r-321        NL             0             0                    0.694701 
   703 r-322        NL             0             0                    0.877473 
   704 r-323        NL             0             0                     0.62362 
   705 r-324        NL             0             0                    0.661898 
   706 r-325        NL             0             0                    0.442576 
   707 r-326        NL             0             0                           1 
   708 r-327        NL             0             0                    0.402193 
   709 r-328        NL             0             0                    0.356895 
   710 r-329        NL             0             0                    0.502373 
   711 r-330        NL             0             0                    0.330579 
   712 r-331        NL             0             0                    0.961879 
   713 r-332        NL             0             0                     0.23694 
   714 r-333        NL             0             0                    0.422351 
   715 r-334        NL             0             0                    0.413761 
   716 r-335        NL             0             0                    0.394484 
   717 r-336        NL             0             0                    0.343872 
   718 r-337        NL             0             0                    0.348112 
   719 r-338        NL             0             0                    0.969396 
   720 r-339        NL             0             0                     0.21075 
   721 r-340        NL             0             0                    0.922863 
   722 r-341        NL             0             0                    0.941476 
   723 r-342        NL             0             0                   0.0469547 
   724 r-343        NL             0             0                    0.393583 
   725 r-344        NL             0             0                    0.347593 
   726 r-345        NL             0             0                     0.56976 
   727 r-346        NL             0             0                    0.955487 
   728 r-347        NL             0             0                     0.47202 
   729 r-348        NL             0             0                    0.961144 
   730 r-349        NL             0             0                    0.289619 
   731 r-350        NL             0             0                    0.371613 
   732 r-351        NL             0             0                      0.2133 
   733 r-352        NL             0             0                    0.478854 
   734 r-353        NL             0             0                    0.421562 
   735 r-354        NL             0             0                    0.425188 
   736 r-355        NL             0             0                     0.49127 
   737 r-356        NL             0             0                    0.950817 
   738 r-357        NL             0             0                    0.131967 
   739 r-358        NL             0             0                      0.3165 
   740 r-359        NL             0             0                           1 
   741 r-360        NL             0             0                    0.163757 
   742 r-361        NL             0             0                   0.0349183 
   743 r-362        NL             0             0                    0.538059 
   744 r-363        NL             0             0                    0.275701 
   745 r-364        NL             0             0                    0.106124 
   746 r-365        NL             0             0                    0.277639 
   747 r-366        NL             0             0                           1 
   748 r-367        NL             0             0                   0.0925463 
   749 r-368        B        25.4031             0               
   750 r-369        NL             0             0                           1 
   751 r-370        B        6.30249             0               
   752 r-371        NL             0             0                   0.0988271 
   753 x norm.      NS             1             1             =     -0.447386 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B      -0.218103                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B    -0.00335803                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B      -0.484672                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B      -0.255205                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B              0                             
    92 x92          B              0                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B              0                             
    98 x98          B              0                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B              0                             
   104 x104         B              0                             
   105 x105         B              0                             
   106 x106         B              0                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B              0                             
   110 x110         B              0                             
   111 x111         B              0                             
   112 x112         B              0                             
   113 x113         B              0                             
   114 x114         B              0                             
   115 x115         B              0                             
   116 x116         B              0                             
   117 x117         B              0                             
   118 x118         B              0                             
   119 x119         B              0                             
   120 x120         B              0                             
   121 x121         B              0                             
   122 x122         B              0                             
   123 x123         B              0                             
   124 x124         B              0                             
   125 x125         B              0                             
   126 x126         B              0                             
   127 x127         B              0                             
   128 x128         B              0                             
   129 x129         B              0                             
   130 x130         B              0                             
   131 x131         B              0                             
   132 x132         B              0                             
   133 x133         B              0                             
   134 x134         B              0                             
   135 x135         B              0                             
   136 x136         B              0                             
   137 x137         B              0                             
   138 x138         B              0                             
   139 x139         B              0                             
   140 x140         B              0                             
   141 x141         B              0                             
   142 x142         B              0                             
   143 x143         B              0                             
   144 x144         B              0                             
   145 x145         B              0                             
   146 x146         B              0                             
   147 x147         B              0                             
   148 x148         B              0                             
   149 x149         B              0                             
   150 x150         B              0                             
   151 x151         B              0                             
   152 x152         B              0                             
   153 x153         B              0                             
   154 x154         B              0                             
   155 x155         B              0                             
   156 x156         B              0                             
   157 x157         B              0                             
   158 x158         B              0                             
   159 x159         B              0                             
   160 x160         B              0                             
   161 x161         B              0                             
   162 x162         B              0                             
   163 x163         B              0                             
   164 x164         B              0                             
   165 x165         B              0                             
   166 x166         B              0                             
   167 x167         B              0                             
   168 x168         B              0                             
   169 x169         B              0                             
   170 x170         B              0                             
   171 x171         B              0                             
   172 x172         B              0                             
   173 x173         B              0                             
   174 x174         B              0                             
   175 x175         B              0                             
   176 x176         B              0                             
   177 x177         B              0                             
   178 x178         B              0                             
   179 x179         B              0                             
   180 x180         B              0                             
   181 x181         B              0                             
   182 x182         B              0                             
   183 x183         B      -0.010465                             
   184 x184         B              0                             
   185 x185         B              0                             
   186 x186         B              0                             
   187 x187         B              0                             
   188 x188         B              0                             
   189 x189         B              0                             
   190 x190         B              0                             
   191 x191         B              0                             
   192 x192         B              0                             
   193 x193         B              0                             
   194 x194         B              0                             
   195 x195         B              0                             
   196 x196         B              0                             
   197 x197         B              0                             
   198 x198         B              0                             
   199 x199         B              0                             
   200 x200         B              0                             
   201 x201         B              0                             
   202 x202         B              0                             
   203 x203         B              0                             
   204 x204         B              0                             
   205 x205         B              0                             
   206 x206         B              0                             
   207 x207         B              0                             
   208 x208         B              0                             
   209 x209         B              0                             
   210 x210         B              0                             
   211 x211         B              0                             
   212 x212         B              0                             
   213 x213         B              0                             
   214 x214         B              0                             
   215 x215         B              0                             
   216 x216         B              0                             
   217 x217         B              0                             
   218 x218         B              0                             
   219 x219         B              0                             
   220 x220         B              0                             
   221 x221         B              0                             
   222 x222         B              0                             
   223 x223         B              0                             
   224 x224         B              0                             
   225 x225         B              0                             
   226 x226         B              0                             
   227 x227         B              0                             
   228 x228         B              0                             
   229 x229         B              0                             
   230 x230         B              0                             
   231 x231         B              0                             
   232 x232         B              0                             
   233 x233         B              0                             
   234 x234         B              0                             
   235 x235         B              0                             
   236 x236         B              0                             
   237 x237         B              0                             
   238 x238         B              0                             
   239 x239         B              0                             
   240 x240         B              0                             
   241 x241         B              0                             
   242 x242         B              0                             
   243 x243         B              0                             
   244 x244         B              0                             
   245 x245         B              0                             
   246 x246         B              0                             
   247 x247         B              0                             
   248 x248         B              0                             
   249 x249         B              0                             
   250 x250         B              0                             
   251 x251         B              0                             
   252 x252         B              0                             
   253 x253         B              0                             
   254 x254         B              0                             
   255 x255         B              0                             
   256 x256         B              0                             
   257 x257         B              0                             
   258 x258         B              0                             
   259 x259         B              0                             
   260 x260         B              0                             
   261 x261         B              0                             
   262 x262         B              0                             
   263 x263         B              0                             
   264 x264         B              0                             
   265 x265         B              0                             
   266 x266         B              0                             
   267 x267         B              0                             
   268 x268         B              0                             
   269 x269         B              0                             
   270 x270         B              0                             
   271 x271         B              0                             
   272 x272         B              0                             
   273 x273         B              0                             
   274 x274         B              0                             
   275 x275         B              0                             
   276 x276         B              0                             
   277 x277         B              0                             
   278 x278         B              0                             
   279 x279         B              0                             
   280 x280         B              0                             
   281 x281         B              0                             
   282 x282         B              0                             
   283 x283         B              0                             
   284 x284         B              0                             
   285 x285         B              0                             
   286 x286         B              0                             
   287 x287         B              0                             
   288 x288         B              0                             
   289 x289         B              0                             
   290 x290         B              0                             
   291 x291         B              0                             
   292 x292         B              0                             
   293 x293         B              0                             
   294 x294         B              0                             
   295 x295         B              0                             
   296 x296         B              0                             
   297 x297         B              0                             
   298 x298         B              0                             
   299 x299         B              0                             
   300 x300         B              0                             
   301 x301         B              0                             
   302 x302         B              0                             
   303 x303         B              0                             
   304 x304         B              0                             
   305 x305         B              0                             
   306 x306         B              0                             
   307 x307         B              0                             
   308 x308         B              0                             
   309 x309         B              0                             
   310 x310         B              0                             
   311 x311         B              0                             
   312 x312         B              0                             
   313 x313         B              0                             
   314 x314         B              0                             
   315 x315         B              0                             
   316 x316         B              0                             
   317 x317         B              0                             
   318 x318         B              0                             
   319 x319         B              0                             
   320 x320         B              0                             
   321 x321         B              0                             
   322 x322         B              0                             
   323 x323         B              0                             
   324 x324         B              0                             
   325 x325         B              0                             
   326 x326         B      -0.946475                             
   327 x327         B              0                             
   328 x328         B              0                             
   329 x329         B              0                             
   330 x330         B              0                             
   331 x331         B              0                             
   332 x332         B              0                             
   333 x333         B              0                             
   334 x334         B              0                             
   335 x335         B              0                             
   336 x336         B              0                             
   337 x337         B              0                             
   338 x338         B              0                             
   339 x339         B              0                             
   340 x340         B              0                             
   341 x341         B              0                             
   342 x342         B              0                             
   343 x343         B              0                             
   344 x344         B              0                             
   345 x345         B              0                             
   346 x346         B              0                             
   347 x347         B              0                             
   348 x348         B              0                             
   349 x349         B              0                             
   350 x350         B              0                             
   351 x351         B              0                             
   352 x352         B              0                             
   353 x353         B              0                             
   354 x354         B              0                             
   355 x355         B              0                             
   356 x356         B              0                             
   357 x357         B              0                             
   358 x358         B              0                             
   359 x359         B       -2.99005                             
   360 x360         B              0                             
   361 x361         B              0                             
   362 x362         B              0                             
   363 x363         B              0                             
   364 x364         B              0                             
   365 x365         B              0                             
   366 x366         B       -3.72748                             
   367 x367         B              0                             
   368 x368         B        12.7016                             
   369 x369         B         -6.217                             
   370 x370         B        3.15125                             
   371 x371         B              0                             
   372 s1           B              0                             
   373 s2           B              0                             
   374 s3           B              0                             
   375 s4           B              0                             
   376 s5           B              0                             
   377 s6           B              0                             
   378 s7           B              0                             
   379 s8           B              0                             
   380 s9           B              0                             
   381 s10          B       0.218103                             
   382 s11          B              0                             
   383 s12          B              0                             
   384 s13          B              0                             
   385 s14          B     0.00335803                             
   386 s15          B              0                             
   387 s16          B              0                             
   388 s17          B              0                             
   389 s18          B              0                             
   390 s19          B              0                             
   391 s20          B              0                             
   392 s21          B              0                             
   393 s22          B              0                             
   394 s23          B              0                             
   395 s24          B              0                             
   396 s25          B              0                             
   397 s26          B              0                             
   398 s27          B              0                             
   399 s28          B       0.484672                             
   400 s29          B              0                             
   401 s30          B              0                             
   402 s31          B              0                             
   403 s32          B              0                             
   404 s33          B              0                             
   405 s34          B              0                             
   406 s35          B              0                             
   407 s36          B              0                             
   408 s37          B              0                             
   409 s38          B              0                             
   410 s39          B              0                             
   411 s40          B              0                             
   412 s41          B              0                             
   413 s42          B              0                             
   414 s43          B              0                             
   415 s44          B              0                             
   416 s45          B              0                             
   417 s46          B              0                             
   418 s47          B              0                             
   419 s48          B              0                             
   420 s49          B              0                             
   421 s50          B              0                             
   422 s51          B              0                             
   423 s52          B              0                             
   424 s53          B              0                             
   425 s54          B              0                             
   426 s55          B              0                             
   427 s56          B              0                             
   428 s57          B              0                             
   429 s58          B              0                             
   430 s59          B              0                             
   431 s60          B              0                             
   432 s61          B              0                             
   433 s62          B              0                             
   434 s63          B              0                             
   435 s64          B              0                             
   436 s65          B              0                             
   437 s66          B              0                             
   438 s67          B              0                             
   439 s68          B              0                             
   440 s69          B              0                             
   441 s70          B              0                             
   442 s71          B              0                             
   443 s72          B              0                             
   444 s73          B              0                             
   445 s74          B              0                             
   446 s75          B              0                             
   447 s76          B              0                             
   448 s77          B              0                             
   449 s78          B              0                             
   450 s79          B              0                             
   451 s80          B              0                             
   452 s81          B              0                             
   453 s82          B              0                             
   454 s83          B              0                             
   455 s84          B       0.255205                             
   456 s85          B              0                             
   457 s86          B              0                             
   458 s87          B              0                             
   459 s88          B              0                             
   460 s89          B              0                             
   461 s90          B              0                             
   462 s91          B              0                             
   463 s92          B              0                             
   464 s93          B              0                             
   465 s94          B              0                             
   466 s95          B              0                             
   467 s96          B              0                             
   468 s97          B              0                             
   469 s98          B              0                             
   470 s99          B              0                             
   471 s100         B              0                             
   472 s101         B              0                             
   473 s102         B              0                             
   474 s103         B              0                             
   475 s104         B              0                             
   476 s105         B              0                             
   477 s106         B              0                             
   478 s107         B              0                             
   479 s108         B              0                             
   480 s109         B              0                             
   481 s110         B              0                             
   482 s111         B              0                             
   483 s112         B              0                             
   484 s113         B              0                             
   485 s114         B              0                             
   486 s115         B              0                             
   487 s116         B              0                             
   488 s117         B              0                             
   489 s118         B              0                             
   490 s119         B              0                             
   491 s120         B              0                             
   492 s121         B              0                             
   493 s122         B              0                             
   494 s123         B              0                             
   495 s124         B              0                             
   496 s125         B              0                             
   497 s126         B              0                             
   498 s127         B              0                             
   499 s128         B              0                             
   500 s129         B              0                             
   501 s130         B              0                             
   502 s131         B              0                             
   503 s132         B              0                             
   504 s133         B              0                             
   505 s134         B              0                             
   506 s135         B              0                             
   507 s136         B              0                             
   508 s137         B              0                             
   509 s138         B              0                             
   510 s139         B              0                             
   511 s140         B              0                             
   512 s141         B              0                             
   513 s142         B              0                             
   514 s143         B              0                             
   515 s144         B              0                             
   516 s145         B              0                             
   517 s146         B              0                             
   518 s147         B              0                             
   519 s148         B              0                             
   520 s149         B              0                             
   521 s150         B              0                             
   522 s151         B              0                             
   523 s152         B              0                             
   524 s153         B              0                             
   525 s154         B              0                             
   526 s155         B              0                             
   527 s156         B              0                             
   528 s157         B              0                             
   529 s158         B              0                             
   530 s159         B              0                             
   531 s160         B              0                             
   532 s161         B              0                             
   533 s162         B              0                             
   534 s163         B              0                             
   535 s164         B              0                             
   536 s165         B              0                             
   537 s166         B              0                             
   538 s167         B              0                             
   539 s168         B              0                             
   540 s169         B              0                             
   541 s170         B              0                             
   542 s171         B              0                             
   543 s172         B              0                             
   544 s173         B              0                             
   545 s174         B              0                             
   546 s175         B              0                             
   547 s176         B              0                             
   548 s177         B              0                             
   549 s178         B              0                             
   550 s179         B              0                             
   551 s180         B              0                             
   552 s181         B              0                             
   553 s182         B              0                             
   554 s183         B       0.010465                             
   555 s184         B              0                             
   556 s185         B              0                             
   557 s186         B              0                             
   558 s187         B              0                             
   559 s188         B              0                             
   560 s189         B              0                             
   561 s190         B              0                             
   562 s191         B              0                             
   563 s192         B              0                             
   564 s193         B              0                             
   565 s194         B              0                             
   566 s195         B              0                             
   567 s196         B              0                             
   568 s197         B              0                             
   569 s198         B              0                             
   570 s199         B              0                             
   571 s200         B              0                             
   572 s201         B              0                             
   573 s202         B              0                             
   574 s203         B              0                             
   575 s204         B              0                             
   576 s205         B              0                             
   577 s206         B              0                             
   578 s207         B              0                             
   579 s208         B              0                             
   580 s209         B              0                             
   581 s210         B              0                             
   582 s211         B              0                             
   583 s212         B              0                             
   584 s213         B              0                             
   585 s214         B              0                             
   586 s215         B              0                             
   587 s216         B              0                             
   588 s217         B              0                             
   589 s218         B              0                             
   590 s219         B              0                             
   591 s220         B              0                             
   592 s221         B              0                             
   593 s222         B              0                             
   594 s223         B              0                             
   595 s224         B              0                             
   596 s225         B              0                             
   597 s226         B              0                             
   598 s227         B              0                             
   599 s228         B              0                             
   600 s229         B              0                             
   601 s230         B              0                             
   602 s231         B              0                             
   603 s232         B              0                             
   604 s233         B              0                             
   605 s234         B              0                             
   606 s235         B              0                             
   607 s236         B              0                             
   608 s237         B              0                             
   609 s238         B              0                             
   610 s239         B              0                             
   611 s240         B              0                             
   612 s241         B              0                             
   613 s242         B              0                             
   614 s243         B              0                             
   615 s244         B              0                             
   616 s245         B              0                             
   617 s246         B              0                             
   618 s247         B              0                             
   619 s248         B              0                             
   620 s249         B              0                             
   621 s250         B              0                             
   622 s251         B              0                             
   623 s252         B              0                             
   624 s253         B              0                             
   625 s254         B              0                             
   626 s255         B              0                             
   627 s256         B              0                             
   628 s257         B              0                             
   629 s258         B              0                             
   630 s259         B              0                             
   631 s260         B              0                             
   632 s261         B              0                             
   633 s262         B              0                             
   634 s263         B              0                             
   635 s264         B              0                             
   636 s265         B              0                             
   637 s266         B              0                             
   638 s267         B              0                             
   639 s268         B              0                             
   640 s269         B              0                             
   641 s270         B              0                             
   642 s271         B              0                             
   643 s272         B              0                             
   644 s273         B              0                             
   645 s274         B              0                             
   646 s275         B              0                             
   647 s276         B              0                             
   648 s277         B              0                             
   649 s278         B              0                             
   650 s279         B              0                             
   651 s280         B              0                             
   652 s281         B              0                             
   653 s282         B              0                             
   654 s283         B              0                             
   655 s284         B              0                             
   656 s285         B              0                             
   657 s286         B              0                             
   658 s287         B              0                             
   659 s288         B              0                             
   660 s289         B              0                             
   661 s290         B              0                             
   662 s291         B              0                             
   663 s292         B              0                             
   664 s293         B              0                             
   665 s294         B              0                             
   666 s295         B              0                             
   667 s296         B              0                             
   668 s297         B              0                             
   669 s298         B              0                             
   670 s299         B              0                             
   671 s300         B              0                             
   672 s301         B              0                             
   673 s302         B              0                             
   674 s303         B              0                             
   675 s304         B              0                             
   676 s305         B              0                             
   677 s306         B              0                             
   678 s307         B              0                             
   679 s308         B              0                             
   680 s309         B              0                             
   681 s310         B              0                             
   682 s311         B              0                             
   683 s312         B              0                             
   684 s313         B              0                             
   685 s314         B              0                             
   686 s315         B              0                             
   687 s316         B              0                             
   688 s317         B              0                             
   689 s318         B              0                             
   690 s319         B              0                             
   691 s320         B              0                             
   692 s321         B              0                             
   693 s322         B              0                             
   694 s323         B              0                             
   695 s324         B              0                             
   696 s325         B              0                             
   697 s326         B       0.946475                             
   698 s327         B              0                             
   699 s328         B              0                             
   700 s329         B              0                             
   701 s330         B              0                             
   702 s331         B              0                             
   703 s332         B              0                             
   704 s333         B              0                             
   705 s334         B              0                             
   706 s335         B              0                             
   707 s336         B              0                             
   708 s337         B              0                             
   709 s338         B              0                             
   710 s339         B              0                             
   711 s340         B              0                             
   712 s341         B              0                             
   713 s342         B              0                             
   714 s343         B              0                             
   715 s344         B              0                             
   716 s345         B              0                             
   717 s346         B              0                             
   718 s347         B              0                             
   719 s348         B              0                             
   720 s349         B              0                             
   721 s350         B              0                             
   722 s351         B              0                             
   723 s352         B              0                             
   724 s353         B              0                             
   725 s354         B              0                             
   726 s355         B              0                             
   727 s356         B              0                             
   728 s357         B              0                             
   729 s358         B              0                             
   730 s359         B        2.99005                             
   731 s360         B              0                             
   732 s361         B              0                             
   733 s362         B              0                             
   734 s363         B              0                             
   735 s364         B              0                             
   736 s365         B              0                             
   737 s366         B        3.72748                             
   738 s367         B              0                             
   739 s368         B        12.7016                             
   740 s369         B          6.217                             
   741 s370         B        3.15125                             
   742 s371         B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 9.09e-13 on row 7
        max.rel.err = 6.46e-15 on row 660
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 5.33e-15 on column 1
        max.rel.err = 8.52e-16 on column 1
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/vertices_T/rom/rom_10.dat.sol <==
0
0
0
0
0
0
0
0
1.63182e-16
-0.218103
0
3.63592e-16
0
-0.00335803
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.484672
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.255205
1.21192e-15
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.010465
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
3.22814e-15
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.946475
0
0
0
0
0
0
0
0
0
0
0
1.54466e-16
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1.09077e-16
0
0
0
0
-2.99005
0
-2.60716e-17
0
0
0
0
-3.72748
0
12.7016
-6.217
3.15125
-2.92339e-15


==> anc/data/stabiliser/vertices_T/rom/rom_2.dat <==
Problem:    L1 Minimisation
Rows:       11
Columns:    8
Non-zeros:  26
Status:     OPTIMAL
Objective:  2.232050808 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS        3.4641        3.4641             =           0.5 
     2 y2           NS             3             3             =          0.25 
     3 r+1          B      -0.232051                           0 
     4 r+2          B             -1                           0 
     5 r+3          NU             0                           0         -0.75 
     6 r+4          NU             0                           0            -1 
     7 r-1          NL             0             0                           1 
     8 r-2          NL             0             0                           1 
     9 r-3          NL             0             0                        0.25 
    10 r-4          B        3.23205             0               
    11 x norm.      NS             1             1             =         -0.25 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B      -0.116025                             
     2 x2           B           -0.5                             
     3 x3           B              0                             
     4 x4           B        1.61603                             
     5 s1           B       0.116025                             
     6 s2           B            0.5                             
     7 s3           B              0                             
     8 s4           B        1.61603                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 2.50e-16 on row 9
        max.rel.err = 2.50e-16 on row 9
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 3.33e-16 on column 2
        max.rel.err = 1.11e-16 on column 2
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/vertices_T/rom/rom_2.dat.sol <==
-0.116025
-0.5
1.249e-16
1.61603


==> anc/data/stabiliser/vertices_T/rom/rom_3.dat <==
Problem:    L1 Minimisation
Rows:       16
Columns:    12
Non-zeros:  48
Status:     OPTIMAL
Objective:  3.098076211 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       5.19615       5.19615             =          0.25 
     2 y2           NS             9             9             =     0.0833333 
     3 y3           NS       5.19615       5.19615             =          0.25 
     4 r+1          B     -0.0980762                           0 
     5 r+2          NU             0                           0          -0.5 
     6 r+3          NU             0                           0         < eps
     7 r+4          B             -2                           0 
     8 r+5          NU             0                           0            -1 
     9 r+6          NU             0                           0            -1 
    10 r-1          NL             0             0                           1 
    11 r-2          NL             0             0                         0.5 
    12 r-3          NL             0             0                           1 
    13 r-4          NL             0             0                           1 
    14 r-5          B      0.0980762             0               
    15 r-6          B              4             0               
    16 x norm.      NS             1             1             =         -0.25 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B     -0.0490381                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B             -1                             
     5 x5           B      0.0490381                             
     6 x6           B              2                             
     7 s1           B      0.0490381                             
     8 s2           B              0                             
     9 s3           B              0                             
    10 s4           B              1                             
    11 s5           B      0.0490381                             
    12 s6           B              2                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 8.88e-16 on row 1
        max.rel.err = 8.71e-17 on row 16
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 1.11e-16 on column 7
        max.rel.err = 3.70e-17 on column 7
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/vertices_T/rom/rom_3.dat.sol <==
-0.0490381
0
0
-1
0.0490381
2


==> anc/data/stabiliser/vertices_T/rom/rom_4.dat <==
Problem:    L1 Minimisation
Rows:       29
Columns:    24
Non-zeros:  97
Status:     OPTIMAL
Objective:  4.331001468 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS        6.9282        6.9282             =      0.136364 
     2 y2           NS            18            18             =     0.0454545 
     3 y3           NS       20.7846       20.7846             =      0.106061 
     4 y4           NS             9             9             =     0.0757576 
     5 r+1          NU             0                           0     -0.030303 
     6 r+2          NU             0                           0     -0.363636 
     7 r+3          NU             0                           0    -0.0909091 
     8 r+4          NU             0                           0     -0.545455 
     9 r+5          B        -0.2662                           0 
    10 r+6          B      -0.129602                           0 
    11 r+7          NU             0                           0     -0.848485 
    12 r+8          NU             0                           0     -0.363636 
    13 r+9          NU             0                           0     -0.818182 
    14 r+10         B        -2.9352                           0 
    15 r+11         NU             0                           0            -1 
    16 r+12         NU             0                           0            -1 
    17 r-1          NL             0             0                    0.969697 
    18 r-2          NL             0             0                    0.636364 
    19 r-3          NL             0             0                    0.909091 
    20 r-4          NL             0             0                    0.454545 
    21 r-5          NL             0             0                           1 
    22 r-6          NL             0             0                           1 
    23 r-7          NL             0             0                    0.151515 
    24 r-8          NL             0             0                    0.636364 
    25 r-9          NL             0             0                    0.181818 
    26 r-10         NL             0             0                           1 
    27 r-11         B       0.798601             0               
    28 r-12         B         4.5324             0               
    29 x norm.      NS             1             1             =     -0.318182 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B        -0.1331                             
     6 x6           B     -0.0648012                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B        -1.4676                             
    11 x11          B         0.3993                             
    12 x12          B         2.2662                             
    13 s1           B              0                             
    14 s2           B              0                             
    15 s3           B              0                             
    16 s4           B              0                             
    17 s5           B         0.1331                             
    18 s6           B      0.0648012                             
    19 s7           B              0                             
    20 s8           B              0                             
    21 s9           B              0                             
    22 s10          B         1.4676                             
    23 s11          B         0.3993                             
    24 s12          B         2.2662                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 3.55e-15 on row 3
        max.rel.err = 1.28e-15 on row 25
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 4.44e-16 on column 2
        max.rel.err = 1.58e-16 on column 8
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/vertices_T/rom/rom_4.dat.sol <==
0
0
0
-1.4803e-16
-0.1331
-0.0648012
3.1225e-17
0
6.41462e-16
-1.4676
0.3993
2.2662


==> anc/data/stabiliser/vertices_T/rom/rom_5.dat <==
Problem:    L1 Minimisation
Rows:       50
Columns:    44
Non-zeros:  204
Status:     OPTIMAL
Objective:  6.044938372 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       8.66025       8.66025             =      0.118421 
     2 y2           NS            30            30             =     0.0109649 
     3 y3           NS       51.9615       51.9615             =     0.0394737 
     4 y4           NS            45            45             =     0.0635965 
     5 y5           NS       15.5885       15.5885             =     0.0131579 
     6 r+1          B     -0.0449384                           0 
     7 r+2          NU             0                           0         < eps
     8 r+3          NU             0                           0     -0.210526 
     9 r+4          NU             0                           0     -0.539474 
    10 r+5          B     -0.0635973                           0 
    11 r+6          NU             0                           0     -0.320175 
    12 r+7          NU             0                           0    -0.0657895 
    13 r+8          NU             0                           0     -0.368421 
    14 r+9          NU             0                           0     -0.605263 
    15 r+10         NU             0                           0     -0.921053 
    16 r+11         NU             0                           0      -0.27193 
    17 r+12         NU             0                           0     -0.640351 
    18 r+13         NU             0                           0     -0.473684 
    19 r+14         NU             0                           0     -0.526316 
    20 r+15         NU             0                           0     -0.539474 
    21 r+16         B      -0.808368                           0 
    22 r+17         NU             0                           0     -0.846491 
    23 r+18         NU             0                           0     -0.381579 
    24 r+19         NU             0                           0     -0.842105 
    25 r+20         B       -4.12804                           0 
    26 r+21         NU             0                           0            -1 
    27 r+22         NU             0                           0            -1 
    28 r-1          NL             0             0                           1 
    29 r-2          NL             0             0                           1 
    30 r-3          NL             0             0                    0.789474 
    31 r-4          NL             0             0                    0.460526 
    32 r-5          NL             0             0                           1 
    33 r-6          NL             0             0                    0.679825 
    34 r-7          NL             0             0                    0.934211 
    35 r-8          NL             0             0                    0.631579 
    36 r-9          NL             0             0                    0.394737 
    37 r-10         NL             0             0                   0.0789474 
    38 r-11         NL             0             0                     0.72807 
    39 r-12         NL             0             0                    0.359649 
    40 r-13         NL             0             0                    0.526316 
    41 r-14         NL             0             0                    0.473684 
    42 r-15         NL             0             0                    0.460526 
    43 r-16         NL             0             0                           1 
    44 r-17         NL             0             0                    0.153509 
    45 r-18         NL             0             0                    0.618421 
    46 r-19         NL             0             0                    0.157895 
    47 r-20         NL             0             0                           1 
    48 r-21         B            2.5             0               
    49 r-22         B        4.54494             0               
    50 x norm.      NS             1             1             =     -0.427632 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B     -0.0224692                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B     -0.0317987                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B      -0.404184                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B       -2.06402                             
    21 x21          B           1.25                             
    22 x22          B        2.27247                             
    23 s1           B      0.0224692                             
    24 s2           B              0                             
    25 s3           B              0                             
    26 s4           B              0                             
    27 s5           B      0.0317987                             
    28 s6           B              0                             
    29 s7           B              0                             
    30 s8           B              0                             
    31 s9           B              0                             
    32 s10          B              0                             
    33 s11          B              0                             
    34 s12          B              0                             
    35 s13          B              0                             
    36 s14          B              0                             
    37 s15          B              0                             
    38 s16          B       0.404184                             
    39 s17          B              0                             
    40 s18          B              0                             
    41 s19          B              0                             
    42 s20          B        2.06402                             
    43 s21          B           1.25                             
    44 s22          B        2.27247                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 1.78e-15 on row 1
        max.rel.err = 1.03e-15 on row 10
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 6.66e-16 on column 4
        max.rel.err = 1.88e-16 on column 4
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/vertices_T/rom/rom_5.dat.sol <==
-0.0224692
0
0
0
-0.0317987
0
0
0
0
3.33067e-17
0
0
0
0
-9.71445e-17
-0.404184
0
0
4.92661e-16
-2.06402
1.25
2.27247


==> anc/data/stabiliser/vertices_T/rom/rom_6.dat <==
Problem:    L1 Minimisation
Rows:       91
Columns:    84
Non-zeros:  417
Status:     OPTIMAL
Objective:  8.358981902 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       10.3923       10.3923             =     0.0924658 
     2 y2           NS            45            45             =    0.00128425 
     3 y3           NS       103.923       103.923             =     0.0162671 
     4 y4           NS           135           135             =     0.0295377 
     5 y5           NS       93.5307       93.5307             =     0.0199772 
     6 y6           NS            27            27             =    0.00984589 
     7 r+1          B      -0.023629                           0 
     8 r+2          NU             0                           0         < eps
     9 r+3          NU             0                           0     -0.130137 
    10 r+4          NU             0                           0     -0.174658 
    11 r+5          NU             0                           0     -0.174658 
    12 r+6          NU             0                           0     -0.261416 
    13 r+7          NU             0                           0     -0.164384 
    14 r+8          NU             0                           0      -0.38613 
    15 r+9          NU             0                           0     -0.192637 
    16 r+10         NU             0                           0     -0.146404 
    17 r+11         NU             0                           0     -0.186929 
    18 r+12         NU             0                           0     -0.523973 
    19 r+13         NU             0                           0     -0.261986 
    20 r+14         NU             0                           0     -0.349315 
    21 r+15         B      -0.251743                           0 
    22 r+16         NU             0                           0     -0.261701 
    23 r+17         NU             0                           0     -0.839897 
    24 r+18         NU             0                           0     -0.551655 
    25 r+19         NU             0                           0     -0.130708 
    26 r+20         NU             0                           0     -0.507991 
    27 r+21         NU             0                           0     -0.489726 
    28 r+22         NU             0                           0         < eps
    29 r+23         B      -0.119813                           0 
    30 r+24         NU             0                           0     -0.140411 
    31 r+25         NU             0                           0    -0.0804795 
    32 r+26         NU             0                           0     -0.690068 
    33 r+27         NU             0                           0     -0.151826 
    34 r+28         NU             0                           0     -0.601598 
    35 r+29         NU             0                           0      -0.80137 
    36 r+30         NU             0                           0     -0.460616 
    37 r+31         NU             0                           0     -0.539384 
    38 r+32         NU             0                           0     -0.541952 
    39 r+33         NU             0                           0     -0.821062 
    40 r+34         NU             0                           0     -0.462043 
    41 r+35         NU             0                           0     -0.581336 
    42 r+36         NU             0                           0     -0.523973 
    43 r+37         B        -1.5159                           0 
    44 r+38         NU             0                           0     -0.841324 
    45 r+39         NU             0                           0      -0.90411 
    46 r+40         B        -5.4479                           0 
    47 r+41         NU             0                           0            -1 
    48 r+42         NU             0                           0            -1 
    49 r-1          NL             0             0                           1 
    50 r-2          NL             0             0                           1 
    51 r-3          NL             0             0                    0.869863 
    52 r-4          NL             0             0                    0.825342 
    53 r-5          NL             0             0                    0.825342 
    54 r-6          NL             0             0                    0.738584 
    55 r-7          NL             0             0                    0.835616 
    56 r-8          NL             0             0                     0.61387 
    57 r-9          NL             0             0                    0.807363 
    58 r-10         NL             0             0                    0.853596 
    59 r-11         NL             0             0                    0.813071 
    60 r-12         NL             0             0                    0.476027 
    61 r-13         NL             0             0                    0.738014 
    62 r-14         NL             0             0                    0.650685 
    63 r-15         NL             0             0                           1 
    64 r-16         NL             0             0                    0.738299 
    65 r-17         NL             0             0                    0.160103 
    66 r-18         NL             0             0                    0.448345 
    67 r-19         NL             0             0                    0.869292 
    68 r-20         NL             0             0                    0.492009 
    69 r-21         NL             0             0                    0.510274 
    70 r-22         NL             0             0                           1 
    71 r-23         NL             0             0                           1 
    72 r-24         NL             0             0                    0.859589 
    73 r-25         NL             0             0                    0.919521 
    74 r-26         NL             0             0                    0.309932 
    75 r-27         NL             0             0                    0.848174 
    76 r-28         NL             0             0                    0.398402 
    77 r-29         NL             0             0                     0.19863 
    78 r-30         NL             0             0                    0.539384 
    79 r-31         NL             0             0                    0.460616 
    80 r-32         NL             0             0                    0.458048 
    81 r-33         NL             0             0                    0.178938 
    82 r-34         NL             0             0                    0.537957 
    83 r-35         NL             0             0                    0.418664 
    84 r-36         NL             0             0                    0.476027 
    85 r-37         NL             0             0                           1 
    86 r-38         NL             0             0                    0.158676 
    87 r-39         NL             0             0                   0.0958904 
    88 r-40         NL             0             0                           1 
    89 r-41         B        5.34384             0               
    90 r-42         B        4.01515             0               
    91 x norm.      NS             1             1             =     -0.472175 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B     -0.0118145                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B      -0.125871                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B     -0.0599063                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B      -0.757951                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B       -2.72395                             
    41 x41          B        2.67192                             
    42 x42          B        2.00757                             
    43 s1           B      0.0118145                             
    44 s2           B              0                             
    45 s3           B              0                             
    46 s4           B              0                             
    47 s5           B              0                             
    48 s6           B              0                             
    49 s7           B              0                             
    50 s8           B              0                             
    51 s9           B              0                             
    52 s10          B              0                             
    53 s11          B              0                             
    54 s12          B              0                             
    55 s13          B              0                             
    56 s14          B              0                             
    57 s15          B       0.125871                             
    58 s16          B              0                             
    59 s17          B              0                             
    60 s18          B              0                             
    61 s19          B              0                             
    62 s20          B              0                             
    63 s21          B              0                             
    64 s22          B              0                             
    65 s23          B      0.0599063                             
    66 s24          B              0                             
    67 s25          B              0                             
    68 s26          B              0                             
    69 s27          B              0                             
    70 s28          B              0                             
    71 s29          B              0                             
    72 s30          B              0                             
    73 s31          B              0                             
    74 s32          B              0                             
    75 s33          B              0                             
    76 s34          B              0                             
    77 s35          B              0                             
    78 s36          B              0                             
    79 s37          B       0.757951                             
    80 s38          B              0                             
    81 s39          B              0                             
    82 s40          B        2.72395                             
    83 s41          B        2.67192                             
    84 s42          B        2.00757                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 2.84e-14 on row 3
        max.rel.err = 5.56e-16 on row 77
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 6.66e-16 on column 7
        max.rel.err = 2.21e-16 on column 13
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/vertices_T/rom/rom_6.dat.sol <==
-0.0118145
-1.87813e-17
-1.39588e-17
0
0
0
0
0
0
0
0
0
0
0
-0.125871
0
1.55431e-16
0
0
0
-1.17556e-16
0
-0.0599063
0
0
0
0
0
2.78116e-16
0
0
0
3.63346e-16
0
0
0
-0.757951
0
-2.13454e-17
-2.72395
2.67192
2.00757


==> anc/data/stabiliser/vertices_T/rom/rom_7.dat <==
Problem:    L1 Minimisation
Rows:       140
Columns:    132
Non-zeros:  754
Status:     OPTIMAL
Objective:  11.51141513 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       12.1244       12.1244             =     0.0475352 
     2 y2           NS            63            63             =    -0.0067855 
     3 y3           NS       181.865       181.865             =     0.0158451 
     4 y4           NS           315           315             =     0.0117004 
     5 y5           NS       327.358       327.358             =    0.00528169 
     6 y6           NS           189           189             =     0.0178624 
     7 y7           NS       46.7654       46.7654             =    0.00176056 
     8 r+1          B     -0.0114151                           0 
     9 r+2          NU             0                           0         < eps
    10 r+3          NU             0                           0     -0.197183 
    11 r+4          NU             0                           0     -0.502641 
    12 r+5          NU             0                           0         < eps
    13 r+6          NU             0                           0     -0.299002 
    14 r+7          NU             0                           0     -0.355634 
    15 r+8          NU             0                           0     -0.320863 
    16 r+9          NU             0                           0     -0.470217 
    17 r+10         NU             0                           0     -0.109302 
    18 r+11         NU             0                           0      -0.25132 
    19 r+12         NU             0                           0     -0.502641 
    20 r+13         NU             0                           0    -0.0837735 
    21 r+14         NU             0                           0     -0.358935 
    22 r+15         NU             0                           0      -0.27971 
    23 r+16         NU             0                           0      -0.25132 
    24 r+17         NU             0                           0         < eps
    25 r+18         NU             0                           0     -0.431485 
    26 r+19         NU             0                           0     -0.404636 
    27 r+20         NU             0                           0     -0.482394 
    28 r+21         NU             0                           0     -0.102259 
    29 r+22         NU             0                           0     -0.231074 
    30 r+23         B     -0.0135255                           0 
    31 r+24         NU             0                           0         < eps
    32 r+25         NU             0                           0     -0.167547 
    33 r+26         NU             0                           0     -0.167547 
    34 r+27         NU             0                           0    -0.0939701 
    35 r+28         NU             0                           0   -0.00946303 
    36 r+29         NU             0                           0     -0.297682 
    37 r+30         NU             0                           0     -0.579372 
    38 r+31         NU             0                           0     -0.275161 
    39 r+32         NU             0                           0     -0.542767 
    40 r+33         NU             0                           0     -0.317048 
    41 r+34         NU             0                           0      -0.65669 
    42 r+35         NU             0                           0     -0.584654 
    43 r+36         NU             0                           0     -0.910211 
    44 r+37         NU             0                           0     -0.337441 
    45 r+38         NU             0                           0     -0.633216 
    46 r+39         B     -0.0173697                           0 
    47 r+40         B              0                           0 
    48 r+41         NU             0                           0     -0.577465 
    49 r+42         NU             0                           0     -0.619718 
    50 r+43         NU             0                           0     -0.492958 
    51 r+44         NU             0                           0     -0.507042 
    52 r+45         NU             0                           0      -0.25132 
    53 r+46         NU             0                           0     -0.502641 
    54 r+47         NU             0                           0    -0.0837735 
    55 r+48         NU             0                           0     -0.533231 
    56 r+49         NU             0                           0      -0.62654 
    57 r+50         NU             0                           0     -0.544161 
    58 r+51         NU             0                           0      -0.25132 
    59 r+52         B      -0.188525                           0 
    60 r+53         NU             0                           0     -0.827171 
    61 r+54         NU             0                           0     -0.862676 
    62 r+55         NU             0                           0     -0.454372 
    63 r+56         NU             0                           0     -0.611356 
    64 r+57         NU             0                           0     -0.554724 
    65 r+58         NU             0                           0     -0.743398 
    66 r+59         NU             0                           0     -0.545921 
    67 r+60         NU             0                           0     -0.502641 
    68 r+61         B       -4.15266                           0 
    69 r+62         NU             0                           0     -0.834214 
    70 r+63         NU             0                           0     -0.989437 
    71 r+64         B       -6.12792                           0 
    72 r+65         NU             0                           0            -1 
    73 r+66         NU             0                           0            -1 
    74 r-1          NL             0             0                           1 
    75 r-2          NL             0             0                           1 
    76 r-3          NL             0             0                    0.802817 
    77 r-4          NL             0             0                    0.497359 
    78 r-5          NL             0             0                           1 
    79 r-6          NL             0             0                    0.700998 
    80 r-7          NL             0             0                    0.644366 
    81 r-8          NL             0             0                    0.679137 
    82 r-9          NL             0             0                    0.529783 
    83 r-10         NL             0             0                    0.890698 
    84 r-11         NL             0             0                     0.74868 
    85 r-12         NL             0             0                    0.497359 
    86 r-13         NL             0             0                    0.916227 
    87 r-14         NL             0             0                    0.641065 
    88 r-15         NL             0             0                     0.72029 
    89 r-16         NL             0             0                     0.74868 
    90 r-17         NL             0             0                           1 
    91 r-18         NL             0             0                    0.568515 
    92 r-19         NL             0             0                    0.595364 
    93 r-20         NL             0             0                    0.517606 
    94 r-21         NL             0             0                    0.897741 
    95 r-22         NL             0             0                    0.768926 
    96 r-23         NL             0             0                           1 
    97 r-24         NL             0             0                           1 
    98 r-25         NL             0             0                    0.832453 
    99 r-26         NL             0             0                    0.832453 
   100 r-27         NL             0             0                     0.90603 
   101 r-28         NL             0             0                    0.990537 
   102 r-29         NL             0             0                    0.702318 
   103 r-30         NL             0             0                    0.420628 
   104 r-31         NL             0             0                    0.724839 
   105 r-32         NL             0             0                    0.457233 
   106 r-33         NL             0             0                    0.682952 
   107 r-34         NL             0             0                     0.34331 
   108 r-35         NL             0             0                    0.415346 
   109 r-36         NL             0             0                   0.0897887 
   110 r-37         NL             0             0                    0.662559 
   111 r-38         NL             0             0                    0.366784 
   112 r-39         NL             0             0                           1 
   113 r-40         NL             0             0                           1 
   114 r-41         NL             0             0                    0.422535 
   115 r-42         NL             0             0                    0.380282 
   116 r-43         NL             0             0                    0.507042 
   117 r-44         NL             0             0                    0.492958 
   118 r-45         NL             0             0                     0.74868 
   119 r-46         NL             0             0                    0.497359 
   120 r-47         NL             0             0                    0.916227 
   121 r-48         NL             0             0                    0.466769 
   122 r-49         NL             0             0                     0.37346 
   123 r-50         NL             0             0                    0.455839 
   124 r-51         NL             0             0                     0.74868 
   125 r-52         NL             0             0                           1 
   126 r-53         NL             0             0                    0.172829 
   127 r-54         NL             0             0                    0.137324 
   128 r-55         NL             0             0                    0.545628 
   129 r-56         NL             0             0                    0.388644 
   130 r-57         NL             0             0                    0.445276 
   131 r-58         NL             0             0                    0.256602 
   132 r-59         NL             0             0                    0.454079 
   133 r-60         NL             0             0                    0.497359 
   134 r-61         NL             0             0                           1 
   135 r-62         NL             0             0                    0.165786 
   136 r-63         NL             0             0                   0.0105634 
   137 r-64         NL             0             0                           1 
   138 r-65         B        10.0625             0               
   139 r-66         B        2.44892             0               
   140 x norm.      NS             1             1             =     -0.392055 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B    -0.00570757                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B              0                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B    -0.00676274                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B    -0.00868485                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B     -0.0942627                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B       -2.07633                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B       -3.06396                             
    65 x65          B        5.03125                             
    66 x66          B        1.22446                             
    67 s1           B     0.00570757                             
    68 s2           B              0                             
    69 s3           B              0                             
    70 s4           B              0                             
    71 s5           B              0                             
    72 s6           B              0                             
    73 s7           B              0                             
    74 s8           B              0                             
    75 s9           B              0                             
    76 s10          B              0                             
    77 s11          B              0                             
    78 s12          B              0                             
    79 s13          B              0                             
    80 s14          B              0                             
    81 s15          B              0                             
    82 s16          B              0                             
    83 s17          B              0                             
    84 s18          B              0                             
    85 s19          B              0                             
    86 s20          B              0                             
    87 s21          B              0                             
    88 s22          B              0                             
    89 s23          B     0.00676274                             
    90 s24          B              0                             
    91 s25          B              0                             
    92 s26          B              0                             
    93 s27          B              0                             
    94 s28          B              0                             
    95 s29          B              0                             
    96 s30          B              0                             
    97 s31          B              0                             
    98 s32          B              0                             
    99 s33          B              0                             
   100 s34          B              0                             
   101 s35          B              0                             
   102 s36          B              0                             
   103 s37          B              0                             
   104 s38          B              0                             
   105 s39          B     0.00868485                             
   106 s40          NF             0                                     < eps
   107 s41          B              0                             
   108 s42          B              0                             
   109 s43          B              0                             
   110 s44          B              0                             
   111 s45          B              0                             
   112 s46          B              0                             
   113 s47          B              0                             
   114 s48          B              0                             
   115 s49          B              0                             
   116 s50          B              0                             
   117 s51          B              0                             
   118 s52          B      0.0942627                             
   119 s53          B              0                             
   120 s54          B              0                             
   121 s55          B              0                             
   122 s56          B              0                             
   123 s57          B              0                             
   124 s58          B              0                             
   125 s59          B              0                             
   126 s60          B              0                             
   127 s61          B        2.07633                             
   128 s62          B              0                             
   129 s63          B              0                             
   130 s64          B        3.06396                             
   131 s65          B        5.03125                             
   132 s66          B        1.22446                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 1.14e-13 on row 4
        max.rel.err = 4.90e-15 on row 136
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 1.07e-14 on column 1
        max.rel.err = 2.62e-15 on column 1
        High quality

KKT.DB: max.abs.err = 8.88e-16 on column 106
        max.rel.err = 8.88e-16 on column 106
        High quality

End of output


==> anc/data/stabiliser/vertices_T/rom/rom_7.dat.sol <==
-0.00570757
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-3.47713e-16
0
-0.00676274
3.71584e-17
0
0
0
0
0
0
0
0
0
8.97649e-16
0
0
0
0
-0.00868485
0
0
0
0
0
0
0
0
0
0
0
0
-0.0942627
0
-2.2576e-15
0
0
0
8.39171e-16
0
1.37146e-15
-2.07633
0
-2.44905e-15
-3.06396
5.03125
1.22446


==> anc/data/stabiliser/vertices_T/rom/rom_8.dat <==
Problem:    L1 Minimisation
Rows:       271
Columns:    262
Non-zeros:  1547
Status:     OPTIMAL
Objective:  15.84363718 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       13.8564       13.8564             =     0.0808867 
     2 y2           NS            84            84             =   -0.00841032 
     3 y3           NS       290.985       290.985             =   -0.00597051 
     4 y4           NS           630           630             =    0.00502269 
     5 y5           NS       872.954       872.954             =    0.00947225 
     6 y6           NS           756           756             =    0.00525262 
     7 y7           NS       374.123       374.123             =     0.0054851 
     8 y8           NS            81            81             =    0.00108152 
     9 r+1          B    -0.00212076                           0 
    10 r+2          NU             0                           0     -0.136854 
    11 r+3          NU             0                           0    -0.0176586 
    12 r+4          B   -0.000942561                           0 
    13 r+5          NU             0                           0       -0.2388 
    14 r+6          NU             0                           0    -0.0797362 
    15 r+7          NU             0                           0    -0.0778286 
    16 r+8          NU             0                           0    -0.0986756 
    17 r+9          NU             0                           0    -0.0654022 
    18 r+10         NU             0                           0      -0.13338 
    19 r+11         NU             0                           0     -0.189912 
    20 r+12         NU             0                           0     -0.330268 
    21 r+13         NU             0                           0     -0.191036 
    22 r+14         NU             0                           0    -0.0729848 
    23 r+15         NU             0                           0     -0.340746 
    24 r+16         NU             0                           0     -0.183153 
    25 r+17         NU             0                           0    -0.0851864 
    26 r+18         NU             0                           0     -0.241675 
    27 r+19         NU             0                           0     -0.204586 
    28 r+20         NU             0                           0     -0.337772 
    29 r+21         NU             0                           0     -0.155197 
    30 r+22         NU             0                           0     -0.323189 
    31 r+23         NU             0                           0     -0.135066 
    32 r+24         NU             0                           0     -0.203217 
    33 r+25         NU             0                           0     -0.231183 
    34 r+26         NU             0                           0     -0.272666 
    35 r+27         NU             0                           0     -0.184741 
    36 r+28         NU             0                           0     -0.337772 
    37 r+29         NU             0                           0     -0.301807 
    38 r+30         NU             0                           0     -0.149052 
    39 r+31         NU             0                           0     -0.184281 
    40 r+32         NU             0                           0     -0.257644 
    41 r+33         NU             0                           0     -0.434659 
    42 r+34         NU             0                           0     -0.413342 
    43 r+35         NU             0                           0     -0.305837 
    44 r+36         NU             0                           0     -0.443206 
    45 r+37         NU             0                           0     -0.112243 
    46 r+38         NU             0                           0     -0.438495 
    47 r+39         NU             0                           0     -0.134408 
    48 r+40         NU             0                           0     -0.327461 
    49 r+41         NU             0                           0     -0.335391 
    50 r+42         NU             0                           0     -0.222637 
    51 r+43         NU             0                           0     -0.410562 
    52 r+44         NU             0                           0     -0.310007 
    53 r+45         NU             0                           0     -0.278995 
    54 r+46         NU             0                           0     -0.534173 
    55 r+47         NU             0                           0     -0.098989 
    56 r+48         NU             0                           0     -0.577624 
    57 r+49         B     -0.0533784                           0 
    58 r+50         NU             0                           0     -0.604606 
    59 r+51         NU             0                           0     -0.219956 
    60 r+52         NU             0                           0     -0.610652 
    61 r+53         NU             0                           0     -0.154901 
    62 r+54         NU             0                           0     -0.150142 
    63 r+55         NU             0                           0     -0.517049 
    64 r+56         NU             0                           0     -0.678385 
    65 r+57         NU             0                           0     -0.452113 
    66 r+58         NU             0                           0      -0.13574 
    67 r+59         NU             0                           0    -0.0855679 
    68 r+60         NU             0                           0      -0.63804 
    69 r+61         NU             0                           0     -0.605471 
    70 r+62         NU             0                           0   -0.00942201 
    71 r+63         NU             0                           0     -0.689881 
    72 r+64         NU             0                           0     -0.341113 
    73 r+65         NU             0                           0     -0.189946 
    74 r+66         NU             0                           0     -0.180558 
    75 r+67         NU             0                           0     -0.398695 
    76 r+68         NU             0                           0     -0.523994 
    77 r+69         NU             0                           0     -0.116443 
    78 r+70         NU             0                           0     -0.595078 
    79 r+71         NU             0                           0     -0.193114 
    80 r+72         NU             0                           0     -0.448291 
    81 r+73         NU             0                           0    -0.0118678 
    82 r+74         NU             0                           0     -0.609487 
    83 r+75         NU             0                           0     -0.650773 
    84 r+76         NU             0                           0     -0.636459 
    85 r+77         NU             0                           0    -0.0962877 
    86 r+78         NU             0                           0     -0.593951 
    87 r+79         NU             0                           0     -0.565545 
    88 r+80         NU             0                           0     -0.100556 
    89 r+81         NU             0                           0     -0.122854 
    90 r+82         NU             0                           0     -0.221714 
    91 r+83         NU             0                           0     -0.276611 
    92 r+84         NU             0                           0     -0.249898 
    93 r+85         NU             0                           0     -0.490183 
    94 r+86         NU             0                           0     -0.513884 
    95 r+87         B       -0.01824                           0 
    96 r+88         NU             0                           0     -0.801831 
    97 r+89         NU             0                           0     -0.155071 
    98 r+90         NU             0                           0    -0.0603949 
    99 r+91         NU             0                           0    -0.0764593 
   100 r+92         NU             0                           0     -0.149117 
   101 r+93         NU             0                           0     -0.627752 
   102 r+94         NU             0                           0     -0.724003 
   103 r+95         NU             0                           0     -0.131615 
   104 r+96         NU             0                           0     -0.219377 
   105 r+97         NU             0                           0      -0.50468 
   106 r+98         NU             0                           0     -0.592442 
   107 r+99         NU             0                           0     -0.434884 
   108 r+100        NU             0                           0     -0.452188 
   109 r+101        NU             0                           0     -0.451224 
   110 r+102        NU             0                           0      -0.02985 
   111 r+103        NU             0                           0     -0.541847 
   112 r+104        NU             0                           0    -0.0152673 
   113 r+105        NU             0                           0     -0.713961 
   114 r+106        NU             0                           0     -0.627289 
   115 r+107        NU             0                           0     -0.567732 
   116 r+108        NU             0                           0     -0.793452 
   117 r+109        NU             0                           0      -0.04975 
   118 r+110        NU             0                           0      -0.02985 
   119 r+111        NU             0                           0     -0.465831 
   120 r+112        NU             0                           0     -0.518364 
   121 r+113        NU             0                           0     -0.617928 
   122 r+114        NU             0                           0     -0.513203 
   123 r+115        NU             0                           0    -0.0453864 
   124 r+116        NU             0                           0     -0.889797 
   125 r+117        NU             0                           0     -0.692923 
   126 r+118        B      -0.871165                           0 
   127 r+119        NU             0                           0     -0.837734 
   128 r+120        NU             0                           0     -0.947188 
   129 r+121        NU             0                           0     -0.431709 
   130 r+122        NU             0                           0     -0.570144 
   131 r+123        NU             0                           0     -0.741723 
   132 r+124        NU             0                           0      -0.91279 
   133 r+125        NU             0                           0     -0.754088 
   134 r+126        B       -7.00909                           0 
   135 r+127        NU             0                           0     -0.918029 
   136 r+128        NU             0                           0            -1 
   137 r+129        B        -6.8887                           0 
   138 r+130        NU             0                           0            -1 
   139 r+131        NU             0                           0     -0.887072 
   140 r-1          NL             0             0                           1 
   141 r-2          NL             0             0                    0.863146 
   142 r-3          NL             0             0                    0.982341 
   143 r-4          NL             0             0                           1 
   144 r-5          NL             0             0                      0.7612 
   145 r-6          NL             0             0                    0.920264 
   146 r-7          NL             0             0                    0.922171 
   147 r-8          NL             0             0                    0.901324 
   148 r-9          NL             0             0                    0.934598 
   149 r-10         NL             0             0                     0.86662 
   150 r-11         NL             0             0                    0.810088 
   151 r-12         NL             0             0                    0.669732 
   152 r-13         NL             0             0                    0.808964 
   153 r-14         NL             0             0                    0.927015 
   154 r-15         NL             0             0                    0.659254 
   155 r-16         NL             0             0                    0.816847 
   156 r-17         NL             0             0                    0.914814 
   157 r-18         NL             0             0                    0.758325 
   158 r-19         NL             0             0                    0.795414 
   159 r-20         NL             0             0                    0.662228 
   160 r-21         NL             0             0                    0.844803 
   161 r-22         NL             0             0                    0.676811 
   162 r-23         NL             0             0                    0.864934 
   163 r-24         NL             0             0                    0.796783 
   164 r-25         NL             0             0                    0.768817 
   165 r-26         NL             0             0                    0.727334 
   166 r-27         NL             0             0                    0.815259 
   167 r-28         NL             0             0                    0.662228 
   168 r-29         NL             0             0                    0.698193 
   169 r-30         NL             0             0                    0.850948 
   170 r-31         NL             0             0                    0.815719 
   171 r-32         NL             0             0                    0.742356 
   172 r-33         NL             0             0                    0.565341 
   173 r-34         NL             0             0                    0.586658 
   174 r-35         NL             0             0                    0.694163 
   175 r-36         NL             0             0                    0.556794 
   176 r-37         NL             0             0                    0.887757 
   177 r-38         NL             0             0                    0.561505 
   178 r-39         NL             0             0                    0.865592 
   179 r-40         NL             0             0                    0.672539 
   180 r-41         NL             0             0                    0.664609 
   181 r-42         NL             0             0                    0.777363 
   182 r-43         NL             0             0                    0.589438 
   183 r-44         NL             0             0                    0.689993 
   184 r-45         NL             0             0                    0.721005 
   185 r-46         NL             0             0                    0.465827 
   186 r-47         NL             0             0                    0.901011 
   187 r-48         NL             0             0                    0.422376 
   188 r-49         NL             0             0                           1 
   189 r-50         NL             0             0                    0.395394 
   190 r-51         NL             0             0                    0.780044 
   191 r-52         NL             0             0                    0.389348 
   192 r-53         NL             0             0                    0.845099 
   193 r-54         NL             0             0                    0.849858 
   194 r-55         NL             0             0                    0.482951 
   195 r-56         NL             0             0                    0.321615 
   196 r-57         NL             0             0                    0.547887 
   197 r-58         NL             0             0                     0.86426 
   198 r-59         NL             0             0                    0.914432 
   199 r-60         NL             0             0                     0.36196 
   200 r-61         NL             0             0                    0.394529 
   201 r-62         NL             0             0                    0.990578 
   202 r-63         NL             0             0                    0.310119 
   203 r-64         NL             0             0                    0.658887 
   204 r-65         NL             0             0                    0.810054 
   205 r-66         NL             0             0                    0.819442 
   206 r-67         NL             0             0                    0.601305 
   207 r-68         NL             0             0                    0.476006 
   208 r-69         NL             0             0                    0.883557 
   209 r-70         NL             0             0                    0.404922 
   210 r-71         NL             0             0                    0.806886 
   211 r-72         NL             0             0                    0.551709 
   212 r-73         NL             0             0                    0.988132 
   213 r-74         NL             0             0                    0.390513 
   214 r-75         NL             0             0                    0.349227 
   215 r-76         NL             0             0                    0.363541 
   216 r-77         NL             0             0                    0.903712 
   217 r-78         NL             0             0                    0.406049 
   218 r-79         NL             0             0                    0.434455 
   219 r-80         NL             0             0                    0.899444 
   220 r-81         NL             0             0                    0.877146 
   221 r-82         NL             0             0                    0.778286 
   222 r-83         NL             0             0                    0.723389 
   223 r-84         NL             0             0                    0.750102 
   224 r-85         NL             0             0                    0.509817 
   225 r-86         NL             0             0                    0.486116 
   226 r-87         NL             0             0                           1 
   227 r-88         NL             0             0                    0.198169 
   228 r-89         NL             0             0                    0.844929 
   229 r-90         NL             0             0                    0.939605 
   230 r-91         NL             0             0                    0.923541 
   231 r-92         NL             0             0                    0.850883 
   232 r-93         NL             0             0                    0.372248 
   233 r-94         NL             0             0                    0.275997 
   234 r-95         NL             0             0                    0.868385 
   235 r-96         NL             0             0                    0.780623 
   236 r-97         NL             0             0                     0.49532 
   237 r-98         NL             0             0                    0.407558 
   238 r-99         NL             0             0                    0.565116 
   239 r-100        NL             0             0                    0.547812 
   240 r-101        NL             0             0                    0.548776 
   241 r-102        NL             0             0                     0.97015 
   242 r-103        NL             0             0                    0.458153 
   243 r-104        NL             0             0                    0.984733 
   244 r-105        NL             0             0                    0.286039 
   245 r-106        NL             0             0                    0.372711 
   246 r-107        NL             0             0                    0.432268 
   247 r-108        NL             0             0                    0.206548 
   248 r-109        NL             0             0                     0.95025 
   249 r-110        NL             0             0                     0.97015 
   250 r-111        NL             0             0                    0.534169 
   251 r-112        NL             0             0                    0.481636 
   252 r-113        NL             0             0                    0.382072 
   253 r-114        NL             0             0                    0.486797 
   254 r-115        NL             0             0                    0.954614 
   255 r-116        NL             0             0                    0.110203 
   256 r-117        NL             0             0                    0.307077 
   257 r-118        NL             0             0                           1 
   258 r-119        NL             0             0                    0.162266 
   259 r-120        NL             0             0                   0.0528123 
   260 r-121        NL             0             0                    0.568291 
   261 r-122        NL             0             0                    0.429856 
   262 r-123        NL             0             0                    0.258277 
   263 r-124        NL             0             0                   0.0872098 
   264 r-125        NL             0             0                    0.245912 
   265 r-126        NL             0             0                           1 
   266 r-127        NL             0             0                   0.0819708 
   267 r-128        B        1.12942             0               
   268 r-129        NL             0             0                           1 
   269 r-130        B        15.7142             0               
   270 r-131        NL             0             0                    0.112928 
   271 x norm.      NS             1             1             =     -0.377182 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B    -0.00106038                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B   -0.000471281                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B              0                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B              0                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B              0                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B     -0.0266892                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B    -0.00912001                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B              0                             
    92 x92          B              0                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B              0                             
    98 x98          B              0                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B              0                             
   104 x104         B              0                             
   105 x105         B              0                             
   106 x106         B              0                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B              0                             
   110 x110         B              0                             
   111 x111         B              0                             
   112 x112         B              0                             
   113 x113         B              0                             
   114 x114         B              0                             
   115 x115         B              0                             
   116 x116         B              0                             
   117 x117         B              0                             
   118 x118         B      -0.435583                             
   119 x119         B              0                             
   120 x120         B              0                             
   121 x121         B              0                             
   122 x122         B              0                             
   123 x123         B              0                             
   124 x124         B              0                             
   125 x125         B              0                             
   126 x126         B       -3.50454                             
   127 x127         B              0                             
   128 x128         B       0.564712                             
   129 x129         B       -3.44435                             
   130 x130         B        7.85711                             
   131 x131         B              0                             
   132 s1           B     0.00106038                             
   133 s2           B              0                             
   134 s3           B              0                             
   135 s4           B    0.000471281                             
   136 s5           B              0                             
   137 s6           B              0                             
   138 s7           B              0                             
   139 s8           B              0                             
   140 s9           B              0                             
   141 s10          B              0                             
   142 s11          B              0                             
   143 s12          B              0                             
   144 s13          B              0                             
   145 s14          B              0                             
   146 s15          B              0                             
   147 s16          B              0                             
   148 s17          B              0                             
   149 s18          B              0                             
   150 s19          B              0                             
   151 s20          B              0                             
   152 s21          B              0                             
   153 s22          B              0                             
   154 s23          B              0                             
   155 s24          B              0                             
   156 s25          B              0                             
   157 s26          B              0                             
   158 s27          B              0                             
   159 s28          B              0                             
   160 s29          B              0                             
   161 s30          B              0                             
   162 s31          B              0                             
   163 s32          B              0                             
   164 s33          B              0                             
   165 s34          B              0                             
   166 s35          B              0                             
   167 s36          B              0                             
   168 s37          B              0                             
   169 s38          B              0                             
   170 s39          B              0                             
   171 s40          B              0                             
   172 s41          B              0                             
   173 s42          B              0                             
   174 s43          B              0                             
   175 s44          B              0                             
   176 s45          B              0                             
   177 s46          B              0                             
   178 s47          B              0                             
   179 s48          B              0                             
   180 s49          B      0.0266892                             
   181 s50          B              0                             
   182 s51          B              0                             
   183 s52          B              0                             
   184 s53          B              0                             
   185 s54          B              0                             
   186 s55          B              0                             
   187 s56          B              0                             
   188 s57          B              0                             
   189 s58          B              0                             
   190 s59          B              0                             
   191 s60          B              0                             
   192 s61          B              0                             
   193 s62          B              0                             
   194 s63          B              0                             
   195 s64          B              0                             
   196 s65          B              0                             
   197 s66          B              0                             
   198 s67          B              0                             
   199 s68          B              0                             
   200 s69          B              0                             
   201 s70          B              0                             
   202 s71          B              0                             
   203 s72          B              0                             
   204 s73          B              0                             
   205 s74          B              0                             
   206 s75          B              0                             
   207 s76          B              0                             
   208 s77          B              0                             
   209 s78          B              0                             
   210 s79          B              0                             
   211 s80          B              0                             
   212 s81          B              0                             
   213 s82          B              0                             
   214 s83          B              0                             
   215 s84          B              0                             
   216 s85          B              0                             
   217 s86          B              0                             
   218 s87          B     0.00912001                             
   219 s88          B              0                             
   220 s89          B              0                             
   221 s90          B              0                             
   222 s91          B              0                             
   223 s92          B              0                             
   224 s93          B              0                             
   225 s94          B              0                             
   226 s95          B              0                             
   227 s96          B              0                             
   228 s97          B              0                             
   229 s98          B              0                             
   230 s99          B              0                             
   231 s100         B              0                             
   232 s101         B              0                             
   233 s102         B              0                             
   234 s103         B              0                             
   235 s104         B              0                             
   236 s105         B              0                             
   237 s106         B              0                             
   238 s107         B              0                             
   239 s108         B              0                             
   240 s109         B              0                             
   241 s110         B              0                             
   242 s111         B              0                             
   243 s112         B              0                             
   244 s113         B              0                             
   245 s114         B              0                             
   246 s115         B              0                             
   247 s116         B              0                             
   248 s117         B              0                             
   249 s118         B       0.435583                             
   250 s119         B              0                             
   251 s120         B              0                             
   252 s121         B              0                             
   253 s122         B              0                             
   254 s123         B              0                             
   255 s124         B              0                             
   256 s125         B              0                             
   257 s126         B        3.50454                             
   258 s127         B              0                             
   259 s128         B       0.564712                             
   260 s129         B        3.44435                             
   261 s130         B        7.85711                             
   262 s131         B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 2.27e-13 on row 4
        max.rel.err = 3.84e-15 on row 247
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 2.44e-15 on column 113
        max.rel.err = 6.71e-16 on column 113
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/vertices_T/rom/rom_8.dat.sol <==
-0.00106038
-1.06201e-15
0
-0.000471281
0
0
0
0
0
1.61892e-16
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.0266892
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
8.12762e-16
0
0
0
0
3.05842e-17
0
0
0
0
0
-0.00912001
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1.22008e-16
0
0
0
0
0
-1.91936e-15
0
0
0
0
0
0
0
0
0
-0.435583
0
3.29834e-16
0
0
0
0
0
-3.50454
0
0.564712
-3.44435
7.85711
4.99166e-16


==> anc/data/stabiliser/vertices_T/rom/rom_9.dat <==
Problem:    L1 Minimisation
Rows:       486
Columns:    476
Non-zeros:  3098
Status:     OPTIMAL
Objective:  22.18232875 (MINimum)

   No.   Row name   St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 y1           NS       15.5885       15.5885             =     0.0614313 
     2 y2           NS           108           108             =    0.00838401 
     3 y3           NS       436.477       436.477             =    -0.0102483 
     4 y4           NS          1134          1134             =   0.000743509 
     5 y5           NS       1964.15       1964.15             =    0.00597164 
     6 y6           NS          2268          2268             =    0.00255102 
     7 y7           NS       1683.55       1683.55             =    0.00366368 
     8 y8           NS           729           729             =    0.00052598 
     9 y9           NS       140.296       140.296             =    0.00216163 
    10 r+1          NU             0                           0     -0.307839 
    11 r+2          NU             0                           0     -0.448707 
    12 r+3          NU             0                           0     -0.150498 
    13 r+4          B      -0.122694                           0 
    14 r+5          NU             0                           0     -0.407264 
    15 r+6          NU             0                           0    -0.0727033 
    16 r+7          NU             0                           0    -0.0986135 
    17 r+8          NU             0                           0    -0.0213308 
    18 r+9          NU             0                           0    -0.0751579 
    19 r+10         B      -0.530967                           0 
    20 r+11         NU             0                           0    -0.0997998 
    21 r+12         NU             0                           0     -0.338042 
    22 r+13         NU             0                           0     -0.100365 
    23 r+14         B     -0.0305471                           0 
    24 r+15         NU             0                           0     -0.449603 
    25 r+16         NU             0                           0     -0.127235 
    26 r+17         NU             0                           0    -0.0748499 
    27 r+18         NU             0                           0     -0.413508 
    28 r+19         NU             0                           0     -0.341319 
    29 r+20         NU             0                           0     -0.286378 
    30 r+21         NU             0                           0     -0.151464 
    31 r+22         NU             0                           0     -0.310607 
    32 r+23         NU             0                           0     -0.151464 
    33 r+24         NU             0                           0     -0.108905 
    34 r+25         NU             0                           0     -0.161633 
    35 r+26         NU             0                           0     -0.133906 
    36 r+27         NU             0                           0    -0.0991483 
    37 r+28         NU             0                           0     -0.456688 
    38 r+29         NU             0                           0      -0.35832 
    39 r+30         NU             0                           0     -0.396507 
    40 r+31         B      -0.361102                           0 
    41 r+32         NU             0                           0     -0.239419 
    42 r+33         NU             0                           0     -0.226146 
    43 r+34         NU             0                           0     -0.335438 
    44 r+35         NU             0                           0     -0.172157 
    45 r+36         NU             0                           0     -0.145964 
    46 r+37         NU             0                           0     -0.319561 
    47 r+38         NU             0                           0     -0.239923 
    48 r+39         NU             0                           0     -0.218043 
    49 r+40         NU             0                           0     -0.107489 
    50 r+41         NU             0                           0     -0.205984 
    51 r+42         NU             0                           0     -0.268597 
    52 r+43         NU             0                           0     -0.173108 
    53 r+44         NU             0                           0     -0.115201 
    54 r+45         NU             0                           0     -0.185867 
    55 r+46         NU             0                           0     -0.472957 
    56 r+47         NU             0                           0     -0.107489 
    57 r+48         NU             0                           0     -0.148501 
    58 r+49         NU             0                           0     -0.250148 
    59 r+50         NU             0                           0     -0.176727 
    60 r+51         NU             0                           0     -0.188852 
    61 r+52         NU             0                           0     -0.279153 
    62 r+53         NU             0                           0     -0.187463 
    63 r+54         NU             0                           0     -0.268597 
    64 r+55         NU             0                           0     -0.411296 
    65 r+56         NU             0                           0     -0.393315 
    66 r+57         NU             0                           0     -0.104336 
    67 r+58         NU             0                           0     -0.461084 
    68 r+59         NU             0                           0     -0.491439 
    69 r+60         NU             0                           0      -0.10342 
    70 r+61         NU             0                           0     -0.333671 
    71 r+62         NU             0                           0     -0.307501 
    72 r+63         NU             0                           0     -0.270165 
    73 r+64         NU             0                           0     -0.118449 
    74 r+65         NU             0                           0     -0.315865 
    75 r+66         NU             0                           0     -0.224802 
    76 r+67         NU             0                           0     -0.404716 
    77 r+68         NU             0                           0    -0.0275822 
    78 r+69         NU             0                           0     -0.429442 
    79 r+70         NU             0                           0      -0.05144 
    80 r+71         NU             0                           0     -0.462456 
    81 r+72         NU             0                           0     -0.432214 
    82 r+73         NU             0                           0     -0.259916 
    83 r+74         NU             0                           0     -0.235137 
    84 r+75         NU             0                           0      -0.23081 
    85 r+76         NU             0                           0     -0.230306 
    86 r+77         NU             0                           0     -0.221249 
    87 r+78         NU             0                           0     -0.193596 
    88 r+79         NU             0                           0     -0.193092 
    89 r+80         NU             0                           0     -0.310865 
    90 r+81         NU             0                           0     -0.339545 
    91 r+82         NU             0                           0     -0.127018 
    92 r+83         NU             0                           0     -0.408122 
    93 r+84         NU             0                           0     -0.137085 
    94 r+85         NU             0                           0     -0.155888 
    95 r+86         NU             0                           0     -0.558024 
    96 r+87         NU             0                           0     -0.536012 
    97 r+88         NU             0                           0     -0.221441 
    98 r+89         NU             0                           0     -0.138517 
    99 r+90         NU             0                           0     -0.574097 
   100 r+91         NU             0                           0    -0.0224482 
   101 r+92         NU             0                           0     -0.496205 
   102 r+93         NU             0                           0     -0.487916 
   103 r+94         NU             0                           0     -0.517911 
   104 r+95         NU             0                           0     -0.482736 
   105 r+96         NU             0                           0     -0.474447 
   106 r+97         NU             0                           0     -0.477906 
   107 r+98         NU             0                           0    -0.0747939 
   108 r+99         NU             0                           0    -0.0808983 
   109 r+100        NU             0                           0     -0.479243 
   110 r+101        NU             0                           0     -0.159951 
   111 r+102        NU             0                           0     -0.149226 
   112 r+103        NU             0                           0     -0.148722 
   113 r+104        NU             0                           0     -0.158464 
   114 r+105        NU             0                           0     -0.130619 
   115 r+106        NU             0                           0     -0.147854 
   116 r+107        NU             0                           0      -0.53475 
   117 r+108        NU             0                           0     -0.532328 
   118 r+109        NU             0                           0     -0.533882 
   119 r+110        NU             0                           0     -0.525593 
   120 r+111        NU             0                           0     -0.582897 
   121 r+112        NU             0                           0     -0.543812 
   122 r+113        NU             0                           0      -0.27655 
   123 r+114        NU             0                           0     -0.461784 
   124 r+115        NU             0                           0     -0.263165 
   125 r+116        NU             0                           0     -0.164277 
   126 r+117        NU             0                           0      -0.45537 
   127 r+118        NU             0                           0     -0.165367 
   128 r+119        NU             0                           0     -0.561909 
   129 r+120        NU             0                           0     -0.519811 
   130 r+121        NU             0                           0    -0.0585382 
   131 r+122        NU             0                           0     -0.455496 
   132 r+123        NU             0                           0    -0.0620809 
   133 r+124        NU             0                           0     -0.595027 
   134 r+125        NU             0                           0     -0.164585 
   135 r+126        NU             0                           0      -0.55713 
   136 r+127        NU             0                           0     -0.273882 
   137 r+128        NU             0                           0     -0.476315 
   138 r+129        NU             0                           0    -0.0505925 
   139 r+130        NU             0                           0     -0.579983 
   140 r+131        NU             0                           0     -0.284575 
   141 r+132        NU             0                           0     -0.105232 
   142 r+133        NU             0                           0     -0.103092 
   143 r+134        NU             0                           0     -0.370973 
   144 r+135        NU             0                           0      -0.38475 
   145 r+136        NU             0                           0     -0.489784 
   146 r+137        NU             0                           0     -0.268204 
   147 r+138        NU             0                           0     -0.584681 
   148 r+139        NU             0                           0     -0.682114 
   149 r+140        NU             0                           0     -0.549393 
   150 r+141        NU             0                           0     -0.129395 
   151 r+142        NU             0                           0     -0.622316 
   152 r+143        NU             0                           0     -0.413857 
   153 r+144        NU             0                           0     -0.156445 
   154 r+145        NU             0                           0     -0.323655 
   155 r+146        NU             0                           0     -0.363369 
   156 r+147        NU             0                           0     -0.458037 
   157 r+148        NU             0                           0     -0.118869 
   158 r+149        NU             0                           0     -0.531534 
   159 r+150        NU             0                           0     -0.421303 
   160 r+151        NU             0                           0      -0.51597 
   161 r+152        NU             0                           0      -0.43095 
   162 r+153        NU             0                           0     -0.592662 
   163 r+154        NU             0                           0     -0.624751 
   164 r+155        NU             0                           0    -0.0770545 
   165 r+156        NU             0                           0     -0.735125 
   166 r+157        NU             0                           0     -0.482859 
   167 r+158        NU             0                           0     -0.244692 
   168 r+159        NU             0                           0     -0.407574 
   169 r+160        NU             0                           0     -0.230598 
   170 r+161        NU             0                           0     -0.176666 
   171 r+162        NU             0                           0     -0.276796 
   172 r+163        NU             0                           0    -0.0829725 
   173 r+164        NU             0                           0     -0.687107 
   174 r+165        NU             0                           0      -0.45449 
   175 r+166        NU             0                           0     -0.644124 
   176 r+167        NU             0                           0     -0.235638 
   177 r+168        NU             0                           0     -0.213069 
   178 r+169        NU             0                           0     -0.237708 
   179 r+170        NU             0                           0     -0.246124 
   180 r+171        NU             0                           0     -0.670444 
   181 r+172        NU             0                           0      -0.67886 
   182 r+173        NU             0                           0     -0.534655 
   183 r+174        NU             0                           0     -0.615843 
   184 r+175        NU             0                           0     -0.579799 
   185 r+176        NU             0                           0     -0.614385 
   186 r+177        NU             0                           0     -0.286294 
   187 r+178        NU             0                           0     -0.385086 
   188 r+179        NU             0                           0     -0.275206 
   189 r+180        NU             0                           0     -0.111337 
   190 r+181        NU             0                           0     -0.363244 
   191 r+182        NU             0                           0     -0.417246 
   192 r+183        NU             0                           0     -0.407264 
   193 r+184        NU             0                           0     -0.368957 
   194 r+185        NU             0                           0     -0.307511 
   195 r+186        NU             0                           0     -0.566239 
   196 r+187        B      -0.669879                           0 
   197 r+188        NU             0                           0     -0.602721 
   198 r+189        NU             0                           0     -0.649744 
   199 r+190        NU             0                           0     -0.516395 
   200 r+191        NU             0                           0     -0.688135 
   201 r+192        NU             0                           0     -0.629312 
   202 r+193        NU             0                           0    -0.0349467 
   203 r+194        NU             0                           0     -0.759833 
   204 r+195        NU             0                           0     -0.573818 
   205 r+196        NU             0                           0     -0.593793 
   206 r+197        NU             0                           0     -0.489391 
   207 r+198        NU             0                           0     -0.600866 
   208 r+199        NU             0                           0     -0.653808 
   209 r+200        NU             0                           0     -0.643447 
   210 r+201        NU             0                           0     -0.038307 
   211 r+202        NU             0                           0     -0.242242 
   212 r+203        NU             0                           0     -0.790977 
   213 r+204        NU             0                           0    -0.0752699 
   214 r+205        NU             0                           0    -0.0604847 
   215 r+206        NU             0                           0      -0.93511 
   216 r+207        NU             0                           0     -0.596324 
   217 r+208        NU             0                           0     -0.639326 
   218 r+209        NU             0                           0     -0.470017 
   219 r+210        NU             0                           0    -0.0353668 
   220 r+211        NU             0                           0     -0.564627 
   221 r+212        NU             0                           0    -0.0292896 
   222 r+213        NU             0                           0     -0.719053 
   223 r+214        NU             0                           0     -0.630689 
   224 r+215        NU             0                           0     -0.585776 
   225 r+216        NU             0                           0     -0.787785 
   226 r+217        NU             0                           0    -0.0589446 
   227 r+218        NU             0                           0     -0.511645 
   228 r+219        NU             0                           0     -0.566663 
   229 r+220        NU             0                           0     -0.624505 
   230 r+221        NU             0                           0      -0.50908 
   231 r+222        NU             0                           0    -0.0437394 
   232 r+223        NU             0                           0     -0.908334 
   233 r+224        NU             0                           0     -0.691957 
   234 r+225        B       -2.40735                           0 
   235 r+226        NU             0                           0      -0.83636 
   236 r+227        NU             0                           0      -0.96368 
   237 r+228        NU             0                           0     -0.447566 
   238 r+229        NU             0                           0     -0.585819 
   239 r+230        NU             0                           0     -0.746249 
   240 r+231        NU             0                           0     -0.915942 
   241 r+232        NU             0                           0     -0.755723 
   242 r+233        B       -7.51667                           0 
   243 r+234        NU             0                           0     -0.918574 
   244 r+235        NU             0                           0            -1 
   245 r+236        B       -9.54311                           0 
   246 r+237        NU             0                           0            -1 
   247 r+238        NU             0                           0     -0.886345 
   248 r-1          NL             0             0                    0.692161 
   249 r-2          NL             0             0                    0.551293 
   250 r-3          NL             0             0                    0.849502 
   251 r-4          NL             0             0                           1 
   252 r-5          NL             0             0                    0.592736 
   253 r-6          NL             0             0                    0.927297 
   254 r-7          NL             0             0                    0.901387 
   255 r-8          NL             0             0                    0.978669 
   256 r-9          NL             0             0                    0.924842 
   257 r-10         NL             0             0                           1 
   258 r-11         NL             0             0                      0.9002 
   259 r-12         NL             0             0                    0.661958 
   260 r-13         NL             0             0                    0.899635 
   261 r-14         NL             0             0                           1 
   262 r-15         NL             0             0                    0.550397 
   263 r-16         NL             0             0                    0.872765 
   264 r-17         NL             0             0                     0.92515 
   265 r-18         NL             0             0                    0.586492 
   266 r-19         NL             0             0                    0.658681 
   267 r-20         NL             0             0                    0.713622 
   268 r-21         NL             0             0                    0.848536 
   269 r-22         NL             0             0                    0.689393 
   270 r-23         NL             0             0                    0.848536 
   271 r-24         NL             0             0                    0.891095 
   272 r-25         NL             0             0                    0.838367 
   273 r-26         NL             0             0                    0.866094 
   274 r-27         NL             0             0                    0.900852 
   275 r-28         NL             0             0                    0.543312 
   276 r-29         NL             0             0                     0.64168 
   277 r-30         NL             0             0                    0.603493 
   278 r-31         NL             0             0                           1 
   279 r-32         NL             0             0                    0.760581 
   280 r-33         NL             0             0                    0.773854 
   281 r-34         NL             0             0                    0.664562 
   282 r-35         NL             0             0                    0.827843 
   283 r-36         NL             0             0                    0.854036 
   284 r-37         NL             0             0                    0.680439 
   285 r-38         NL             0             0                    0.760077 
   286 r-39         NL             0             0                    0.781957 
   287 r-40         NL             0             0                    0.892511 
   288 r-41         NL             0             0                    0.794016 
   289 r-42         NL             0             0                    0.731403 
   290 r-43         NL             0             0                    0.826892 
   291 r-44         NL             0             0                    0.884799 
   292 r-45         NL             0             0                    0.814133 
   293 r-46         NL             0             0                    0.527043 
   294 r-47         NL             0             0                    0.892511 
   295 r-48         NL             0             0                    0.851499 
   296 r-49         NL             0             0                    0.749852 
   297 r-50         NL             0             0                    0.823273 
   298 r-51         NL             0             0                    0.811148 
   299 r-52         NL             0             0                    0.720847 
   300 r-53         NL             0             0                    0.812537 
   301 r-54         NL             0             0                    0.731403 
   302 r-55         NL             0             0                    0.588704 
   303 r-56         NL             0             0                    0.606685 
   304 r-57         NL             0             0                    0.895664 
   305 r-58         NL             0             0                    0.538916 
   306 r-59         NL             0             0                    0.508561 
   307 r-60         NL             0             0                     0.89658 
   308 r-61         NL             0             0                    0.666329 
   309 r-62         NL             0             0                    0.692499 
   310 r-63         NL             0             0                    0.729835 
   311 r-64         NL             0             0                    0.881551 
   312 r-65         NL             0             0                    0.684135 
   313 r-66         NL             0             0                    0.775198 
   314 r-67         NL             0             0                    0.595284 
   315 r-68         NL             0             0                    0.972418 
   316 r-69         NL             0             0                    0.570558 
   317 r-70         NL             0             0                     0.94856 
   318 r-71         NL             0             0                    0.537544 
   319 r-72         NL             0             0                    0.567786 
   320 r-73         NL             0             0                    0.740084 
   321 r-74         NL             0             0                    0.764863 
   322 r-75         NL             0             0                     0.76919 
   323 r-76         NL             0             0                    0.769694 
   324 r-77         NL             0             0                    0.778751 
   325 r-78         NL             0             0                    0.806404 
   326 r-79         NL             0             0                    0.806908 
   327 r-80         NL             0             0                    0.689135 
   328 r-81         NL             0             0                    0.660455 
   329 r-82         NL             0             0                    0.872982 
   330 r-83         NL             0             0                    0.591878 
   331 r-84         NL             0             0                    0.862915 
   332 r-85         NL             0             0                    0.844112 
   333 r-86         NL             0             0                    0.441976 
   334 r-87         NL             0             0                    0.463988 
   335 r-88         NL             0             0                    0.778559 
   336 r-89         NL             0             0                    0.861483 
   337 r-90         NL             0             0                    0.425903 
   338 r-91         NL             0             0                    0.977552 
   339 r-92         NL             0             0                    0.503795 
   340 r-93         NL             0             0                    0.512084 
   341 r-94         NL             0             0                    0.482089 
   342 r-95         NL             0             0                    0.517264 
   343 r-96         NL             0             0                    0.525553 
   344 r-97         NL             0             0                    0.522094 
   345 r-98         NL             0             0                    0.925206 
   346 r-99         NL             0             0                    0.919102 
   347 r-100        NL             0             0                    0.520757 
   348 r-101        NL             0             0                    0.840049 
   349 r-102        NL             0             0                    0.850774 
   350 r-103        NL             0             0                    0.851278 
   351 r-104        NL             0             0                    0.841536 
   352 r-105        NL             0             0                    0.869381 
   353 r-106        NL             0             0                    0.852146 
   354 r-107        NL             0             0                     0.46525 
   355 r-108        NL             0             0                    0.467672 
   356 r-109        NL             0             0                    0.466118 
   357 r-110        NL             0             0                    0.474407 
   358 r-111        NL             0             0                    0.417103 
   359 r-112        NL             0             0                    0.456188 
   360 r-113        NL             0             0                     0.72345 
   361 r-114        NL             0             0                    0.538216 
   362 r-115        NL             0             0                    0.736835 
   363 r-116        NL             0             0                    0.835723 
   364 r-117        NL             0             0                     0.54463 
   365 r-118        NL             0             0                    0.834633 
   366 r-119        NL             0             0                    0.438091 
   367 r-120        NL             0             0                    0.480189 
   368 r-121        NL             0             0                    0.941462 
   369 r-122        NL             0             0                    0.544504 
   370 r-123        NL             0             0                    0.937919 
   371 r-124        NL             0             0                    0.404973 
   372 r-125        NL             0             0                    0.835415 
   373 r-126        NL             0             0                     0.44287 
   374 r-127        NL             0             0                    0.726118 
   375 r-128        NL             0             0                    0.523685 
   376 r-129        NL             0             0                    0.949408 
   377 r-130        NL             0             0                    0.420017 
   378 r-131        NL             0             0                    0.715425 
   379 r-132        NL             0             0                    0.894768 
   380 r-133        NL             0             0                    0.896908 
   381 r-134        NL             0             0                    0.629027 
   382 r-135        NL             0             0                     0.61525 
   383 r-136        NL             0             0                    0.510216 
   384 r-137        NL             0             0                    0.731796 
   385 r-138        NL             0             0                    0.415319 
   386 r-139        NL             0             0                    0.317886 
   387 r-140        NL             0             0                    0.450607 
   388 r-141        NL             0             0                    0.870605 
   389 r-142        NL             0             0                    0.377684 
   390 r-143        NL             0             0                    0.586143 
   391 r-144        NL             0             0                    0.843555 
   392 r-145        NL             0             0                    0.676345 
   393 r-146        NL             0             0                    0.636631 
   394 r-147        NL             0             0                    0.541963 
   395 r-148        NL             0             0                    0.881131 
   396 r-149        NL             0             0                    0.468466 
   397 r-150        NL             0             0                    0.578697 
   398 r-151        NL             0             0                     0.48403 
   399 r-152        NL             0             0                     0.56905 
   400 r-153        NL             0             0                    0.407338 
   401 r-154        NL             0             0                    0.375249 
   402 r-155        NL             0             0                    0.922945 
   403 r-156        NL             0             0                    0.264875 
   404 r-157        NL             0             0                    0.517141 
   405 r-158        NL             0             0                    0.755308 
   406 r-159        NL             0             0                    0.592426 
   407 r-160        NL             0             0                    0.769402 
   408 r-161        NL             0             0                    0.823334 
   409 r-162        NL             0             0                    0.723204 
   410 r-163        NL             0             0                    0.917027 
   411 r-164        NL             0             0                    0.312893 
   412 r-165        NL             0             0                     0.54551 
   413 r-166        NL             0             0                    0.355876 
   414 r-167        NL             0             0                    0.764362 
   415 r-168        NL             0             0                    0.786931 
   416 r-169        NL             0             0                    0.762292 
   417 r-170        NL             0             0                    0.753876 
   418 r-171        NL             0             0                    0.329556 
   419 r-172        NL             0             0                     0.32114 
   420 r-173        NL             0             0                    0.465345 
   421 r-174        NL             0             0                    0.384157 
   422 r-175        NL             0             0                    0.420201 
   423 r-176        NL             0             0                    0.385615 
   424 r-177        NL             0             0                    0.713706 
   425 r-178        NL             0             0                    0.614914 
   426 r-179        NL             0             0                    0.724794 
   427 r-180        NL             0             0                    0.888663 
   428 r-181        NL             0             0                    0.636756 
   429 r-182        NL             0             0                    0.582754 
   430 r-183        NL             0             0                    0.592736 
   431 r-184        NL             0             0                    0.631043 
   432 r-185        NL             0             0                    0.692489 
   433 r-186        NL             0             0                    0.433761 
   434 r-187        NL             0             0                           1 
   435 r-188        NL             0             0                    0.397279 
   436 r-189        NL             0             0                    0.350256 
   437 r-190        NL             0             0                    0.483605 
   438 r-191        NL             0             0                    0.311865 
   439 r-192        NL             0             0                    0.370688 
   440 r-193        NL             0             0                    0.965053 
   441 r-194        NL             0             0                    0.240167 
   442 r-195        NL             0             0                    0.426182 
   443 r-196        NL             0             0                    0.406207 
   444 r-197        NL             0             0                    0.510609 
   445 r-198        NL             0             0                    0.399134 
   446 r-199        NL             0             0                    0.346192 
   447 r-200        NL             0             0                    0.356553 
   448 r-201        NL             0             0                    0.961693 
   449 r-202        NL             0             0                    0.757758 
   450 r-203        NL             0             0                    0.209023 
   451 r-204        NL             0             0                     0.92473 
   452 r-205        NL             0             0                    0.939515 
   453 r-206        NL             0             0                     0.06489 
   454 r-207        NL             0             0                    0.403676 
   455 r-208        NL             0             0                    0.360674 
   456 r-209        NL             0             0                    0.529983 
   457 r-210        NL             0             0                    0.964633 
   458 r-211        NL             0             0                    0.435373 
   459 r-212        NL             0             0                     0.97071 
   460 r-213        NL             0             0                    0.280947 
   461 r-214        NL             0             0                    0.369311 
   462 r-215        NL             0             0                    0.414224 
   463 r-216        NL             0             0                    0.212215 
   464 r-217        NL             0             0                    0.941055 
   465 r-218        NL             0             0                    0.488355 
   466 r-219        NL             0             0                    0.433337 
   467 r-220        NL             0             0                    0.375495 
   468 r-221        NL             0             0                     0.49092 
   469 r-222        NL             0             0                    0.956261 
   470 r-223        NL             0             0                   0.0916655 
   471 r-224        NL             0             0                    0.308043 
   472 r-225        NL             0             0                           1 
   473 r-226        NL             0             0                     0.16364 
   474 r-227        NL             0             0                   0.0363195 
   475 r-228        NL             0             0                    0.552434 
   476 r-229        NL             0             0                    0.414181 
   477 r-230        NL             0             0                    0.253751 
   478 r-231        NL             0             0                   0.0840578 
   479 r-232        NL             0             0                    0.244277 
   480 r-233        NL             0             0                           1 
   481 r-234        NL             0             0                   0.0814256 
   482 r-235        B        10.7407             0               
   483 r-236        NL             0             0                           1 
   484 r-237        B        12.4416             0               
   485 r-238        NL             0             0                    0.113655 
   486 x norm.      NS             1             1             =     -0.420342 

   No. Column name  St   Activity     Lower bound   Upper bound    Marginal
------ ------------ -- ------------- ------------- ------------- -------------
     1 x1           B              0                             
     2 x2           B              0                             
     3 x3           B              0                             
     4 x4           B     -0.0613469                             
     5 x5           B              0                             
     6 x6           B              0                             
     7 x7           B              0                             
     8 x8           B              0                             
     9 x9           B              0                             
    10 x10          B      -0.265483                             
    11 x11          B              0                             
    12 x12          B              0                             
    13 x13          B              0                             
    14 x14          B     -0.0152735                             
    15 x15          B              0                             
    16 x16          B              0                             
    17 x17          B              0                             
    18 x18          B              0                             
    19 x19          B              0                             
    20 x20          B              0                             
    21 x21          B              0                             
    22 x22          B              0                             
    23 x23          B              0                             
    24 x24          B              0                             
    25 x25          B              0                             
    26 x26          B              0                             
    27 x27          B              0                             
    28 x28          B              0                             
    29 x29          B              0                             
    30 x30          B              0                             
    31 x31          B      -0.180551                             
    32 x32          B              0                             
    33 x33          B              0                             
    34 x34          B              0                             
    35 x35          B              0                             
    36 x36          B              0                             
    37 x37          B              0                             
    38 x38          B              0                             
    39 x39          B              0                             
    40 x40          B              0                             
    41 x41          B              0                             
    42 x42          B              0                             
    43 x43          B              0                             
    44 x44          B              0                             
    45 x45          B              0                             
    46 x46          B              0                             
    47 x47          B              0                             
    48 x48          B              0                             
    49 x49          B              0                             
    50 x50          B              0                             
    51 x51          B              0                             
    52 x52          B              0                             
    53 x53          B              0                             
    54 x54          B              0                             
    55 x55          B              0                             
    56 x56          B              0                             
    57 x57          B              0                             
    58 x58          B              0                             
    59 x59          B              0                             
    60 x60          B              0                             
    61 x61          B              0                             
    62 x62          B              0                             
    63 x63          B              0                             
    64 x64          B              0                             
    65 x65          B              0                             
    66 x66          B              0                             
    67 x67          B              0                             
    68 x68          B              0                             
    69 x69          B              0                             
    70 x70          B              0                             
    71 x71          B              0                             
    72 x72          B              0                             
    73 x73          B              0                             
    74 x74          B              0                             
    75 x75          B              0                             
    76 x76          B              0                             
    77 x77          B              0                             
    78 x78          B              0                             
    79 x79          B              0                             
    80 x80          B              0                             
    81 x81          B              0                             
    82 x82          B              0                             
    83 x83          B              0                             
    84 x84          B              0                             
    85 x85          B              0                             
    86 x86          B              0                             
    87 x87          B              0                             
    88 x88          B              0                             
    89 x89          B              0                             
    90 x90          B              0                             
    91 x91          B              0                             
    92 x92          B              0                             
    93 x93          B              0                             
    94 x94          B              0                             
    95 x95          B              0                             
    96 x96          B              0                             
    97 x97          B              0                             
    98 x98          B              0                             
    99 x99          B              0                             
   100 x100         B              0                             
   101 x101         B              0                             
   102 x102         B              0                             
   103 x103         B              0                             
   104 x104         B              0                             
   105 x105         B              0                             
   106 x106         B              0                             
   107 x107         B              0                             
   108 x108         B              0                             
   109 x109         B              0                             
   110 x110         B              0                             
   111 x111         B              0                             
   112 x112         B              0                             
   113 x113         B              0                             
   114 x114         B              0                             
   115 x115         B              0                             
   116 x116         B              0                             
   117 x117         B              0                             
   118 x118         B              0                             
   119 x119         B              0                             
   120 x120         B              0                             
   121 x121         B              0                             
   122 x122         B              0                             
   123 x123         B              0                             
   124 x124         B              0                             
   125 x125         B              0                             
   126 x126         B              0                             
   127 x127         B              0                             
   128 x128         B              0                             
   129 x129         B              0                             
   130 x130         B              0                             
   131 x131         B              0                             
   132 x132         B              0                             
   133 x133         B              0                             
   134 x134         B              0                             
   135 x135         B              0                             
   136 x136         B              0                             
   137 x137         B              0                             
   138 x138         B              0                             
   139 x139         B              0                             
   140 x140         B              0                             
   141 x141         B              0                             
   142 x142         B              0                             
   143 x143         B              0                             
   144 x144         B              0                             
   145 x145         B              0                             
   146 x146         B              0                             
   147 x147         B              0                             
   148 x148         B              0                             
   149 x149         B              0                             
   150 x150         B              0                             
   151 x151         B              0                             
   152 x152         B              0                             
   153 x153         B              0                             
   154 x154         B              0                             
   155 x155         B              0                             
   156 x156         B              0                             
   157 x157         B              0                             
   158 x158         B              0                             
   159 x159         B              0                             
   160 x160         B              0                             
   161 x161         B              0                             
   162 x162         B              0                             
   163 x163         B              0                             
   164 x164         B              0                             
   165 x165         B              0                             
   166 x166         B              0                             
   167 x167         B              0                             
   168 x168         B              0                             
   169 x169         B              0                             
   170 x170         B              0                             
   171 x171         B              0                             
   172 x172         B              0                             
   173 x173         B              0                             
   174 x174         B              0                             
   175 x175         B              0                             
   176 x176         B              0                             
   177 x177         B              0                             
   178 x178         B              0                             
   179 x179         B              0                             
   180 x180         B              0                             
   181 x181         B              0                             
   182 x182         B              0                             
   183 x183         B              0                             
   184 x184         B              0                             
   185 x185         B              0                             
   186 x186         B              0                             
   187 x187         B      -0.334939                             
   188 x188         B              0                             
   189 x189         B              0                             
   190 x190         B              0                             
   191 x191         B              0                             
   192 x192         B              0                             
   193 x193         B              0                             
   194 x194         B              0                             
   195 x195         B              0                             
   196 x196         B              0                             
   197 x197         B              0                             
   198 x198         B              0                             
   199 x199         B              0                             
   200 x200         B              0                             
   201 x201         B              0                             
   202 x202         B              0                             
   203 x203         B              0                             
   204 x204         B              0                             
   205 x205         B              0                             
   206 x206         B              0                             
   207 x207         B              0                             
   208 x208         B              0                             
   209 x209         B              0                             
   210 x210         B              0                             
   211 x211         B              0                             
   212 x212         B              0                             
   213 x213         B              0                             
   214 x214         B              0                             
   215 x215         B              0                             
   216 x216         B              0                             
   217 x217         B              0                             
   218 x218         B              0                             
   219 x219         B              0                             
   220 x220         B              0                             
   221 x221         B              0                             
   222 x222         B              0                             
   223 x223         B              0                             
   224 x224         B              0                             
   225 x225         B       -1.20368                             
   226 x226         B              0                             
   227 x227         B              0                             
   228 x228         B              0                             
   229 x229         B              0                             
   230 x230         B              0                             
   231 x231         B              0                             
   232 x232         B              0                             
   233 x233         B       -3.75834                             
   234 x234         B              0                             
   235 x235         B        5.37035                             
   236 x236         B       -4.77156                             
   237 x237         B        6.22081                             
   238 x238         B              0                             
   239 s1           B              0                             
   240 s2           B              0                             
   241 s3           B              0                             
   242 s4           B      0.0613469                             
   243 s5           B              0                             
   244 s6           B              0                             
   245 s7           B              0                             
   246 s8           B              0                             
   247 s9           B              0                             
   248 s10          B       0.265483                             
   249 s11          B              0                             
   250 s12          B              0                             
   251 s13          B              0                             
   252 s14          B      0.0152735                             
   253 s15          B              0                             
   254 s16          B              0                             
   255 s17          B              0                             
   256 s18          B              0                             
   257 s19          B              0                             
   258 s20          B              0                             
   259 s21          B              0                             
   260 s22          B              0                             
   261 s23          B              0                             
   262 s24          B              0                             
   263 s25          B              0                             
   264 s26          B              0                             
   265 s27          B              0                             
   266 s28          B              0                             
   267 s29          B              0                             
   268 s30          B              0                             
   269 s31          B       0.180551                             
   270 s32          B              0                             
   271 s33          B              0                             
   272 s34          B              0                             
   273 s35          B              0                             
   274 s36          B              0                             
   275 s37          B              0                             
   276 s38          B              0                             
   277 s39          B              0                             
   278 s40          B              0                             
   279 s41          B              0                             
   280 s42          B              0                             
   281 s43          B              0                             
   282 s44          B              0                             
   283 s45          B              0                             
   284 s46          B              0                             
   285 s47          B              0                             
   286 s48          B              0                             
   287 s49          B              0                             
   288 s50          B              0                             
   289 s51          B              0                             
   290 s52          B              0                             
   291 s53          B              0                             
   292 s54          B              0                             
   293 s55          B              0                             
   294 s56          B              0                             
   295 s57          B              0                             
   296 s58          B              0                             
   297 s59          B              0                             
   298 s60          B              0                             
   299 s61          B              0                             
   300 s62          B              0                             
   301 s63          B              0                             
   302 s64          B              0                             
   303 s65          B              0                             
   304 s66          B              0                             
   305 s67          B              0                             
   306 s68          B              0                             
   307 s69          B              0                             
   308 s70          B              0                             
   309 s71          B              0                             
   310 s72          B              0                             
   311 s73          B              0                             
   312 s74          B              0                             
   313 s75          B              0                             
   314 s76          B              0                             
   315 s77          B              0                             
   316 s78          B              0                             
   317 s79          B              0                             
   318 s80          B              0                             
   319 s81          B              0                             
   320 s82          B              0                             
   321 s83          B              0                             
   322 s84          B              0                             
   323 s85          B              0                             
   324 s86          B              0                             
   325 s87          B              0                             
   326 s88          B              0                             
   327 s89          B              0                             
   328 s90          B              0                             
   329 s91          B              0                             
   330 s92          B              0                             
   331 s93          B              0                             
   332 s94          B              0                             
   333 s95          B              0                             
   334 s96          B              0                             
   335 s97          B              0                             
   336 s98          B              0                             
   337 s99          B              0                             
   338 s100         B              0                             
   339 s101         B              0                             
   340 s102         B              0                             
   341 s103         B              0                             
   342 s104         B              0                             
   343 s105         B              0                             
   344 s106         B              0                             
   345 s107         B              0                             
   346 s108         B              0                             
   347 s109         B              0                             
   348 s110         B              0                             
   349 s111         B              0                             
   350 s112         B              0                             
   351 s113         B              0                             
   352 s114         B              0                             
   353 s115         B              0                             
   354 s116         B              0                             
   355 s117         B              0                             
   356 s118         B              0                             
   357 s119         B              0                             
   358 s120         B              0                             
   359 s121         B              0                             
   360 s122         B              0                             
   361 s123         B              0                             
   362 s124         B              0                             
   363 s125         B              0                             
   364 s126         B              0                             
   365 s127         B              0                             
   366 s128         B              0                             
   367 s129         B              0                             
   368 s130         B              0                             
   369 s131         B              0                             
   370 s132         B              0                             
   371 s133         B              0                             
   372 s134         B              0                             
   373 s135         B              0                             
   374 s136         B              0                             
   375 s137         B              0                             
   376 s138         B              0                             
   377 s139         B              0                             
   378 s140         B              0                             
   379 s141         B              0                             
   380 s142         B              0                             
   381 s143         B              0                             
   382 s144         B              0                             
   383 s145         B              0                             
   384 s146         B              0                             
   385 s147         B              0                             
   386 s148         B              0                             
   387 s149         B              0                             
   388 s150         B              0                             
   389 s151         B              0                             
   390 s152         B              0                             
   391 s153         B              0                             
   392 s154         B              0                             
   393 s155         B              0                             
   394 s156         B              0                             
   395 s157         B              0                             
   396 s158         B              0                             
   397 s159         B              0                             
   398 s160         B              0                             
   399 s161         B              0                             
   400 s162         B              0                             
   401 s163         B              0                             
   402 s164         B              0                             
   403 s165         B              0                             
   404 s166         B              0                             
   405 s167         B              0                             
   406 s168         B              0                             
   407 s169         B              0                             
   408 s170         B              0                             
   409 s171         B              0                             
   410 s172         B              0                             
   411 s173         B              0                             
   412 s174         B              0                             
   413 s175         B              0                             
   414 s176         B              0                             
   415 s177         B              0                             
   416 s178         B              0                             
   417 s179         B              0                             
   418 s180         B              0                             
   419 s181         B              0                             
   420 s182         B              0                             
   421 s183         B              0                             
   422 s184         B              0                             
   423 s185         B              0                             
   424 s186         B              0                             
   425 s187         B       0.334939                             
   426 s188         B              0                             
   427 s189         B              0                             
   428 s190         B              0                             
   429 s191         B              0                             
   430 s192         B              0                             
   431 s193         B              0                             
   432 s194         B              0                             
   433 s195         B              0                             
   434 s196         B              0                             
   435 s197         B              0                             
   436 s198         B              0                             
   437 s199         B              0                             
   438 s200         B              0                             
   439 s201         B              0                             
   440 s202         B              0                             
   441 s203         B              0                             
   442 s204         B              0                             
   443 s205         B              0                             
   444 s206         B              0                             
   445 s207         B              0                             
   446 s208         B              0                             
   447 s209         B              0                             
   448 s210         B              0                             
   449 s211         B              0                             
   450 s212         B              0                             
   451 s213         B              0                             
   452 s214         B              0                             
   453 s215         B              0                             
   454 s216         B              0                             
   455 s217         B              0                             
   456 s218         B              0                             
   457 s219         B              0                             
   458 s220         B              0                             
   459 s221         B              0                             
   460 s222         B              0                             
   461 s223         B              0                             
   462 s224         B              0                             
   463 s225         B        1.20368                             
   464 s226         B              0                             
   465 s227         B              0                             
   466 s228         B              0                             
   467 s229         B              0                             
   468 s230         B              0                             
   469 s231         B              0                             
   470 s232         B              0                             
   471 s233         B        3.75834                             
   472 s234         B              0                             
   473 s235         B        5.37035                             
   474 s236         B        4.77156                             
   475 s237         B        6.22081                             
   476 s238         B              0                             

Karush-Kuhn-Tucker optimality conditions:

KKT.PE: max.abs.err = 6.82e-13 on row 7
        max.rel.err = 6.44e-15 on row 474
        High quality

KKT.PB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

KKT.DE: max.abs.err = 4.22e-15 on column 242
        max.rel.err = 1.41e-15 on column 242
        High quality

KKT.DB: max.abs.err = 0.00e+00 on row 0
        max.rel.err = 0.00e+00 on row 0
        High quality

End of output


==> anc/data/stabiliser/vertices_T/rom/rom_9.dat.sol <==
0
0
0
-0.0613469
0
0
0
0
0
-0.265483
0
0
0
-0.0152735
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-0.180551
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
5.03924e-17
0
0
6.09993e-16
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-4.44946e-16
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-9.22416e-16
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
1.25511e-15
0
0
0
0
0
0
0
0
0
1.08705e-15
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
1.00451e-15
0
-0.334939
0
0
0
0
0
0
2.4527e-16
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1.7657e-15
0
0
0
0
0
2.55926e-16
0
-1.20368
0
-3.22043e-15
0
0
0
0
0
-3.75834
0
5.37035
-4.77156
6.22081
5.38872e-16

